Evaluating Context Compaction on the Questions That Come Later

Language-model agents compact their context for the question at hand, but the compacted context must also serve questions that come later. We evaluate compaction on these later questions, using four corpora that annotate the evidence of several questions per text and recorded agent trajectories, and compare every method with random deletion at the same budget. On MultiRC, keeping the sentences that gpt-6-luna (through the OpenAI Decisions API) judges necessary for the current question raises its accuracy on that question by 11.4 points at 25% of the tokens. On the later questions, however, no method that selects sentences for the current question does detectably better than deleting sentences at random. Deleting words instead of sentences does better: LLMLingua-2, which ignores the question, beats random sentence deletion at the same token count by 12.5 points on the later MultiRC questions. It keeps about twice random deletion's share of the evidence's content words, and at equal content-word retention its gain shrinks to 7.3 points (exploratory). On FEVER, label accuracy can overstate what the kept text supports: the gain of sentence selection is no longer detected when answers are scored against the kept evidence, and the 21.0-point gain of LLMLingua-2 is not shown to rest on the kept text. The ranking also depends on the setting: on Evidence Inference sentence selection beats LLMLingua-2 at a nominal 25% budget, and on $\tau$-bench trajectories, whose later tool calls need exact identifiers, it beats random deletion while LLMLingua-2 shows no detected gain. Scores on the question a compaction was made for do not reliably show how it serves later ones.

==> anc/LICENSE <==
Ancillary files: license

Copyright 2026 The authors.

All ancillary files (summary result tables, text macros and README.txt) are
licensed under the Creative Commons Attribution 4.0 International License (CC BY 4.0),
https://creativecommons.org/licenses/by/4.0/. The full legal
code follows below.

Source datasets. The ancillary files hold only aggregate statistics (accuracies, contrasts, intervals, counts) per corpus,
reader, policy and budget: no source text, no item identifiers, no per-item labels and no
per-item model responses. The source datasets keep their own licenses, as listed:

| Source | Source license | Elements in these files |
|---|---|---|
| MultiRC (via ERASER) | CogComp Research and Academic Use License: academic and research use only, no commercial use. https://github.com/CogComp/multirc/blob/master/LICENSE | aggregate statistics only |
| FEVER (via ERASER) | CC BY-SA 3.0 (Wikipedia-derived). https://huggingface.co/datasets/fever/fever | aggregate statistics only |
| Evidence Inference (via ERASER) | MIT License, Copyright (c) 2019 Eric Lehman, Jay DeYoung, Regina Barzilay, Byron C. Wallace. https://github.com/jayded/evidence-inference | aggregate statistics only |
| LoCoMo | CC BY-NC 4.0. https://github.com/snap-research/locomo/blob/main/LICENSE.txt | aggregate statistics only |
| tau-bench historical trajectories | MIT License, Copyright (c) 2024 Sierra. https://github.com/sierra-research/tau-bench | aggregate statistics only |

=======================================================================

Attribution 4.0 International

=======================================================================

Creative Commons Corporation ("Creative Commons") is not a law firm and
does not provide legal services or legal advice. Distribution of
Creative Commons public licenses does not create a lawyer-client or
other relationship. Creative Commons makes its licenses and related
information available on an "as-is" basis. Creative Commons gives no
warranties regarding its licenses, any material licensed under their
terms and conditions, or any related information. Creative Commons
disclaims all liability for damages resulting from their use to the
fullest extent possible.

Using Creative Commons Public Licenses

Creative Commons public licenses provide a standard set of terms and
conditions that creators and other rights holders may use to share
original works of authorship and other material subject to copyright
and certain other rights specified in the public license below. The
following considerations are for informational purposes only, are not
exhaustive, and do not form part of our licenses.

     Considerations for licensors: Our public licenses are
     intended for use by those authorized to give the public
     permission to use material in ways otherwise restricted by
     copyright and certain other rights. Our licenses are
     irrevocable. Licensors should read and understand the terms
     and conditions of the license they choose before applying it.
     Licensors should also secure all rights necessary before
     applying our licenses so that the public can reuse the
     material as expected. Licensors should clearly mark any
     material not subject to the license. This includes other CC-
     licensed material, or material used under an exception or
     limitation to copyright. More considerations for licensors:
    wiki.creativecommons.org/Considerations_for_licensors

     Considerations for the public: By using one of our public
     licenses, a licensor grants the public permission to use the
     licensed material under specified terms and conditions. If
     the licensor's permission is not necessary for any reason--for
     example, because of any applicable exception or limitation to
     copyright--then that use is not regulated by the license. Our
     licenses grant only permissions under copyright and certain
     other rights that a licensor has authority to grant. Use of
     the licensed material may still be restricted for other
     reasons, including because others have copyright or other
     rights in the material. A licensor may make special requests,
     such as asking that all changes be marked or described.
     Although not required by our licenses, you are encouraged to
     respect those requests where reasonable. More considerations
     for the public:
    wiki.creativecommons.org/Considerations_for_licensees

=======================================================================

Creative Commons Attribution 4.0 International Public License

By exercising the Licensed Rights (defined below), You accept and agree
to be bound by the terms and conditions of this Creative Commons
Attribution 4.0 International Public License ("Public License"). To the
extent this Public License may be interpreted as a contract, You are
granted the Licensed Rights in consideration of Your acceptance of
these terms and conditions, and the Licensor grants You such rights in
consideration of benefits the Licensor receives from making the
Licensed Material available under these terms and conditions.


Section 1 -- Definitions.

  a. Adapted Material means material subject to Copyright and Similar
     Rights that is derived from or based upon the Licensed Material
     and in which the Licensed Material is translated, altered,
     arranged, transformed, or otherwise modified in a manner requiring
     permission under the Copyright and Similar Rights held by the
     Licensor. For purposes of this Public License, where the Licensed
     Material is a musical work, performance, or sound recording,
     Adapted Material is always produced where the Licensed Material is
     synched in timed relation with a moving image.

  b. Adapter's License means the license You apply to Your Copyright
     and Similar Rights in Your contributions to Adapted Material in
     accordance with the terms and conditions of this Public License.

  c. Copyright and Similar Rights means copyright and/or similar rights
     closely related to copyright including, without limitation,
     performance, broadcast, sound recording, and Sui Generis Database
     Rights, without regard to how the rights are labeled or
     categorized. For purposes of this Public License, the rights
     specified in Section 2(b)(1)-(2) are not Copyright and Similar
     Rights.

  d. Effective Technological Measures means those measures that, in the
     absence of proper authority, may not be circumvented under laws
     fulfilling obligations under Article 11 of the WIPO Copyright
     Treaty adopted on December 20, 1996, and/or similar international
     agreements.

  e. Exceptions and Limitations means fair use, fair dealing, and/or
     any other exception or limitation to Copyright and Similar Rights
     that applies to Your use of the Licensed Material.

  f. Licensed Material means the artistic or literary work, database,
     or other material to which the Licensor applied this Public
     License.

  g. Licensed Rights means the rights granted to You subject to the
     terms and conditions of this Public License, which are limited to
     all Copyright and Similar Rights that apply to Your use of the
     Licensed Material and that the Licensor has authority to license.

  h. Licensor means the individual(s) or entity(ies) granting rights
     under this Public License.

  i. Share means to provide material to the public by any means or
     process that requires permission under the Licensed Rights, such
     as reproduction, public display, public performance, distribution,
     dissemination, communication, or importation, and to make material
     available to the public including in ways that members of the
     public may access the material from a place and at a time
     individually chosen by them.

  j. Sui Generis Database Rights means rights other than copyright
     resulting from Directive 96/9/EC of the European Parliament and of
     the Council of 11 March 1996 on the legal protection of databases,
     as amended and/or succeeded, as well as other essentially
     equivalent rights anywhere in the world.

  k. You means the individual or entity exercising the Licensed Rights
     under this Public License. Your has a corresponding meaning.


Section 2 -- Scope.

  a. License grant.

       1. Subject to the terms and conditions of this Public License,
          the Licensor hereby grants You a worldwide, royalty-free,
          non-sublicensable, non-exclusive, irrevocable license to
          exercise the Licensed Rights in the Licensed Material to:

            a. reproduce and Share the Licensed Material, in whole or
               in part; and

            b. produce, reproduce, and Share Adapted Material.

       2. Exceptions and Limitations. For the avoidance of doubt, where
          Exceptions and Limitations apply to Your use, this Public
          License does not apply, and You do not need to comply with
          its terms and conditions.

       3. Term. The term of this Public License is specified in Section
          6(a).

       4. Media and formats; technical modifications allowed. The
          Licensor authorizes You to exercise the Licensed Rights in
          all media and formats whether now known or hereafter created,
          and to make technical modifications necessary to do so. The
          Licensor waives and/or agrees not to assert any right or
          authority to forbid You from making technical modifications
          necessary to exercise the Licensed Rights, including
          technical modifications necessary to circumvent Effective
          Technological Measures. For purposes of this Public License,
          simply making modifications authorized by this Section 2(a)
          (4) never produces Adapted Material.

       5. Downstream recipients.

            a. Offer from the Licensor -- Licensed Material. Every
               recipient of the Licensed Material automatically
               receives an offer from the Licensor to exercise the
               Licensed Rights under the terms and conditions of this
               Public License.

            b. No downstream restrictions. You may not offer or impose
               any additional or different terms or conditions on, or
               apply any Effective Technological Measures to, the
               Licensed Material if doing so restricts exercise of the
               Licensed Rights by any recipient of the Licensed
               Material.

       6. No endorsement. Nothing in this Public License constitutes or
          may be construed as permission to assert or imply that You
          are, or that Your use of the Licensed Material is, connected
          with, or sponsored, endorsed, or granted official status by,
          the Licensor or others designated to receive attribution as
          provided in Section 3(a)(1)(A)(i).

  b. Other rights.

       1. Moral rights, such as the right of integrity, are not
          licensed under this Public License, nor are publicity,
          privacy, and/or other similar personality rights; however, to
          the extent possible, the Licensor waives and/or agrees not to
          assert any such rights held by the Licensor to the limited
          extent necessary to allow You to exercise the Licensed
          Rights, but not otherwise.

       2. Patent and trademark rights are not licensed under this
          Public License.

       3. To the extent possible, the Licensor waives any right to
          collect royalties from You for the exercise of the Licensed
          Rights, whether directly or through a collecting society
          under any voluntary or waivable statutory or compulsory
          licensing scheme. In all other cases the Licensor expressly
          reserves any right to collect such royalties.


Section 3 -- License Conditions.

Your exercise of the Licensed Rights is expressly made subject to the
following conditions.

  a. Attribution.

       1. If You Share the Licensed Material (including in modified
          form), You must:

            a. retain the following if it is supplied by the Licensor
               with the Licensed Material:

                 i. identification of the creator(s) of the Licensed
                    Material and any others designated to receive
                    attribution, in any reasonable manner requested by
                    the Licensor (including by pseudonym if
                    designated);

                ii. a copyright notice;

               iii. a notice that refers to this Public License;

                iv. a notice that refers to the disclaimer of
                    warranties;

                 v. a URI or hyperlink to the Licensed Material to the
                    extent reasonably practicable;

            b. indicate if You modified the Licensed Material and
               retain an indication of any previous modifications; and

            c. indicate the Licensed Material is licensed under this
               Public License, and include the text of, or the URI or
               hyperlink to, this Public License.

       2. You may satisfy the conditions in Section 3(a)(1) in any
          reasonable manner based on the medium, means, and context in
          which You Share the Licensed Material. For example, it may be
          reasonable to satisfy the conditions by providing a URI or
          hyperlink to a resource that includes the required
          information.

       3. If requested by the Licensor, You must remove any of the
          information required by Section 3(a)(1)(A) to the extent
          reasonably practicable.

       4. If You Share Adapted Material You produce, the Adapter's
          License You apply must not prevent recipients of the Adapted
          Material from complying with this Public License.


Section 4 -- Sui Generis Database Rights.

Where the Licensed Rights include Sui Generis Database Rights that
apply to Your use of the Licensed Material:

  a. for the avoidance of doubt, Section 2(a)(1) grants You the right
     to extract, reuse, reproduce, and Share all or a substantial
     portion of the contents of the database;

  b. if You include all or a substantial portion of the database
     contents in a database in which You have Sui Generis Database
     Rights, then the database in which You have Sui Generis Database
     Rights (but not its individual contents) is Adapted Material; and

  c. You must comply with the conditions in Section 3(a) if You Share
     all or a substantial portion of the contents of the database.

For the avoidance of doubt, this Section 4 supplements and does not
replace Your obligations under this Public License where the Licensed
Rights include other Copyright and Similar Rights.


Section 5 -- Disclaimer of Warranties and Limitation of Liability.

  a. UNLESS OTHERWISE SEPARATELY UNDERTAKEN BY THE LICENSOR, TO THE
     EXTENT POSSIBLE, THE LICENSOR OFFERS THE LICENSED MATERIAL AS-IS
     AND AS-AVAILABLE, AND MAKES NO REPRESENTATIONS OR WARRANTIES OF
     ANY KIND CONCERNING THE LICENSED MATERIAL, WHETHER EXPRESS,
     IMPLIED, STATUTORY, OR OTHER. THIS INCLUDES, WITHOUT LIMITATION,
     WARRANTIES OF TITLE, MERCHANTABILITY, FITNESS FOR A PARTICULAR
     PURPOSE, NON-INFRINGEMENT, ABSENCE OF LATENT OR OTHER DEFECTS,
     ACCURACY, OR THE PRESENCE OR ABSENCE OF ERRORS, WHETHER OR NOT
     KNOWN OR DISCOVERABLE. WHERE DISCLAIMERS OF WARRANTIES ARE NOT
     ALLOWED IN FULL OR IN PART, THIS DISCLAIMER MAY NOT APPLY TO YOU.

  b. TO THE EXTENT POSSIBLE, IN NO EVENT WILL THE LICENSOR BE LIABLE
     TO YOU ON ANY LEGAL THEORY (INCLUDING, WITHOUT LIMITATION,
     NEGLIGENCE) OR OTHERWISE FOR ANY DIRECT, SPECIAL, INDIRECT,
     INCIDENTAL, CONSEQUENTIAL, PUNITIVE, EXEMPLARY, OR OTHER LOSSES,
     COSTS, EXPENSES, OR DAMAGES ARISING OUT OF THIS PUBLIC LICENSE OR
     USE OF THE LICENSED MATERIAL, EVEN IF THE LICENSOR HAS BEEN
     ADVISED OF THE POSSIBILITY OF SUCH LOSSES, COSTS, EXPENSES, OR
     DAMAGES. WHERE A LIMITATION OF LIABILITY IS NOT ALLOWED IN FULL OR
     IN PART, THIS LIMITATION MAY NOT APPLY TO YOU.

  c. The disclaimer of warranties and limitation of liability provided
     above shall be interpreted in a manner that, to the extent
     possible, most closely approximates an absolute disclaimer and
     waiver of all liability.


Section 6 -- Term and Termination.

  a. This Public License applies for the term of the Copyright and
     Similar Rights licensed here. However, if You fail to comply with
     this Public License, then Your rights under this Public License
     terminate automatically.

  b. Where Your right to use the Licensed Material has terminated under
     Section 6(a), it reinstates:

       1. automatically as of the date the violation is cured, provided
          it is cured within 30 days of Your discovery of the
          violation; or

       2. upon express reinstatement by the Licensor.

     For the avoidance of doubt, this Section 6(b) does not affect any
     right the Licensor may have to seek remedies for Your violations
     of this Public License.

  c. For the avoidance of doubt, the Licensor may also offer the
     Licensed Material under separate terms or conditions or stop
     distributing the Licensed Material at any time; however, doing so
     will not terminate this Public License.

  d. Sections 1, 5, 6, 7, and 8 survive termination of this Public
     License.


Section 7 -- Other Terms and Conditions.

  a. The Licensor shall not be bound by any additional or different
     terms or conditions communicated by You unless expressly agreed.

  b. Any arrangements, understandings, or agreements regarding the
     Licensed Material not stated herein are separate from and
     independent of the terms and conditions of this Public License.


Section 8 -- Interpretation.

  a. For the avoidance of doubt, this Public License does not, and
     shall not be interpreted to, reduce, limit, restrict, or impose
     conditions on any use of the Licensed Material that could lawfully
     be made without permission under this Public License.

  b. To the extent possible, if any provision of this Public License is
     deemed unenforceable, it shall be automatically reformed to the
     minimum extent necessary to make it enforceable. If the provision
     cannot be reformed, it shall be severed from this Public License
     without affecting the enforceability of the remaining terms and
     conditions.

  c. No term or condition of this Public License will be waived and no
     failure to comply consented to unless expressly agreed to by the
     Licensor.

  d. Nothing in this Public License constitutes or may be interpreted
     as a limitation upon, or waiver of, any privileges and immunities
     that apply to the Licensor or You, including from the legal
     processes of any jurisdiction or authority.


=======================================================================

Creative Commons is not a party to its public
licenses. Notwithstanding, Creative Commons may elect to apply one of
its public licenses to material it publishes and in those instances
will be considered the “Licensor.” The text of the Creative Commons
public licenses is dedicated to the public domain under the CC0 Public
Domain Dedication. Except for the limited purpose of indicating that
material is shared under a Creative Commons public license or as
otherwise permitted by the Creative Commons policies published at
creativecommons.org/policies, Creative Commons does not authorize the
use of the trademark "Creative Commons" or any other trademark or logo
of Creative Commons without its prior written consent including,
without limitation, in connection with any unauthorized modifications
to any of its public licenses or any other arrangements,
understandings, or agreements concerning use of licensed material. For
the avoidance of doubt, this paragraph does not form part of the
public licenses.

Creative Commons may be contacted at creativecommons.org.



==> anc/README.txt <==
Ancillary files of the paper "Evaluating Context Compaction on the Questions That Come Later".

results/: the summary CSVs from which the paper's tables and text macros are generated (aggregate statistics per
  corpus, reader, policy and budget; no per-item rows). MultiRC per reader: compress_<reader>.csv (accuracy),
  compress_ci_<reader>.csv (paired contrasts), compress_rationale*_<reader>.csv (evidence recall and survival),
  compress_gate_<reader>.csv (sufficiency check); reader names: oai-luna = gpt-6-luna; compress.csv supplies only the MultiRC paragraph count.
  FEVER: compress_fever_*.csv. Evidence Inference: compress_third_*.csv (the *_tfidf_* files and
  compress_fever_tfidf.csv are the exploratory TF-IDF comparison). LoCoMo: locomo_*.csv. Evidence restore:
  restore_*.csv. Overlap, KEEP-DROP and further per-corpus analyses: p4_*.csv.
  Random deletion over several masks, LLMLingua-2 and the second LoCoMo KEEP-DROP reader: p4new_*.csv.
  Prespecified follow-ups: p4fu_*.csv. Word- and sentence-level LLMLingua-2 and random deletion:
  p4_granularity_*.csv. Different known question: p4_known_*.csv. Token counts and input-token cost:
  p4_cost_*.csv. General instruction-tuned reader and no-text reads: p4_reader_*.csv. tau-bench agent trajectories:
  p4_tau_*.csv. Hybrid compaction: p4_hybrid_*.csv. Content-word evidence retention: p4_whywords_*.csv. FEVER evidence-support check: p4_fever_support_*.csv.
  Abstractive summaries: p4_summary_*.csv.
macros/: the generated LaTeX macros behind the numbers in the paper, restricted to those the paper uses
  (name -> value).
The ancillary files hold aggregate statistics and these notes only: no source text, no item identifiers and no per-item
model responses.
License: CC BY 4.0 (LICENSE, which also lists each source dataset's license).


==> anc/macros/compress_fever.tex <==
% text macros used by the paper
\newcommand{\cfNDocs}{200}
\newcommand{\cfNHidden}{5,433}
\newcommand{\cfNCoreReadRequests}{1,809}
\newcommand{\cfNScoreRequests}{400}
\newcommand{\cfNCoreClaimAnswers}{50,733}
\newcommand{\cfNCoreSuffAnswers}{50,733}
\newcommand{\cfNCoreRefused}{0}
\newcommand{\cfNScoreAnswers}{5,880}
\newcommand{\cfNScoreRefused}{0}
\newcommand{\cfCoreInputTokens}{20,142,083}
\newcommand{\cfMeanSent}{14.7}
\newcommand{\cfMeanClaims}{28.2}
\newcommand{\cfSupportsShare}{71}
\newcommand{\cfOrigKnown}{92}
\newcommand{\cfKnownTFKnown}{92}
\newcommand{\cfRandomTFKnown}{56}
\newcommand{\cfKnownRandomTFHiddenDelta}{+17.2}
\newcommand{\cfKnownRandomTFHiddenLo}{+13.4}
\newcommand{\cfKnownRandomTFHiddenHi}{+21.2}
\newcommand{\cfAgnosticRandomTFHiddenDelta}{+2.1}
\newcommand{\cfAgnosticRandomTFHiddenLo}{\ensuremath{-}1.7}
\newcommand{\cfAgnosticRandomTFHiddenHi}{+5.8}
\newcommand{\cfKnownRandomTFHiddenDisjointDelta}{+0.2}
\newcommand{\cfKnownRandomTFHiddenDisjointLo}{\ensuremath{-}4.8}
\newcommand{\cfKnownRandomTFHiddenDisjointHi}{+5.2}
\newcommand{\cfKnownRandomFHiddenDelta}{+10.0}
\newcommand{\cfKnownRandomFHiddenLo}{+6.4}
\newcommand{\cfKnownRandomFHiddenHi}{+13.7}
\newcommand{\cfAgnosticRandomFHiddenDelta}{+3.5}
\newcommand{\cfAgnosticRandomFHiddenLo}{\ensuremath{-}0.2}
\newcommand{\cfAgnosticRandomFHiddenHi}{+7.1}
\newcommand{\cfKnownRandomFHiddenDisjointDelta}{\ensuremath{-}1.1}
\newcommand{\cfKnownRandomFHiddenDisjointLo}{\ensuremath{-}5.6}
\newcommand{\cfKnownRandomFHiddenDisjointHi}{+3.2}
\newcommand{\cfKnownTFFlipBroken}{45}
\newcommand{\cfKnownTFFlipSurvived}{1}
\newcommand{\cfKnownTFAurocBroken}{0.77}
\newcommand{\cfKnownTFAurocFlip}{0.87}
\newcommand{\cfKnownTFAurocFlipLo}{0.85}
\newcommand{\cfKnownTFAurocFlipHi}{0.88}
\newcommand{\cfKnownTFGainTwentyFive}{+8.9}
\newcommand{\cfKnownTFGainTwentyFiveLo}{+8.3}
\newcommand{\cfKnownTFGainTwentyFiveHi}{+9.4}
\newcommand{\cfKnownTFAccCompact}{71}
\newcommand{\cfKnownTFGatedTwentyFive}{86}
\newcommand{\cfKnownTFRandomTwentyFive}{77}


==> anc/macros/compress_fever_tfidf.tex <==
% text macros used by the paper



==> anc/macros/compress_third.tex <==
% text macros used by the paper
\newcommand{\ctNDocs}{792}
\newcommand{\ctNClaims}{3,707}
\newcommand{\ctNHidden}{2,915}
\newcommand{\ctNOverlap}{759}
\newcommand{\ctNDisjoint}{2,156}
\newcommand{\ctOverlapShare}{26}
\newcommand{\ctNRequests}{4,752}
\newcommand{\ctInputTokens}{34,695,247}
\newcommand{\ctCostUSD}{3.47}
\newcommand{\ctNAnswers}{37,070}
\newcommand{\ctNRefused}{1}
\newcommand{\ctTrueShare}{55}
\newcommand{\ctMeanSent}{112}
\newcommand{\ctMeanClaims}{4.7}
\newcommand{\ctTFOverlapDelta}{+21.4}
\newcommand{\ctTFOverlapLo}{+17.3}
\newcommand{\ctTFOverlapHi}{+25.5}
\newcommand{\ctHOneTFVerdict}{supported}
\newcommand{\ctTFDisjointDelta}{+9.8}
\newcommand{\ctTFDisjointLo}{+7.4}
\newcommand{\ctTFDisjointHi}{+12.1}
\newcommand{\ctTFDisjointPPos}{<0.0005}
\newcommand{\ctHTwoTFVerdict}{contradicted}
\newcommand{\ctTFAllDelta}{+12.5}
\newcommand{\ctTFAllLo}{+10.4}
\newcommand{\ctTFAllHi}{+14.5}
\newcommand{\ctFOverlapDelta}{+7.0}
\newcommand{\ctFOverlapLo}{+4.2}
\newcommand{\ctFOverlapHi}{+9.9}
\newcommand{\ctFDisjointDelta}{+3.9}
\newcommand{\ctFDisjointLo}{+2.0}
\newcommand{\ctFDisjointHi}{+5.9}
\newcommand{\ctFAllDelta}{+3.9}
\newcommand{\ctFAllLo}{+2.4}
\newcommand{\ctFAllHi}{+5.6}
\newcommand{\ctOrigHiddenOverlap}{91}
\newcommand{\ctOrigHiddenDisjoint}{89}
\newcommand{\ctOrigKnown}{90}
\newcommand{\ctKnownTFHiddenOverlap}{92}
\newcommand{\ctKnownTFHiddenDisjoint}{80}
\newcommand{\ctKnownTFKnown}{91}
\newcommand{\ctKnownTFRecallOverlap}{89}
\newcommand{\ctKnownTFRecallDisjoint}{46}
\newcommand{\ctRandomTFHiddenOverlap}{71}
\newcommand{\ctRandomTFHiddenDisjoint}{70}
\newcommand{\ctRandomTFKnown}{70}
\newcommand{\ctRandomTFRecallOverlap}{23}
\newcommand{\ctRandomTFRecallDisjoint}{25}
\newcommand{\ctKnownFRecallOverlap}{94}
\newcommand{\ctKnownFRecallDisjoint}{67}
\newcommand{\ctRandomFRecallOverlap}{50}
\newcommand{\ctRandomFRecallDisjoint}{47}


==> anc/macros/compress_third_tfidf.tex <==
% text macros used by the paper



==> anc/macros/locomo.tex <==
% text macros used by the paper
\newcommand{\lcmAccAgnosticTFKD}{90.4}
\newcommand{\lcmAccAgnosticFKD}{94.8}
\newcommand{\lcmAccFullKD}{96.8}
\newcommand{\lcmAccLeadTFKD}{82.9}
\newcommand{\lcmAccLeadFKD}{87.2}
\newcommand{\lcmAccNoneKD}{81.4}
\newcommand{\lcmAccRandomTFKD}{88.3}
\newcommand{\lcmAccRandomFKD}{89.7}
\newcommand{\lcmAccRecencyTFKD}{83.1}
\newcommand{\lcmAccRecencyFKD}{87.6}
\newcommand{\lcmAccTfidfTFKD}{88.7}
\newcommand{\lcmAccTfidfFKD}{91.4}
\newcommand{\lcmAccTypedTFKD}{87.9}
\newcommand{\lcmAccTypedFKD}{91.9}
\newcommand{\lcmAccQwenFullKD}{96.6}
\newcommand{\lcmAccQwenNoneKD}{85.1}
\newcommand{\lcmAccQwenRandomTFKD}{83.2}
\newcommand{\lcmAccQwenRecencyTFKD}{82.4}
\newcommand{\lcmAccQwenTfidfTFKD}{85.7}
\newcommand{\lcmAccQwenTypedTFKD}{83.8}
\newcommand{\lcmHOneVerdict}{unresolved}
\newcommand{\lcmHOneDelta}{\ensuremath{-}0.4}
\newcommand{\lcmHOneLo}{\ensuremath{-}2.1}
\newcommand{\lcmHOneHi}{+1.0}
\newcommand{\lcmHTwoAVerdict}{supported}
\newcommand{\lcmHTwoADelta}{+13.3}
\newcommand{\lcmHTwoALo}{+10.9}
\newcommand{\lcmHTwoAHi}{+16.4}
\newcommand{\lcmHTwoANConvPos}{10}
\newcommand{\lcmHTwoBVerdict}{supported}
\newcommand{\lcmHTwoBDelta}{+13.3}
\newcommand{\lcmHTwoBLo}{+10.7}
\newcommand{\lcmHTwoBHi}{+16.8}
\newcommand{\lcmHTwoBNQ}{1,408}
\newcommand{\lcmHThreeVerdict}{not assessable}
\newcommand{\lcmHThreeDelta}{+2.1}
\newcommand{\lcmHThreeLo}{\ensuremath{-}2.5}
\newcommand{\lcmHThreeHi}{+6.5}
\newcommand{\lcmHFourVerdict}{supported}
\newcommand{\lcmHFourDelta}{0.81}
\newcommand{\lcmHFourLo}{0.79}
\newcommand{\lcmHFourHi}{0.84}
\newcommand{\lcmHOneQwenDelta}{+0.6}
\newcommand{\lcmHOneQwenLo}{\ensuremath{-}1.8}
\newcommand{\lcmHOneQwenHi}{+2.8}
\newcommand{\lcmTypedTFRetained}{27.2}
\newcommand{\lcmAgnosticTFRetained}{48.6}
\newcommand{\lcmTfidfTFRetained}{25.7}
\newcommand{\lcmRandomTFRetained}{25.4}
\newcommand{\lcmLeadTFRetained}{27.8}
\newcommand{\lcmRecencyTFRetained}{25.3}
\newcommand{\lcmKDAllKeep}{97.7}
\newcommand{\lcmKDAllDrop}{85.1}
\newcommand{\lcmLunaTokens}{50,816,715}
\newcommand{\lcmLunaUSD}{5.08}
\newcommand{\lcmQwenTokens}{80,631,483}
\newcommand{\lcmQwenUSD}{12.10}


==> anc/macros/locomo_hard.tex <==
% text macros used by the paper



==> anc/macros/numbers3.tex <==
% text macros used by the paper
\newcommand{\CpNParas}{300}
\newcommand{\CpNQuestions}{3,355}
\newcommand{\CpNAnswers}{17,895}
\newcommand{\CpNSentLo}{6}
\newcommand{\CpNSentHi}{20}
\newcommand{\ErNQuestions}{3,300}
\newcommand{\CpDecNParas}{300}
\newcommand{\CpDecOrigKnown}{74}
\newcommand{\CpDecKnownTFKnown}{70}
\newcommand{\CpDecRandomTFKnown}{61}
\newcommand{\CpDecSFNParasLo}{166}
\newcommand{\CpDecSFNParasHi}{171}
\newcommand{\CpDecKnownVsrandomTFHiddenDelta}{\ensuremath{-}0.6}
\newcommand{\CpDecKnownVsrandomTFHiddenLo}{\ensuremath{-}1.9}
\newcommand{\CpDecKnownVsrandomTFHiddenHi}{+0.7}
\newcommand{\CpDecKnownVsrandomFHiddenDelta}{\ensuremath{-}0.6}
\newcommand{\CpDecKnownVsrandomFHiddenLo}{\ensuremath{-}1.7}
\newcommand{\CpDecKnownVsrandomFHiddenHi}{+0.6}
\newcommand{\ErDecKnownTFHiddenSurvive}{9}
\newcommand{\ErDecKnownTFRandHiddenSurvive}{4}
\newcommand{\ErDecKnownTFFlipBroken}{36}
\newcommand{\ErDecKnownTFFlipSurvived}{14}
\newcommand{\ErDecKnownTFRiskDiff}{+22}
\newcommand{\ErDecKnownTFRiskLo}{+19}
\newcommand{\ErDecKnownTFRiskHi}{+25}
\newcommand{\ErDecRandomTFFlipBroken}{35}
\newcommand{\ErDecRandomTFFlipSurvived}{11}
\newcommand{\ErDecRandExpKnownRecall}{25}
\newcommand{\GtDecKnownTFAurocBroken}{0.81}
\newcommand{\GtDecKnownTFAurocFlip}{0.69}
\newcommand{\GtDecKnownTFAurocFlipLo}{0.67}
\newcommand{\GtDecKnownTFAurocFlipHi}{0.71}
\newcommand{\GtDecKnownTFBrokenRate}{91}
\newcommand{\GtDecKnownTFAccCompact}{62}
\newcommand{\GtDecKnownTFAccOrig}{76}
\newcommand{\GtDecKnownTFGainTwentyFiveLo}{+1.2}
\newcommand{\GtDecKnownTFGainTwentyFiveHi}{+2.2}
\newcommand{\GtDecKnownTFGatedTwentyFive}{67}
\newcommand{\GtDecKnownTFRandomTwentyFive}{66}
\newcommand{\GtDecKnownTFGainTwentyFive}{+1.7}
\newcommand{\GtDecKnownTFGatedFifty}{71}
\newcommand{\GtDecKnownTFGainFifty}{+2.1}
\newcommand{\CpOaiOrigKnown}{89}
\newcommand{\CpOaiKnownTFKnown}{77}
\newcommand{\CpOaiRandomTFKnown}{67}
\newcommand{\CpOaiKnownVsrandomTFHiddenDelta}{\ensuremath{-}0.8}
\newcommand{\CpOaiKnownVsrandomTFHiddenLo}{\ensuremath{-}1.9}
\newcommand{\CpOaiKnownVsrandomTFHiddenHi}{+0.3}
\newcommand{\CpOaiKnownVsrandomFHiddenDelta}{\ensuremath{-}0.4}
\newcommand{\CpOaiKnownVsrandomFHiddenLo}{\ensuremath{-}1.7}
\newcommand{\CpOaiKnownVsrandomFHiddenHi}{+0.9}
\newcommand{\ErOaiKnownTFKnownRecall}{50}
\newcommand{\ErOaiKnownTFHiddenSurvive}{5}
\newcommand{\ErOaiKnownTFFlipBroken}{29}
\newcommand{\ErOaiKnownTFFlipSurvived}{5}
\newcommand{\ErOaiKnownTFRiskDiff}{+24}
\newcommand{\ErOaiKnownTFRiskLo}{+21}
\newcommand{\ErOaiKnownTFRiskHi}{+26}
\newcommand{\ErOaiRandomTFFlipBroken}{28}
\newcommand{\ErOaiRandomTFFlipSurvived}{5}
\newcommand{\GtOaiKnownTFAurocBroken}{0.83}
\newcommand{\GtOaiKnownTFAurocFlip}{0.71}
\newcommand{\GtOaiKnownTFAurocFlipLo}{0.69}
\newcommand{\GtOaiKnownTFAurocFlipHi}{0.73}
\newcommand{\GtOaiKnownTFBrokenRate}{96}
\newcommand{\GtOaiKnownTFAccCompact}{67}
\newcommand{\GtOaiKnownTFAccOrig}{89}
\newcommand{\GtOaiKnownTFGainTwentyFiveLo}{+1.1}
\newcommand{\GtOaiKnownTFGainTwentyFiveHi}{+1.8}
\newcommand{\GtOaiKnownTFGatedTwentyFive}{74}
\newcommand{\GtOaiKnownTFRandomTwentyFive}{73}
\newcommand{\GtOaiKnownTFGainTwentyFive}{+1.5}
\newcommand{\GtOaiKnownTFGatedFifty}{81}
\newcommand{\GtOaiKnownTFGainFifty}{+2.9}
\newcommand{\CpOaiNRefused}{710}
\newcommand{\CpOaiNRefusedReq}{290}
\newcommand{\CpOaiNChunkedReq}{38}
\newcommand{\CpOaiChunkSize}{125}
\newcommand{\GtOaiRepNItems}{100}
\newcommand{\GtOaiRepNAnswers}{6,603}


==> anc/macros/p4_audit.tex <==
% text macros used by the paper
\newcommand{\auRdOaiAcc}{88.2}
\newcommand{\auRdDecAcc}{75.3}
\newcommand{\auRdNo}{55.6}


==> anc/macros/p4_cost.tex <==
% text macros used by the paper
\newcommand{\csMrcKbar}{10.2}
\newcommand{\csEiKbar}{3.7}
\newcommand{\csMrcCompactRatioKbar}{1.05}
\newcommand{\csMrcCompactBreakEven}{14.0}
\newcommand{\csMrcGateRatioKbar}{1.42}
\newcommand{\csFeverCompactRatioKbar}{0.62}
\newcommand{\csFeverGateRatioKbar}{1.12}
\newcommand{\csEiCompactRatioKbar}{1.55}
\newcommand{\csEiCompactBreakEven}{6.6}
\newcommand{\csEiGateRatioKbar}{1.83}
\newcommand{\csLocomoCompactRatioKbar}{0.33}
\newcommand{\csLocomoCompactBreakEven}{11.0}
\newcommand{\csLocomoGateRatioKbar}{0.59}
\newcommand{\csMrcMeasRatio}{1.15}
\newcommand{\csFeverMeasRatio}{1.23}
\newcommand{\csEiMeasRatio}{3.94}
\newcommand{\csLocomoMeasRatio}{2.53}
\newcommand{\csFeverCalOneQuestionReadMAE}{2.2}
\newcommand{\csEiCalOneQuestionReadMAE}{8.2}
\newcommand{\csLocomoCalOneQuestionReadMAE}{1.6}
\newcommand{\csMrcLinguaTFTokShare}{23.3}
\newcommand{\csFeverLinguaTFTokShare}{24.6}
\newcommand{\csEiTypedTFTokShare}{28.9}
\newcommand{\csEiTypedFTokShare}{53.5}
\newcommand{\csEiLinguaTFTokShare}{25.8}
\newcommand{\csEiTfidfTFTokShare}{30.4}
\newcommand{\csEiTfidfFTokShare}{59.0}
\newcommand{\csLocomoAgnosticTFTokShare}{32.3}
\newcommand{\csLocomoAgnosticFTokShare}{60.6}
\newcommand{\csFeverKDKeep}{117}
\newcommand{\csFeverKDDrop}{106}
\newcommand{\csFeverKDDiff}{+10.8}
\newcommand{\csFeverKDDiffLo}{+8.3}
\newcommand{\csFeverKDDiffHi}{+13.1}
\newcommand{\csEiKDKeep}{1,328}
\newcommand{\csEiKDDrop}{1,294}
\newcommand{\csEiKDDiff}{+33.2}
\newcommand{\csEiKDDiffLo}{+27.3}
\newcommand{\csEiKDDiffHi}{+39.4}
\newcommand{\csLocomoKDKeep}{6,252}
\newcommand{\csLocomoKDDrop}{6,225}
\newcommand{\csLocomoKDDiff}{+26.6}
\newcommand{\csLocomoKDDiffLo}{+18.7}
\newcommand{\csLocomoKDDiffHi}{+34.2}


==> anc/macros/p4_extra.tex <==
% text macros used by the paper
\newcommand{\pqMargin}{2}


==> anc/macros/p4_fever_support.tex <==
% text macros used by the paper
\newcommand{\fsHyLabAllLinguaN}{5,432}
\newcommand{\fsHyLabFalseLinguaRandSentDelta}{\ensuremath{-}2.2}
\newcommand{\fsHyLabFalseLinguaRandSentHi}{\ensuremath{-}1.0}
\newcommand{\fsHyLabFalseLinguaRandSentLo}{\ensuremath{-}3.7}
\newcommand{\fsHyLabFalseLinguaRandSentN}{1,582}
\newcommand{\fsHyLabTrueLinguaRandSentDelta}{+31.5}
\newcommand{\fsHyLabTrueLinguaRandSentHi}{+35.0}
\newcommand{\fsHyLabTrueLinguaRandSentLo}{+28.0}
\newcommand{\fsHyLabTrueLinguaRandSentN}{3,850}
\newcommand{\fsHyPartialShareLingua}{99}
\newcommand{\fsHyRelaxedLinguaRandSentBalDelta}{\ensuremath{-}19.8}
\newcommand{\fsHyRelaxedLinguaRandSentBalHi}{\ensuremath{-}12.0}
\newcommand{\fsHyRelaxedLinguaRandSentBalLo}{\ensuremath{-}29.7}
\newcommand{\fsHyRelaxedLinguaRandSentN}{675}
\newcommand{\fsHyStrictHybHalfTypedBalDelta}{\ensuremath{-}3.7}
\newcommand{\fsHyStrictHybHalfTypedBalHi}{+1.3}
\newcommand{\fsHyStrictHybHalfTypedBalLo}{\ensuremath{-}9.4}
\newcommand{\fsHyStrictHybHalfTypedN}{1,140}
\newcommand{\fsHyStrictRefLinguaN}{45}
\newcommand{\fsHyYesRLeRelaxLinguaAcc}{56.0}
\newcommand{\fsHyYesRLeRelaxLinguaN}{458}
\newcommand{\fsHyYesRLeRelaxRandSentAcc}{26.8}
\newcommand{\fsHyYesRLeRelaxRandSentN}{2,575}
\newcommand{\fsOrigStrictTypedRandSentBalDelta}{\ensuremath{-}0.2}
\newcommand{\fsOrigStrictTypedRandSentBalHi}{+3.0}
\newcommand{\fsOrigStrictTypedRandSentBalLo}{\ensuremath{-}3.4}
\newcommand{\fsOrigStrictTypedRandSentN}{3,685}


==> anc/macros/p4_granularity.tex <==
% text macros used by the paper
\newcommand{\grFeverGranRandomFDelta}{+6.1}
\newcommand{\grFeverGranRandomFHi}{+8.0}
\newcommand{\grFeverGranRandomFLo}{+4.3}
\newcommand{\grFeverGranRandomTFDelta}{+6.3}
\newcommand{\grFeverGranRandomTFHi}{+8.2}
\newcommand{\grFeverGranRandomTFLo}{+4.4}
\newcommand{\grFeverGranScorerFDelta}{+14.6}
\newcommand{\grFeverGranScorerFHi}{+17.4}
\newcommand{\grFeverGranScorerFLo}{+11.9}
\newcommand{\grFeverGranScorerTFDelta}{+19.1}
\newcommand{\grFeverGranScorerTFHi}{+22.1}
\newcommand{\grFeverGranScorerTFLo}{+15.9}
\newcommand{\grFeverLinguaSentFHidden}{76.8}
\newcommand{\grFeverLinguaSentTFEvWords}{35.7}
\newcommand{\grFeverLinguaSentTFHidden}{63.1}
\newcommand{\grFeverLinguaSentTFSentCov}{29.6}
\newcommand{\grFeverLinguaTFEvWords}{26.4}
\newcommand{\grFeverLinguaTFHidden}{82.2}
\newcommand{\grFeverLinguaTFSentCov}{95.2}
\newcommand{\grFeverRandSentTFEvWords}{25.7}
\newcommand{\grFeverRandSentTFSentCov}{29.5}
\newcommand{\grFeverRandWordFHidden}{81.3}
\newcommand{\grFeverRandWordTFEvWords}{25.2}
\newcommand{\grFeverRandWordTFHidden}{67.5}
\newcommand{\grFeverRandWordTFSentCov}{98.3}
\newcommand{\grFeverScorerSentFDelta}{+1.7}
\newcommand{\grFeverScorerSentFHi}{+4.5}
\newcommand{\grFeverScorerSentFLo}{\ensuremath{-}1.1}
\newcommand{\grFeverScorerSentTFDelta}{+1.9}
\newcommand{\grFeverScorerSentTFHi}{+5.4}
\newcommand{\grFeverScorerSentTFLo}{\ensuremath{-}1.3}
\newcommand{\grFeverScorerWordFDelta}{+10.2}
\newcommand{\grFeverScorerWordFHi}{+11.5}
\newcommand{\grFeverScorerWordFLo}{+8.9}
\newcommand{\grFeverScorerWordTFDelta}{+14.7}
\newcommand{\grFeverScorerWordTFHi}{+16.8}
\newcommand{\grFeverScorerWordTFLo}{+12.7}
\newcommand{\grMrcDecGranRandomFDelta}{+0.5}
\newcommand{\grMrcDecGranRandomFHi}{+1.3}
\newcommand{\grMrcDecGranRandomFLo}{\ensuremath{-}0.3}
\newcommand{\grMrcDecGranRandomTFDelta}{+0.4}
\newcommand{\grMrcDecGranRandomTFHi}{+1.3}
\newcommand{\grMrcDecGranRandomTFLo}{\ensuremath{-}0.4}
\newcommand{\grMrcDecGranScorerFDelta}{+4.3}
\newcommand{\grMrcDecGranScorerFHi}{+5.5}
\newcommand{\grMrcDecGranScorerFLo}{+3.0}
\newcommand{\grMrcDecGranScorerTFDelta}{+4.6}
\newcommand{\grMrcDecGranScorerTFHi}{+5.9}
\newcommand{\grMrcDecGranScorerTFLo}{+3.2}
\newcommand{\grMrcDecLinguaSentFHidden}{67.4}
\newcommand{\grMrcDecLinguaSentTFHidden}{63.4}
\newcommand{\grMrcDecRandWordFHidden}{67.4}
\newcommand{\grMrcDecRandWordTFHidden}{62.6}
\newcommand{\grMrcDecScorerSentFDelta}{+0.5}
\newcommand{\grMrcDecScorerSentFHi}{+1.5}
\newcommand{\grMrcDecScorerSentFLo}{\ensuremath{-}0.4}
\newcommand{\grMrcDecScorerSentTFDelta}{+1.3}
\newcommand{\grMrcDecScorerSentTFHi}{+2.3}
\newcommand{\grMrcDecScorerSentTFLo}{+0.2}
\newcommand{\grMrcDecScorerWordFDelta}{+4.4}
\newcommand{\grMrcDecScorerWordFHi}{+5.5}
\newcommand{\grMrcDecScorerWordFLo}{+3.3}
\newcommand{\grMrcDecScorerWordTFDelta}{+5.4}
\newcommand{\grMrcDecScorerWordTFHi}{+6.6}
\newcommand{\grMrcDecScorerWordTFLo}{+4.2}
\newcommand{\grMrcLinguaSentTFEvWords}{28.4}
\newcommand{\grMrcLinguaSentTFSentCov}{32.6}
\newcommand{\grMrcLinguaTFEvWords}{26.3}
\newcommand{\grMrcLinguaTFSentCov}{92.9}
\newcommand{\grMrcOaiGranRandomFDelta}{+2.4}
\newcommand{\grMrcOaiGranRandomFHi}{+3.3}
\newcommand{\grMrcOaiGranRandomFLo}{+1.6}
\newcommand{\grMrcOaiGranRandomTFDelta}{+1.2}
\newcommand{\grMrcOaiGranRandomTFHi}{+2.1}
\newcommand{\grMrcOaiGranRandomTFLo}{+0.3}
\newcommand{\grMrcOaiGranScorerFDelta}{+9.7}
\newcommand{\grMrcOaiGranScorerFHi}{+10.9}
\newcommand{\grMrcOaiGranScorerFLo}{+8.6}
\newcommand{\grMrcOaiGranScorerTFDelta}{+11.7}
\newcommand{\grMrcOaiGranScorerTFHi}{+13.0}
\newcommand{\grMrcOaiGranScorerTFLo}{+10.4}
\newcommand{\grMrcOaiLinguaSentFHidden}{76.1}
\newcommand{\grMrcOaiLinguaSentTFHidden}{68.8}
\newcommand{\grMrcOaiRandWordFHidden}{78.5}
\newcommand{\grMrcOaiRandWordTFHidden}{70.9}
\newcommand{\grMrcOaiRandWordTFRefused}{6.4}
\newcommand{\grMrcOaiScorerSentFDelta}{+0.1}
\newcommand{\grMrcOaiScorerSentFHi}{+1.0}
\newcommand{\grMrcOaiScorerSentFLo}{\ensuremath{-}0.9}
\newcommand{\grMrcOaiScorerSentTFDelta}{+0.4}
\newcommand{\grMrcOaiScorerSentTFHi}{+1.5}
\newcommand{\grMrcOaiScorerSentTFLo}{\ensuremath{-}0.7}
\newcommand{\grMrcOaiScorerWordFDelta}{+7.3}
\newcommand{\grMrcOaiScorerWordFHi}{+8.3}
\newcommand{\grMrcOaiScorerWordFLo}{+6.5}
\newcommand{\grMrcOaiScorerWordTFDelta}{+10.0}
\newcommand{\grMrcOaiScorerWordTFHi}{+11.2}
\newcommand{\grMrcOaiScorerWordTFLo}{+8.9}
\newcommand{\grMrcRandSentTFEvWords}{26.1}
\newcommand{\grMrcRandSentTFSentCov}{29.3}
\newcommand{\grMrcRandWordTFEvWords}{25.0}
\newcommand{\grMrcRandWordTFSentCov}{94.5}
\newcommand{\grTokMaxDev}{1}


==> anc/macros/p4_hybrid.tex <==
% text macros used by the paper
\newcommand{\hyFeverHThreeMet}{met}
\newcommand{\hyFeverHTwoMet}{met}
\newcommand{\hyFeverHybHalfLinguaTFHiddenDelta}{+2.6}
\newcommand{\hyFeverHybHalfLinguaTFHiddenHiNinety}{+4.5}
\newcommand{\hyFeverHybHalfLinguaTFHiddenLoNinety}{+0.7}
\newcommand{\hyFeverHybHalfLinguaTFKnownDelta}{+9.5}
\newcommand{\hyFeverHybHalfLinguaTFKnownHi}{+15.5}
\newcommand{\hyFeverHybHalfLinguaTFKnownLo}{+3.0}
\newcommand{\hyFeverHybHalfTFEvHidden}{55.3}
\newcommand{\hyFeverHybHalfTFEvKnown}{73.2}
\newcommand{\hyFeverHybHalfTFHidden}{84.7}
\newcommand{\hyFeverHybHalfTFKnown}{89.0}
\newcommand{\hyFeverHybHalfTypedTFHiddenDelta}{+5.7}
\newcommand{\hyFeverHybHalfTypedTFHiddenHi}{+7.8}
\newcommand{\hyFeverHybHalfTypedTFHiddenLo}{+3.6}
\newcommand{\hyFeverHybQuarterTFEvHidden}{44.0}
\newcommand{\hyFeverHybQuarterTFEvKnown}{55.7}
\newcommand{\hyFeverHybQuarterTFHidden}{82.1}
\newcommand{\hyFeverHybQuarterTFKnown}{81.5}
\newcommand{\hyFeverLinguaTFEvHidden}{26.4}
\newcommand{\hyFeverLinguaTFEvKnown}{26.4}
\newcommand{\hyFeverLinguaTFHidden}{82.2}
\newcommand{\hyFeverLinguaTFKnown}{79.5}
\newcommand{\hyFeverRandSentTFHidden}{61.2}
\newcommand{\hyFeverRandSentTFKnown}{56.8}
\newcommand{\hyFeverRandWordTFHidden}{67.5}
\newcommand{\hyFeverRandWordTFKnown}{62.2}
\newcommand{\hyFeverTypedTFEvHidden}{59.1}
\newcommand{\hyFeverTypedTFEvKnown}{81.1}
\newcommand{\hyFeverTypedTFHidden}{79.0}
\newcommand{\hyFeverTypedTFKnown}{92.5}
\newcommand{\hyMrcDecHThreeMet}{not met}
\newcommand{\hyMrcDecHTwoMet}{not met}
\newcommand{\hyMrcDecHybHalfLinguaTFHiddenDelta}{\ensuremath{-}2.4}
\newcommand{\hyMrcDecHybHalfLinguaTFHiddenHiNinety}{\ensuremath{-}1.5}
\newcommand{\hyMrcDecHybHalfLinguaTFHiddenLoNinety}{\ensuremath{-}3.2}
\newcommand{\hyMrcDecHybHalfLinguaTFKnownDelta}{+0.7}
\newcommand{\hyMrcDecHybHalfLinguaTFKnownHi}{+3.5}
\newcommand{\hyMrcDecHybHalfLinguaTFKnownLo}{\ensuremath{-}1.8}
\newcommand{\hyMrcDecHybHalfTFEvHidden}{26.1}
\newcommand{\hyMrcDecHybHalfTFEvKnown}{59.1}
\newcommand{\hyMrcDecHybHalfTFHidden}{65.7}
\newcommand{\hyMrcDecHybHalfTFKnown}{70.7}
\newcommand{\hyMrcDecHybHalfTypedTFHiddenDelta}{+4.6}
\newcommand{\hyMrcDecHybHalfTypedTFHiddenHi}{+5.8}
\newcommand{\hyMrcDecHybHalfTypedTFHiddenLo}{+3.5}
\newcommand{\hyMrcDecHybQuarterTFEvHidden}{26.1}
\newcommand{\hyMrcDecHybQuarterTFEvKnown}{43.7}
\newcommand{\hyMrcDecHybQuarterTFHidden}{66.8}
\newcommand{\hyMrcDecHybQuarterTFKnown}{70.8}
\newcommand{\hyMrcDecLinguaTFEvHidden}{26.3}
\newcommand{\hyMrcDecLinguaTFEvKnown}{26.1}
\newcommand{\hyMrcDecLinguaTFHidden}{68.0}
\newcommand{\hyMrcDecLinguaTFKnown}{70.0}
\newcommand{\hyMrcDecRandSentTFHidden}{62.2}
\newcommand{\hyMrcDecRandSentTFKnown}{61.1}
\newcommand{\hyMrcDecRandWordTFHidden}{62.6}
\newcommand{\hyMrcDecRandWordTFKnown}{63.3}
\newcommand{\hyMrcDecTypedTFEvHidden}{26.3}
\newcommand{\hyMrcDecTypedTFEvKnown}{73.9}
\newcommand{\hyMrcDecTypedTFHidden}{61.0}
\newcommand{\hyMrcDecTypedTFKnown}{69.0}
\newcommand{\hyMrcOaiHThreeMet}{not met}
\newcommand{\hyMrcOaiHTwoMet}{not met}
\newcommand{\hyMrcOaiHybHalfLinguaTFHiddenDelta}{\ensuremath{-}4.2}
\newcommand{\hyMrcOaiHybHalfLinguaTFHiddenHiNinety}{\ensuremath{-}3.3}
\newcommand{\hyMrcOaiHybHalfLinguaTFHiddenLoNinety}{\ensuremath{-}5.1}
\newcommand{\hyMrcOaiHybHalfLinguaTFKnownDelta}{+1.3}
\newcommand{\hyMrcOaiHybHalfLinguaTFKnownHi}{+3.4}
\newcommand{\hyMrcOaiHybHalfLinguaTFKnownLo}{\ensuremath{-}1.0}
\newcommand{\hyMrcOaiHybHalfTFEvHidden}{25.6}
\newcommand{\hyMrcOaiHybHalfTFEvKnown}{43.9}
\newcommand{\hyMrcOaiHybHalfTFHidden}{76.5}
\newcommand{\hyMrcOaiHybHalfTFKnown}{82.2}
\newcommand{\hyMrcOaiHybHalfTypedTFHiddenDelta}{+8.3}
\newcommand{\hyMrcOaiHybHalfTypedTFHiddenHi}{+9.5}
\newcommand{\hyMrcOaiHybHalfTypedTFHiddenLo}{+7.0}
\newcommand{\hyMrcOaiHybQuarterTFEvHidden}{26.2}
\newcommand{\hyMrcOaiHybQuarterTFEvKnown}{35.4}
\newcommand{\hyMrcOaiHybQuarterTFHidden}{79.6}
\newcommand{\hyMrcOaiHybQuarterTFKnown}{79.6}
\newcommand{\hyMrcOaiLinguaTFEvHidden}{26.3}
\newcommand{\hyMrcOaiLinguaTFEvKnown}{26.1}
\newcommand{\hyMrcOaiLinguaTFHidden}{80.7}
\newcommand{\hyMrcOaiLinguaTFKnown}{80.9}
\newcommand{\hyMrcOaiRandSentTFHidden}{68.3}
\newcommand{\hyMrcOaiRandSentTFKnown}{67.3}
\newcommand{\hyMrcOaiRandWordTFHidden}{70.9}
\newcommand{\hyMrcOaiRandWordTFKnown}{71.9}
\newcommand{\hyMrcOaiTypedTFEvHidden}{24.4}
\newcommand{\hyMrcOaiTypedTFEvKnown}{51.2}
\newcommand{\hyMrcOaiTypedTFHidden}{67.9}
\newcommand{\hyMrcOaiTypedTFKnown}{78.7}


==> anc/macros/p4_known.tex <==
% text macros used by the paper
\newcommand{\kqEiNDocs}{792}
\newcommand{\kqEiTFCommonDelta}{+12.6}
\newcommand{\kqEiTFDisjointDelta}{+8.1}
\newcommand{\kqEiTFDisjointHi}{+10.5}
\newcommand{\kqEiTFDisjointLo}{+5.6}
\newcommand{\kqEiTFHiddenDelta}{+11.6}
\newcommand{\kqEiTFHiddenHi}{+13.8}
\newcommand{\kqEiTFHiddenLo}{+9.5}
\newcommand{\kqEiTFInteractionDelta}{+12.7}
\newcommand{\kqEiTFInteractionHi}{+18.1}
\newcommand{\kqEiTFInteractionLo}{+7.6}
\newcommand{\kqEiTFKnownDelta}{+22.6}
\newcommand{\kqEiTFKnownHi}{+25.8}
\newcommand{\kqEiTFKnownLo}{+19.6}
\newcommand{\kqEiTFOverlapDelta}{+20.6}
\newcommand{\kqEiTFOverlapHi}{+24.5}
\newcommand{\kqEiTFOverlapLo}{+16.9}
\newcommand{\kqFeverNDocs}{200}
\newcommand{\kqFeverTFCommonDelta}{+15.5}
\newcommand{\kqFeverTFDisjointDelta}{\ensuremath{-}6.6}
\newcommand{\kqFeverTFDisjointHi}{\ensuremath{-}1.6}
\newcommand{\kqFeverTFDisjointLo}{\ensuremath{-}12.0}
\newcommand{\kqFeverTFHiddenDelta}{+16.0}
\newcommand{\kqFeverTFHiddenHi}{+20.3}
\newcommand{\kqFeverTFHiddenLo}{+11.9}
\newcommand{\kqFeverTFInteractionDelta}{+35.7}
\newcommand{\kqFeverTFInteractionHi}{+42.7}
\newcommand{\kqFeverTFInteractionLo}{+29.0}
\newcommand{\kqFeverTFKnownDelta}{+39.5}
\newcommand{\kqFeverTFKnownHi}{+46.5}
\newcommand{\kqFeverTFKnownLo}{+33.0}
\newcommand{\kqFeverTFOverlapDelta}{+29.6}
\newcommand{\kqFeverTFOverlapHi}{+34.0}
\newcommand{\kqFeverTFOverlapLo}{+24.7}
\newcommand{\kqIntercept}{\ensuremath{-}1.49}
\newcommand{\kqLineEiDisjointDKept}{+24.0}
\newcommand{\kqLineEiDisjointPred}{+9.1}
\newcommand{\kqLineEiOverlapDKept}{+61.8}
\newcommand{\kqLineEiOverlapPred}{+23.0}
\newcommand{\kqLineFeverDisjointDKept}{\ensuremath{-}5.7}
\newcommand{\kqLineFeverDisjointPred}{\ensuremath{-}1.8}
\newcommand{\kqLineFeverOverlapDKept}{+53.9}
\newcommand{\kqLineFeverOverlapObs}{+29.6}
\newcommand{\kqLineFeverOverlapPred}{+20.1}
\newcommand{\kqLineMrcDecDisjointDKept}{\ensuremath{-}10.8}
\newcommand{\kqLineMrcDecDisjointPred}{\ensuremath{-}3.6}
\newcommand{\kqLineMrcDecOverlapDKept}{+30.3}
\newcommand{\kqLineMrcDecOverlapObs}{+4.5}
\newcommand{\kqLineMrcDecOverlapPred}{+11.4}
\newcommand{\kqLineMrcOaiDisjointDKept}{\ensuremath{-}5.4}
\newcommand{\kqLineMrcOaiDisjointPred}{\ensuremath{-}1.6}
\newcommand{\kqLineMrcOaiOverlapDKept}{+8.0}
\newcommand{\kqLineMrcOaiOverlapPred}{+3.3}
\newcommand{\kqMAE}{3.4}
\newcommand{\kqMissMax}{9.5}
\newcommand{\kqMissSecond}{6.9}
\newcommand{\kqMissThird}{4.8}
\newcommand{\kqMrcDecTFCommonDelta}{\ensuremath{-}0.6}
\newcommand{\kqMrcDecTFDisjointDelta}{\ensuremath{-}3.3}
\newcommand{\kqMrcDecTFDisjointHi}{\ensuremath{-}1.8}
\newcommand{\kqMrcDecTFDisjointLo}{\ensuremath{-}4.9}
\newcommand{\kqMrcDecTFHiddenDelta}{\ensuremath{-}0.7}
\newcommand{\kqMrcDecTFHiddenHi}{+0.6}
\newcommand{\kqMrcDecTFHiddenHiNinety}{+0.4}
\newcommand{\kqMrcDecTFHiddenLo}{\ensuremath{-}2.0}
\newcommand{\kqMrcDecTFHiddenLoNinety}{\ensuremath{-}1.7}
\newcommand{\kqMrcDecTFInteractionDelta}{+7.6}
\newcommand{\kqMrcDecTFInteractionHi}{+10.4}
\newcommand{\kqMrcDecTFInteractionLo}{+4.9}
\newcommand{\kqMrcDecTFKnownDelta}{+6.2}
\newcommand{\kqMrcDecTFKnownHi}{+9.7}
\newcommand{\kqMrcDecTFKnownLo}{+3.0}
\newcommand{\kqMrcDecTFOverlapDelta}{+4.5}
\newcommand{\kqMrcDecTFOverlapHi}{+6.9}
\newcommand{\kqMrcDecTFOverlapLo}{+2.3}
\newcommand{\kqMrcNDocs}{300}
\newcommand{\kqMrcOaiFHiddenDelta}{+0.3}
\newcommand{\kqMrcOaiFHiddenHi}{+1.4}
\newcommand{\kqMrcOaiFHiddenLo}{\ensuremath{-}0.9}
\newcommand{\kqMrcOaiFKnownDelta}{+8.7}
\newcommand{\kqMrcOaiFKnownHi}{+11.4}
\newcommand{\kqMrcOaiFKnownLo}{+5.8}
\newcommand{\kqMrcOaiTFCommonDelta}{\ensuremath{-}0.6}
\newcommand{\kqMrcOaiTFDisjointDelta}{\ensuremath{-}1.2}
\newcommand{\kqMrcOaiTFDisjointHi}{+0.4}
\newcommand{\kqMrcOaiTFDisjointLo}{\ensuremath{-}2.7}
\newcommand{\kqMrcOaiTFHiddenDelta}{\ensuremath{-}0.4}
\newcommand{\kqMrcOaiTFHiddenHi}{+0.6}
\newcommand{\kqMrcOaiTFHiddenHiNinety}{+0.5}
\newcommand{\kqMrcOaiTFHiddenLo}{\ensuremath{-}1.5}
\newcommand{\kqMrcOaiTFHiddenLoNinety}{\ensuremath{-}1.4}
\newcommand{\kqMrcOaiTFInteractionDelta}{+3.0}
\newcommand{\kqMrcOaiTFInteractionHi}{+5.8}
\newcommand{\kqMrcOaiTFInteractionLo}{+0.3}
\newcommand{\kqMrcOaiTFKnownDelta}{+8.0}
\newcommand{\kqMrcOaiTFKnownHi}{+11.1}
\newcommand{\kqMrcOaiTFKnownLo}{+5.0}
\newcommand{\kqMrcOaiTFOverlapDelta}{+1.3}
\newcommand{\kqMrcOaiTFOverlapHi}{+3.5}
\newcommand{\kqMrcOaiTFOverlapLo}{\ensuremath{-}0.7}
\newcommand{\kqSlope}{0.416}
\newcommand{\kqSlopeHi}{0.462}
\newcommand{\kqSlopeLo}{0.369}


==> anc/macros/p4_overlap.tex <==
% text macros used by the paper
\newcommand{\poFeverOverlapShare}{51}
\newcommand{\poFeverMinSent}{8}
\newcommand{\poFeverMaxSent}{40}
\newcommand{\poFeverMinClaims}{3}
\newcommand{\poFeverMaxQuestions}{200}
\newcommand{\poFeverClaimsPerRequest}{100}
\newcommand{\poOaiTFOverlapRecall}{36}
\newcommand{\poOaiTFDisjointRecall}{18}
\newcommand{\poOaiTFDisjointRandRecall}{25}
\newcommand{\poDecTFOverlapRecall}{54}
\newcommand{\poDecTFOverlapRandRecall}{25}
\newcommand{\poDecTFDisjointRecall}{14}
\newcommand{\poDecTFDisjointRandRecall}{25}
\newcommand{\poFeverTFOverlapRecall}{76}
\newcommand{\poFeverTFOverlapRandRecall}{24}
\newcommand{\poFeverTFDisjointRecall}{22}
\newcommand{\poFeverTFDisjointRandRecall}{24}
\newcommand{\poOverlapShare}{35}
\newcommand{\poOaiTFOverlapDelta}{+4.3}
\newcommand{\poOaiTFOverlapLo}{+2.2}
\newcommand{\poOaiTFOverlapHi}{+6.4}
\newcommand{\poOaiTFDisjointDelta}{\ensuremath{-}2.9}
\newcommand{\poOaiTFDisjointLo}{\ensuremath{-}4.3}
\newcommand{\poOaiTFDisjointHi}{\ensuremath{-}1.4}
\newcommand{\poOaiFOverlapDelta}{+2.6}
\newcommand{\poOaiFOverlapLo}{+0.5}
\newcommand{\poOaiFOverlapHi}{+4.7}
\newcommand{\poOaiFDisjointDelta}{\ensuremath{-}1.6}
\newcommand{\poOaiFDisjointLo}{\ensuremath{-}3.3}
\newcommand{\poOaiFDisjointHi}{+0.1}
\newcommand{\poDecTFOverlapDelta}{+5.3}
\newcommand{\poDecTFOverlapLo}{+2.9}
\newcommand{\poDecTFOverlapHi}{+7.7}
\newcommand{\poDecTFDisjointDelta}{\ensuremath{-}3.0}
\newcommand{\poDecTFDisjointLo}{\ensuremath{-}4.5}
\newcommand{\poDecTFDisjointHi}{\ensuremath{-}1.4}
\newcommand{\poDecFOverlapDelta}{+4.2}
\newcommand{\poDecFOverlapLo}{+1.9}
\newcommand{\poDecFOverlapHi}{+6.3}
\newcommand{\poDecFDisjointDelta}{\ensuremath{-}3.4}
\newcommand{\poDecFDisjointLo}{\ensuremath{-}5.0}
\newcommand{\poDecFDisjointHi}{\ensuremath{-}1.8}
\newcommand{\poFeverTFOverlapDelta}{+25.8}
\newcommand{\poFeverTFOverlapLo}{+21.3}
\newcommand{\poFeverTFOverlapHi}{+30.3}
\newcommand{\poFeverFOverlapDelta}{+15.3}
\newcommand{\poFeverFOverlapLo}{+11.0}
\newcommand{\poFeverFOverlapHi}{+19.6}


==> anc/macros/p4_reader.tex <==
% text macros used by the paper
\newcommand{\rdEiQwenFullAcc}{91.0}
\newcommand{\rdEiTypedRandFHiddenDelta}{+4.3}
\newcommand{\rdEiTypedRandFHiddenHi}{+5.9}
\newcommand{\rdEiTypedRandFHiddenLo}{+2.7}
\newcommand{\rdEiTypedRandTFDisjointDelta}{+8.5}
\newcommand{\rdEiTypedRandTFDisjointHi}{+10.8}
\newcommand{\rdEiTypedRandTFDisjointLo}{+6.1}
\newcommand{\rdEiTypedRandTFHiddenDelta}{+11.0}
\newcommand{\rdEiTypedRandTFHiddenHi}{+13.1}
\newcommand{\rdEiTypedRandTFHiddenLo}{+8.9}
\newcommand{\rdEiTypedRandTFKnownDelta}{+17.4}
\newcommand{\rdEiTypedRandTFKnownHi}{+20.3}
\newcommand{\rdEiTypedRandTFKnownLo}{+14.5}
\newcommand{\rdEiTypedRandTFOverlapDelta}{+18.8}
\newcommand{\rdEiTypedRandTFOverlapHi}{+23.0}
\newcommand{\rdEiTypedRandTFOverlapLo}{+14.6}
\newcommand{\rdFeverAgnRandTFHiddenDelta}{+2.7}
\newcommand{\rdFeverAgnRandTFHiddenHi}{+6.6}
\newcommand{\rdFeverAgnRandTFHiddenLo}{\ensuremath{-}1.1}
\newcommand{\rdFeverQwenFullAcc}{95.1}
\newcommand{\rdFeverQwenLinguaTFHidden}{81.3}
\newcommand{\rdFeverQwenTypedTFHidden}{77.7}
\newcommand{\rdFeverTypedRandFHiddenDelta}{+10.1}
\newcommand{\rdFeverTypedRandFHiddenHi}{+13.9}
\newcommand{\rdFeverTypedRandFHiddenLo}{+6.6}
\newcommand{\rdFeverTypedRandTFDisjointDelta}{+1.3}
\newcommand{\rdFeverTypedRandTFDisjointHi}{+6.1}
\newcommand{\rdFeverTypedRandTFDisjointLo}{\ensuremath{-}3.4}
\newcommand{\rdFeverTypedRandTFHiddenDelta}{+18.5}
\newcommand{\rdFeverTypedRandTFHiddenHi}{+22.5}
\newcommand{\rdFeverTypedRandTFHiddenLo}{+14.3}
\newcommand{\rdFeverTypedRandTFKnownDelta}{+36.0}
\newcommand{\rdFeverTypedRandTFKnownHi}{+43.5}
\newcommand{\rdFeverTypedRandTFKnownLo}{+28.5}
\newcommand{\rdFeverTypedRandTFOverlapDelta}{+27.3}
\newcommand{\rdFeverTypedRandTFOverlapHi}{+32.0}
\newcommand{\rdFeverTypedRandTFOverlapLo}{+22.7}
\newcommand{\rdMrcAgnRandTFHiddenDelta}{\ensuremath{-}0.3}
\newcommand{\rdMrcAgnRandTFHiddenHi}{+0.8}
\newcommand{\rdMrcAgnRandTFHiddenLo}{\ensuremath{-}1.4}
\newcommand{\rdMrcAllNo}{55.6}
\newcommand{\rdMrcQwenFullAcc}{89.2}
\newcommand{\rdMrcQwenFullHi}{90.0}
\newcommand{\rdMrcQwenFullLo}{88.3}
\newcommand{\rdMrcQwenLinguaTFHidden}{81.3}
\newcommand{\rdMrcQwenTypedTFHidden}{66.5}
\newcommand{\rdMrcTypedRandFHiddenDelta}{+0.5}
\newcommand{\rdMrcTypedRandFHiddenHi}{+1.9}
\newcommand{\rdMrcTypedRandFHiddenLo}{\ensuremath{-}1.0}
\newcommand{\rdMrcTypedRandTFDisjointDelta}{\ensuremath{-}1.7}
\newcommand{\rdMrcTypedRandTFDisjointHi}{\ensuremath{-}0.2}
\newcommand{\rdMrcTypedRandTFDisjointLo}{\ensuremath{-}3.2}
\newcommand{\rdMrcTypedRandTFHiddenDelta}{\ensuremath{-}0.6}
\newcommand{\rdMrcTypedRandTFHiddenHi}{+0.6}
\newcommand{\rdMrcTypedRandTFHiddenLo}{\ensuremath{-}1.8}
\newcommand{\rdMrcTypedRandTFKnownDelta}{+10.4}
\newcommand{\rdMrcTypedRandTFKnownHi}{+13.3}
\newcommand{\rdMrcTypedRandTFKnownLo}{+7.4}
\newcommand{\rdMrcTypedRandTFOverlapDelta}{+3.5}
\newcommand{\rdMrcTypedRandTFOverlapHi}{+5.7}
\newcommand{\rdMrcTypedRandTFOverlapLo}{+1.5}
\newcommand{\rdQwenCalls}{337,455}


==> anc/macros/p4_refusal.tex <==
% text macros used by the paper
\newcommand{\rfMaxRate}{1.2}
\newcommand{\rfMaxRateTokens}{4.8}
\newcommand{\rfTypedTFKnownWrong}{77}
\newcommand{\rfRandomTFKnownWrong}{66}
\newcommand{\rfTokensLongVsRandomFHiddenDropDelta}{\ensuremath{-}0.9}
\newcommand{\rfTokensLongVsRandomFHiddenDropLo}{\ensuremath{-}1.9}
\newcommand{\rfTokensLongVsRandomFHiddenDropHi}{+0.2}
\newcommand{\rfSingleTypedVsRandomTFHiddenDelta}{\ensuremath{-}1.0}
\newcommand{\rfMasksTypedVsRandomTFHiddenDelta}{\ensuremath{-}0.4}
\newcommand{\rfTokensLongVsRandomFHiddenDelta}{\ensuremath{-}1.4}
\newcommand{\rfTokensLongVsRandomFHiddenLo}{\ensuremath{-}2.4}
\newcommand{\rfTokensLongVsRandomFHiddenHi}{\ensuremath{-}0.3}
\newcommand{\rfNContrasts}{32}
\newcommand{\rfMaxShift}{2.1}
\newcommand{\rfOtherNContrasts}{48}
\newcommand{\rfOtherMaxShift}{0.03}


==> anc/macros/p4_retention.tex <==
% text macros used by the paper
\newcommand{\prtNRequests}{16,102}
\newcommand{\prtInputTokens}{15,135,563}
\newcommand{\prtCostUSD}{1.51}
\newcommand{\prtFeverNHidden}{5,433}
\newcommand{\prtFeverNEligible}{5,132}
\newcommand{\prtFeverNPairsAnalyzed}{5,132}
\newcommand{\prtFeverNDocs}{200}
\newcommand{\prtFeverNDisjoint}{2,551}
\newcommand{\prtFeverNOverlap}{2,581}
\newcommand{\prtFeverEvInKnown}{49}
\newcommand{\prtFeverAccKeepAll}{95}
\newcommand{\prtFeverAccKeepDisjoint}{95}
\newcommand{\prtFeverAccKeepOverlap}{95}
\newcommand{\prtFeverAccDropAll}{45}
\newcommand{\prtFeverAccDropDisjoint}{53}
\newcommand{\prtFeverAccDropOverlap}{45}
\newcommand{\prtFeverAccKnownAll}{76}
\newcommand{\prtFeverAccKnownDisjoint}{62}
\newcommand{\prtFeverAccKnownOverlap}{88}
\newcommand{\prtFeverAccRandomAll}{59}
\newcommand{\prtFeverAccRandomDisjoint}{62}
\newcommand{\prtFeverAccRandomOverlap}{61}
\newcommand{\prtFeverAccOriginalAll}{95}
\newcommand{\prtFeverAccOriginalDisjoint}{93}
\newcommand{\prtFeverAccOriginalOverlap}{95}
\newcommand{\prtEiNHidden}{2,915}
\newcommand{\prtEiNPairsAnalyzed}{2,915}
\newcommand{\prtEiNDocs}{792}
\newcommand{\prtEiNDisjoint}{2,156}
\newcommand{\prtEiNOverlap}{759}
\newcommand{\prtEiEvInKnown}{57}
\newcommand{\prtEiAccKeepAll}{90}
\newcommand{\prtEiAccKeepDisjoint}{90}
\newcommand{\prtEiAccKeepOverlap}{93}
\newcommand{\prtEiAccDropAll}{72}
\newcommand{\prtEiAccDropDisjoint}{71}
\newcommand{\prtEiAccDropOverlap}{79}
\newcommand{\prtEiAccKnownAll}{82}
\newcommand{\prtEiAccKnownDisjoint}{80}
\newcommand{\prtEiAccKnownOverlap}{92}
\newcommand{\prtEiAccRandomAll}{70}
\newcommand{\prtEiAccRandomDisjoint}{70}
\newcommand{\prtEiAccRandomOverlap}{71}
\newcommand{\prtEiAccOriginalAll}{90}
\newcommand{\prtEiAccOriginalDisjoint}{89}
\newcommand{\prtEiAccOriginalOverlap}{91}
\newcommand{\prtFeverKeepDropAllDelta}{+50.0}
\newcommand{\prtFeverKeepDropAllLo}{+47.4}
\newcommand{\prtFeverKeepDropAllHi}{+52.4}
\newcommand{\prtFeverKeepDropAllNDocs}{200}
\newcommand{\prtFeverKeepDropDisjointDelta}{+41.1}
\newcommand{\prtFeverKeepDropDisjointLo}{+36.2}
\newcommand{\prtFeverKeepDropDisjointHi}{+45.8}
\newcommand{\prtFeverKeepDropDisjointNDocs}{158}
\newcommand{\prtFeverKeepDropOverlapDelta}{+50.1}
\newcommand{\prtFeverKeepDropOverlapLo}{+46.7}
\newcommand{\prtFeverKeepDropOverlapHi}{+53.5}
\newcommand{\prtFeverKeepDropOverlapNDocs}{196}
\newcommand{\prtEiKeepDropAllDelta}{+17.8}
\newcommand{\prtEiKeepDropAllLo}{+15.9}
\newcommand{\prtEiKeepDropAllHi}{+19.7}
\newcommand{\prtEiKeepDropAllNDocs}{792}
\newcommand{\prtEiKeepDropDisjointDelta}{+18.9}
\newcommand{\prtEiKeepDropDisjointLo}{+16.8}
\newcommand{\prtEiKeepDropDisjointHi}{+21.2}
\newcommand{\prtEiKeepDropDisjointNDocs}{729}
\newcommand{\prtEiKeepDropOverlapDelta}{+13.4}
\newcommand{\prtEiKeepDropOverlapLo}{+10.1}
\newcommand{\prtEiKeepDropOverlapHi}{+16.5}
\newcommand{\prtEiKeepDropOverlapNDocs}{406}


==> anc/macros/p4_retention_labels.tex <==
% text macros used by the paper
\newcommand{\prtLabFeverNConflicting}{4}
\newcommand{\prtLabFeverTrueN}{3,658}
\newcommand{\prtLabFeverTrueNDocs}{199}
\newcommand{\prtLabFeverTrueAccKeep}{94}
\newcommand{\prtLabFeverTrueAccDrop}{21}
\newcommand{\prtLabFeverTrueAccKnown}{68}
\newcommand{\prtLabFeverTrueAccRandom}{41}
\newcommand{\prtLabFeverTrueAccOriginal}{94}
\newcommand{\prtLabFeverFalseN}{1,474}
\newcommand{\prtLabFeverFalseNDocs}{199}
\newcommand{\prtLabFeverFalseAccKeep}{97}
\newcommand{\prtLabFeverFalseAccDrop}{98}
\newcommand{\prtLabFeverFalseAccKnown}{98}
\newcommand{\prtLabFeverFalseAccRandom}{99}
\newcommand{\prtLabFeverFalseAccOriginal}{97}
\newcommand{\prtLabEiTrueN}{1,535}
\newcommand{\prtLabEiTrueNDocs}{636}
\newcommand{\prtLabEiTrueAccKeep}{82}
\newcommand{\prtLabEiTrueAccDrop}{50}
\newcommand{\prtLabEiTrueAccKnown}{67}
\newcommand{\prtLabEiTrueAccRandom}{44}
\newcommand{\prtLabEiTrueAccOriginal}{81}
\newcommand{\prtLabEiFalseN}{1,380}
\newcommand{\prtLabEiFalseNDocs}{590}
\newcommand{\prtLabEiFalseAccKeep}{98}
\newcommand{\prtLabEiFalseAccDrop}{98}
\newcommand{\prtLabEiFalseAccKnown}{98}
\newcommand{\prtLabEiFalseAccRandom}{98}
\newcommand{\prtLabEiFalseAccOriginal}{98}
\newcommand{\prtLabNRequestsAnalyzed}{16,094}


==> anc/macros/p4_sensitivity.tex <==
% text macros used by the paper



==> anc/macros/p4_summary.tex <==
% text macros used by the paper
\newcommand{\smGptFocCutShare}{26.7}
\newcommand{\smGptFocHidden}{69.1}
\newcommand{\smGptFocKnown}{89.2}
\newcommand{\smGptFocLinguaHiddenDelta}{\ensuremath{-}11.4}
\newcommand{\smGptFocLinguaHiddenHi}{\ensuremath{-}9.8}
\newcommand{\smGptFocLinguaHiddenLo}{\ensuremath{-}12.8}
\newcommand{\smGptFocRandSentHiddenDelta}{+0.9}
\newcommand{\smGptFocRandSentHiddenHi}{+2.1}
\newcommand{\smGptFocRandSentHiddenLo}{\ensuremath{-}0.2}
\newcommand{\smGptFocRandSentKnownDelta}{+22.0}
\newcommand{\smGptFocRandSentKnownHi}{+24.1}
\newcommand{\smGptFocRandSentKnownLo}{+19.8}
\newcommand{\smGptFocSumFocHiddenDelta}{+3.9}
\newcommand{\smGptFocSumFocHiddenHi}{+4.9}
\newcommand{\smGptFocSumFocHiddenLo}{+3.0}
\newcommand{\smGptFocTokShare}{94.8}
\newcommand{\smGptGenCutShare}{74.3}
\newcommand{\smGptGenHidden}{79.3}
\newcommand{\smGptGenKnown}{78.9}
\newcommand{\smGptGenLinguaHiddenDelta}{\ensuremath{-}1.3}
\newcommand{\smGptGenLinguaHiddenHi}{\ensuremath{-}0.3}
\newcommand{\smGptGenLinguaHiddenLo}{\ensuremath{-}2.4}
\newcommand{\smGptGenRandSentHiddenDelta}{+10.9}
\newcommand{\smGptGenRandSentHiddenHi}{+12.1}
\newcommand{\smGptGenRandSentHiddenLo}{+9.8}
\newcommand{\smGptGenRandSentKnownDelta}{+11.5}
\newcommand{\smGptGenRandSentKnownHi}{+13.8}
\newcommand{\smGptGenRandSentKnownLo}{+9.2}
\newcommand{\smGptGenSumGenHiddenDelta}{+3.3}
\newcommand{\smGptGenSumGenHiddenHi}{+4.3}
\newcommand{\smGptGenSumGenHiddenLo}{+2.3}
\newcommand{\smGptGenTokShare}{99.2}
\newcommand{\smLinguaHidden}{80.7}
\newcommand{\smLinguaKnown}{80.9}
\newcommand{\smRandSentHidden}{68.3}
\newcommand{\smRandSentKnown}{67.3}
\newcommand{\smSumFocCutShare}{0.7}
\newcommand{\smSumFocHidden}{65.4}
\newcommand{\smSumFocKnown}{88.5}
\newcommand{\smSumFocLinguaHiddenDelta}{\ensuremath{-}15.1}
\newcommand{\smSumFocLinguaHiddenHi}{\ensuremath{-}13.6}
\newcommand{\smSumFocLinguaHiddenLo}{\ensuremath{-}16.7}
\newcommand{\smSumFocNoText}{3}
\newcommand{\smSumFocRandSentHiddenDelta}{\ensuremath{-}2.9}
\newcommand{\smSumFocRandSentHiddenHi}{\ensuremath{-}1.8}
\newcommand{\smSumFocRandSentHiddenLo}{\ensuremath{-}4.0}
\newcommand{\smSumFocRandSentKnownDelta}{+21.4}
\newcommand{\smSumFocRandSentKnownHi}{+23.5}
\newcommand{\smSumFocRandSentKnownLo}{+19.2}
\newcommand{\smSumFocTokShare}{69.5}
\newcommand{\smSumGenCutShare}{23.7}
\newcommand{\smSumGenHidden}{76.1}
\newcommand{\smSumGenKnown}{75.4}
\newcommand{\smSumGenLinguaHiddenDelta}{\ensuremath{-}4.5}
\newcommand{\smSumGenLinguaHiddenHi}{\ensuremath{-}3.2}
\newcommand{\smSumGenLinguaHiddenLo}{\ensuremath{-}5.7}
\newcommand{\smSumGenNoText}{4}
\newcommand{\smSumGenRandSentHiddenDelta}{+7.6}
\newcommand{\smSumGenRandSentHiddenHi}{+8.7}
\newcommand{\smSumGenRandSentHiddenLo}{+6.6}
\newcommand{\smSumGenRandSentKnownDelta}{+8.2}
\newcommand{\smSumGenRandSentKnownHi}{+10.3}
\newcommand{\smSumGenRandSentKnownLo}{+6.1}
\newcommand{\smSumGenTokShare}{88.4}
\newcommand{\smTypedHidden}{67.9}
\newcommand{\smTypedKnown}{78.7}


==> anc/macros/p4_tau.tex <==
% text macros used by the paper
\newcommand{\taAccAntH}{75.9}
\newcommand{\taAccAntK}{47.2}
\newcommand{\taAccECovEH}{66.4}
\newcommand{\taAccECovEK}{51.3}
\newcommand{\taAccECovTH}{74.8}
\newcommand{\taAccECovTK}{49.3}
\newcommand{\taAccEmptyH}{20.2}
\newcommand{\taAccEmptyK}{0.0}
\newcommand{\taAccFullH}{91.0}
\newcommand{\taAccFullK}{70.5}
\newcommand{\taAccGistH}{50.2}
\newcommand{\taAccGistK}{47.1}
\newcommand{\taAccHybridH}{56.8}
\newcommand{\taAccHybridK}{52.6}
\newcommand{\taAccLinguaH}{48.9}
\newcommand{\taAccLinguaK}{19.5}
\newcommand{\taAccOracleH}{93.2}
\newcommand{\taAccOracleK}{45.5}
\newcommand{\taAccRandomH}{44.9}
\newcommand{\taAccRandomK}{23.7}
\newcommand{\taAccRecencyH}{53.9}
\newcommand{\taAccRecencyK}{28.9}
\newcommand{\taAccTfidfH}{49.0}
\newcommand{\taAccTfidfK}{37.6}
\newcommand{\taAccTypedH}{67.1}
\newcommand{\taAccTypedK}{59.2}
\newcommand{\taAccTypedRecH}{67.1}
\newcommand{\taAccTypedRecK}{59.9}
\newcommand{\taAirAccEmptyH}{27.2}
\newcommand{\taAirAccFullH}{76.7}
\newcommand{\taAirAccRandomH}{60.0}
\newcommand{\taAirAccTypedH}{66.8}
\newcommand{\taAnsAntVsTypedHDelta}{+2.9}
\newcommand{\taAnsAntVsTypedHHi}{+8.0}
\newcommand{\taAnsAntVsTypedHLo}{\ensuremath{-}1.5}
\newcommand{\taAnsECovTVsTypedHDelta}{+5.8}
\newcommand{\taAnsECovTVsTypedHHi}{+13.6}
\newcommand{\taAnsECovTVsTypedHLo}{\ensuremath{-}1.4}
\newcommand{\taAnsLinguaVsRandomHDelta}{+4.0}
\newcommand{\taAnsLinguaVsRandomHHi}{+8.9}
\newcommand{\taAnsLinguaVsRandomHLo}{\ensuremath{-}1.2}
\newcommand{\taAnsRecencyVsRandomHDelta}{+4.4}
\newcommand{\taAnsRecencyVsRandomHHi}{+11.2}
\newcommand{\taAnsRecencyVsRandomHLo}{\ensuremath{-}1.8}
\newcommand{\taAnsTypedVsRandomHDelta}{+23.0}
\newcommand{\taAnsTypedVsRandomHHi}{+27.8}
\newcommand{\taAnsTypedVsRandomHLo}{+17.4}
\newcommand{\taAntVsRandomHDelta}{+31.0}
\newcommand{\taAntVsRandomHHi}{+36.6}
\newcommand{\taAntVsRandomHLo}{+24.7}
\newcommand{\taAntVsTypedHDelta}{+8.7}
\newcommand{\taAntVsTypedKDelta}{\ensuremath{-}12.0}
\newcommand{\taECovEVsECovTHDelta}{\ensuremath{-}10.9}
\newcommand{\taECovEVsECovTHHiNinety}{\ensuremath{-}4.3}
\newcommand{\taECovEVsECovTHLoNinety}{\ensuremath{-}18.2}
\newcommand{\taECovSubTypedH}{62.1}
\newcommand{\taECovSubTypedK}{59.9}
\newcommand{\taECovTVsGistHDelta}{+26.3}
\newcommand{\taECovTVsGistHHi}{+36.0}
\newcommand{\taECovTVsGistHLo}{+16.4}
\newcommand{\taECovTVsTypedHDelta}{+12.8}
\newcommand{\taECovTVsTypedHHi}{+20.8}
\newcommand{\taECovTVsTypedHLo}{+5.2}
\newcommand{\taECovTVsTypedKDelta}{\ensuremath{-}10.6}
\newcommand{\taECovTVsTypedKHiNinety}{\ensuremath{-}2.9}
\newcommand{\taECovTVsTypedKLoNinety}{\ensuremath{-}17.8}
\newcommand{\taFullItemAcc}{88.8}
\newcommand{\taGAnt}{0.64}
\newcommand{\taGECovE}{0.45}
\newcommand{\taGECovEHi}{0.56}
\newcommand{\taGECovELo}{0.33}
\newcommand{\taGECovT}{0.64}
\newcommand{\taGGist}{0.11}
\newcommand{\taGGistHi}{0.24}
\newcommand{\taGGistLo}{\ensuremath{-}0.03}
\newcommand{\taGHybrid}{0.25}
\newcommand{\taGHybridHi}{0.39}
\newcommand{\taGHybridLo}{0.09}
\newcommand{\taGLingua}{0.08}
\newcommand{\taGRecency}{0.19}
\newcommand{\taGTfidf}{0.09}
\newcommand{\taGTyped}{0.46}
\newcommand{\taGTypedHi}{0.59}
\newcommand{\taGTypedLo}{0.31}
\newcommand{\taGTypedRec}{0.46}
\newcommand{\taGTypedRecHi}{0.60}
\newcommand{\taGTypedRecLo}{0.31}
\newcommand{\taGoldAntH}{77.1}
\newcommand{\taGoldECovTH}{73.6}
\newcommand{\taGoldKeptAcc}{85.9}
\newcommand{\taGoldKeptVsLost}{+67.0}
\newcommand{\taGoldLinguaH}{52.3}
\newcommand{\taGoldLostAcc}{18.9}
\newcommand{\taGoldOracleH}{100.0}
\newcommand{\taGoldRandomH}{42.4}
\newcommand{\taGoldRecencyH}{42.9}
\newcommand{\taGoldTfidfH}{48.0}
\newcommand{\taGoldTypedH}{66.4}
\newcommand{\taHybridVsTypedHDelta}{\ensuremath{-}10.4}
\newcommand{\taHybridVsTypedHHiNinety}{\ensuremath{-}5.6}
\newcommand{\taHybridVsTypedHLoNinety}{\ensuremath{-}15.0}
\newcommand{\taLinguaVsRandomHDelta}{+4.0}
\newcommand{\taLinguaVsRandomHHi}{+9.3}
\newcommand{\taLinguaVsRandomHLo}{\ensuremath{-}1.1}
\newcommand{\taLinguaVsTypedHDelta}{\ensuremath{-}18.2}
\newcommand{\taMFiveMet}{met}
\newcommand{\taMFourMet}{not met}
\newcommand{\taMOneMet}{met}
\newcommand{\taMSixMet}{not met}
\newcommand{\taMThreeMet}{not met}
\newcommand{\taMTwoMet}{not met}
\newcommand{\taNAirStates}{41}
\newcommand{\taNECovStates}{120}
\newcommand{\taNHidden}{837}
\newcommand{\taNKnown}{407}
\newcommand{\taNMet}{8}
\newcommand{\taNPilot}{40}
\newcommand{\taNPred}{13}
\newcommand{\taNStates}{390}
\newcommand{\taNTasks}{81}
\newcommand{\taQwenAccAntH}{80.0}
\newcommand{\taQwenAccECovTH}{77.3}
\newcommand{\taQwenAccEmptyH}{27.7}
\newcommand{\taQwenAccFullH}{96.4}
\newcommand{\taQwenAccLinguaH}{52.4}
\newcommand{\taQwenAccOracleH}{97.3}
\newcommand{\taQwenAccRandomH}{52.3}
\newcommand{\taQwenAccRecencyH}{56.4}
\newcommand{\taQwenAccTypedH}{74.0}
\newcommand{\taQwenTypedVsRandomHDelta}{+21.7}
\newcommand{\taQwenTypedVsRandomHHi}{+27.6}
\newcommand{\taQwenTypedVsRandomHLo}{+15.7}
\newcommand{\taRecGistPtrAUROC}{0.72}
\newcommand{\taRecGistPtrAccA}{67.7}
\newcommand{\taRecGistPtrAccB}{69.1}
\newcommand{\taRecGistPtrAccC}{69.7}
\newcommand{\taRecGistPtrFetchedA}{64.6}
\newcommand{\taRecGistPtrFetchedB}{73.2}
\newcommand{\taRecGistPtrFetchedC}{79.8}
\newcommand{\taRecGistPtrFirst}{51.3}
\newcommand{\taRecGistPtrTokShareA}{92.9}
\newcommand{\taRecGistPtrTokShareB}{102.0}
\newcommand{\taRecGistPtrTokShareC}{108.4}
\newcommand{\taRecTypedStubAUROC}{0.73}
\newcommand{\taRecTypedStubAccA}{72.3}
\newcommand{\taRecTypedStubAccB}{72.6}
\newcommand{\taRecTypedStubAccC}{72.3}
\newcommand{\taRecTypedStubFetchedA}{65.1}
\newcommand{\taRecTypedStubFetchedB}{72.8}
\newcommand{\taRecTypedStubFetchedC}{79.5}
\newcommand{\taRecTypedStubFirst}{64.0}
\newcommand{\taRecTypedStubTokShareA}{96.6}
\newcommand{\taRecTypedStubTokShareB}{104.5}
\newcommand{\taRecTypedStubTokShareC}{111.7}
\newcommand{\taRecencyLastShare}{8.5}
\newcommand{\taRecencyVsRandomHDelta}{+9.1}
\newcommand{\taRecencyVsRandomHHi}{+15.4}
\newcommand{\taRecencyVsRandomHLo}{+3.4}
\newcommand{\taRefusalAnt}{6.4}
\newcommand{\taRefusalECovT}{6.9}
\newcommand{\taRefusalEmpty}{66.7}
\newcommand{\taRefusalLingua}{16.2}
\newcommand{\taRefusalPass}{passes}
\newcommand{\taRefusalRandom}{16.0}
\newcommand{\taRefusalRate}{1.9}
\newcommand{\taRefusalTyped}{10.9}
\newcommand{\taRefusalUpper}{2.9}
\newcommand{\taTFourMet}{met}
\newcommand{\taTNineMet}{met}
\newcommand{\taTOneMet}{met}
\newcommand{\taTSevenMet}{not met}
\newcommand{\taTSixMet}{met}
\newcommand{\taTThreeMet}{met}
\newcommand{\taTTwoMet}{met}
\newcommand{\taTypedVsRandomHDelta}{+22.3}
\newcommand{\taTypedVsRandomHHi}{+28.9}
\newcommand{\taTypedVsRandomHLo}{+15.1}


==> anc/macros/p4_whywords.tex <==
% text macros used by the paper
\newcommand{\wwFeverHybHalfTFHiddenAcc}{84.7}
\newcommand{\wwFeverHybHalfTFHiddenEvContent}{59.2}
\newcommand{\wwFeverHybHalfTFHiddenEvWords}{55.3}
\newcommand{\wwFeverHybHalfTypedTFHiddenEvBreadthGap}{\ensuremath{-}5.8}
\newcommand{\wwFeverHybHalfTypedTFHiddenEvContentGap}{\ensuremath{-}0.5}
\newcommand{\wwFeverHybHalfTypedTFHiddenEvContentHi}{+0.8}
\newcommand{\wwFeverHybHalfTypedTFHiddenEvContentLinGap}{+5.7}
\newcommand{\wwFeverHybHalfTypedTFHiddenEvContentLo}{\ensuremath{-}1.8}
\newcommand{\wwFeverHybHalfTypedTFHiddenEvWordsGap}{+0.4}
\newcommand{\wwFeverHybHalfTypedTFHiddenRawGap}{+5.7}
\newcommand{\wwFeverHybHalfTypedTFHiddenRawHi}{+7.9}
\newcommand{\wwFeverHybHalfTypedTFHiddenRawLo}{+3.6}
\newcommand{\wwFeverLinguaRandSentTFHiddenEvBreadthGap}{\ensuremath{-}4.1}
\newcommand{\wwFeverLinguaRandSentTFHiddenEvContentGap}{+1.3}
\newcommand{\wwFeverLinguaRandSentTFHiddenEvContentHi}{+3.5}
\newcommand{\wwFeverLinguaRandSentTFHiddenEvContentLinGap}{+14.9}
\newcommand{\wwFeverLinguaRandSentTFHiddenEvContentLo}{\ensuremath{-}1.1}
\newcommand{\wwFeverLinguaRandSentTFHiddenEvWordsGap}{+2.7}
\newcommand{\wwFeverLinguaRandSentTFHiddenRawGap}{+21.0}
\newcommand{\wwFeverLinguaRandSentTFHiddenRawHi}{+23.4}
\newcommand{\wwFeverLinguaRandSentTFHiddenRawLo}{+18.7}
\newcommand{\wwFeverLinguaRandWordTFHiddenEvBreadthGap}{+14.2}
\newcommand{\wwFeverLinguaRandWordTFHiddenEvContentGap}{+9.6}
\newcommand{\wwFeverLinguaRandWordTFHiddenEvContentHi}{+11.7}
\newcommand{\wwFeverLinguaRandWordTFHiddenEvContentLinGap}{+8.4}
\newcommand{\wwFeverLinguaRandWordTFHiddenEvContentLo}{+7.5}
\newcommand{\wwFeverLinguaRandWordTFHiddenEvWordsGap}{+15.7}
\newcommand{\wwFeverLinguaRandWordTFHiddenRawGap}{+14.7}
\newcommand{\wwFeverLinguaRandWordTFHiddenRawHi}{+16.9}
\newcommand{\wwFeverLinguaRandWordTFHiddenRawLo}{+12.6}
\newcommand{\wwFeverLinguaTFHiddenAcc}{82.2}
\newcommand{\wwFeverLinguaTFHiddenEvContent}{40.7}
\newcommand{\wwFeverLinguaTFHiddenEvWords}{26.4}
\newcommand{\wwFeverRandSentTFHiddenAcc}{61.2}
\newcommand{\wwFeverRandSentTFHiddenEvContent}{25.6}
\newcommand{\wwFeverRandSentTFHiddenEvWords}{25.7}
\newcommand{\wwFeverRandWordTFHiddenAcc}{67.5}
\newcommand{\wwFeverRandWordTFHiddenEvContent}{25.2}
\newcommand{\wwFeverRandWordTFHiddenEvWords}{25.2}
\newcommand{\wwFeverTypedTFHiddenAcc}{79.0}
\newcommand{\wwFeverTypedTFHiddenEvContent}{59.2}
\newcommand{\wwFeverTypedTFHiddenEvWords}{59.1}
\newcommand{\wwMrcDecHybHalfTFHiddenAcc}{65.7}
\newcommand{\wwMrcDecHybHalfTFHiddenEvContent}{37.6}
\newcommand{\wwMrcDecHybHalfTFHiddenEvWords}{26.1}
\newcommand{\wwMrcDecHybHalfTypedTFHiddenContentAnsGap}{+1.1}
\newcommand{\wwMrcDecHybHalfTypedTFHiddenEvBreadthGap}{\ensuremath{-}2.9}
\newcommand{\wwMrcDecHybHalfTypedTFHiddenEvContentGap}{+2.5}
\newcommand{\wwMrcDecHybHalfTypedTFHiddenEvContentHi}{+3.7}
\newcommand{\wwMrcDecHybHalfTypedTFHiddenEvContentLinGap}{+2.8}
\newcommand{\wwMrcDecHybHalfTypedTFHiddenEvContentLo}{+1.1}
\newcommand{\wwMrcDecHybHalfTypedTFHiddenEvWordsGap}{+4.6}
\newcommand{\wwMrcDecHybHalfTypedTFHiddenRawGap}{+4.7}
\newcommand{\wwMrcDecHybHalfTypedTFHiddenRawHi}{+5.9}
\newcommand{\wwMrcDecHybHalfTypedTFHiddenRawLo}{+3.5}
\newcommand{\wwMrcDecLinguaRandSentTFHiddenContentAnsGap}{+0.6}
\newcommand{\wwMrcDecLinguaRandSentTFHiddenContentAnsHi}{+1.8}
\newcommand{\wwMrcDecLinguaRandSentTFHiddenContentAnsLo}{\ensuremath{-}0.5}
\newcommand{\wwMrcDecLinguaRandSentTFHiddenEvBreadthGap}{\ensuremath{-}2.2}
\newcommand{\wwMrcDecLinguaRandSentTFHiddenEvContentGap}{+2.0}
\newcommand{\wwMrcDecLinguaRandSentTFHiddenEvContentHi}{+3.2}
\newcommand{\wwMrcDecLinguaRandSentTFHiddenEvContentLinGap}{+2.3}
\newcommand{\wwMrcDecLinguaRandSentTFHiddenEvContentLo}{+0.7}
\newcommand{\wwMrcDecLinguaRandSentTFHiddenEvWordsGap}{+5.5}
\newcommand{\wwMrcDecLinguaRandSentTFHiddenRawGap}{+6.0}
\newcommand{\wwMrcDecLinguaRandSentTFHiddenRawHi}{+7.3}
\newcommand{\wwMrcDecLinguaRandSentTFHiddenRawLo}{+4.7}
\newcommand{\wwMrcDecLinguaRandWordTFHiddenContentAnsGap}{+0.4}
\newcommand{\wwMrcDecLinguaRandWordTFHiddenEvBreadthGap}{+4.5}
\newcommand{\wwMrcDecLinguaRandWordTFHiddenEvContentGap}{+1.7}
\newcommand{\wwMrcDecLinguaRandWordTFHiddenEvContentHi}{+2.9}
\newcommand{\wwMrcDecLinguaRandWordTFHiddenEvContentLinGap}{+1.7}
\newcommand{\wwMrcDecLinguaRandWordTFHiddenEvContentLo}{+0.5}
\newcommand{\wwMrcDecLinguaRandWordTFHiddenEvWordsGap}{+5.3}
\newcommand{\wwMrcDecLinguaRandWordTFHiddenRawGap}{+5.6}
\newcommand{\wwMrcDecLinguaRandWordTFHiddenRawHi}{+6.7}
\newcommand{\wwMrcDecLinguaRandWordTFHiddenRawLo}{+4.3}
\newcommand{\wwMrcDecLinguaTFHiddenAcc}{68.1}
\newcommand{\wwMrcDecLinguaTFHiddenEvContent}{48.0}
\newcommand{\wwMrcDecLinguaTFHiddenEvWords}{26.3}
\newcommand{\wwMrcDecRandSentTFHiddenAcc}{62.1}
\newcommand{\wwMrcDecRandSentTFHiddenEvContent}{26.0}
\newcommand{\wwMrcDecRandSentTFHiddenEvWords}{26.2}
\newcommand{\wwMrcDecRandWordTFHiddenAcc}{62.6}
\newcommand{\wwMrcDecRandWordTFHiddenEvContent}{25.1}
\newcommand{\wwMrcDecRandWordTFHiddenEvWords}{25.0}
\newcommand{\wwMrcDecTypedTFHiddenAcc}{61.0}
\newcommand{\wwMrcDecTypedTFHiddenEvContent}{26.3}
\newcommand{\wwMrcDecTypedTFHiddenEvWords}{26.3}
\newcommand{\wwMrcOaiHybHalfTFHiddenAcc}{76.6}
\newcommand{\wwMrcOaiHybHalfTFHiddenEvContent}{37.3}
\newcommand{\wwMrcOaiHybHalfTFHiddenEvWords}{25.7}
\newcommand{\wwMrcOaiHybHalfTypedTFHiddenContentAnsGap}{+3.2}
\newcommand{\wwMrcOaiHybHalfTypedTFHiddenEvBreadthGap}{\ensuremath{-}0.7}
\newcommand{\wwMrcOaiHybHalfTypedTFHiddenEvContentGap}{+5.1}
\newcommand{\wwMrcOaiHybHalfTypedTFHiddenEvContentHi}{+6.4}
\newcommand{\wwMrcOaiHybHalfTypedTFHiddenEvContentLinGap}{+6.1}
\newcommand{\wwMrcOaiHybHalfTypedTFHiddenEvContentLo}{+3.8}
\newcommand{\wwMrcOaiHybHalfTypedTFHiddenEvWordsGap}{+7.2}
\newcommand{\wwMrcOaiHybHalfTypedTFHiddenRawGap}{+8.6}
\newcommand{\wwMrcOaiHybHalfTypedTFHiddenRawHi}{+9.9}
\newcommand{\wwMrcOaiHybHalfTypedTFHiddenRawLo}{+7.3}
\newcommand{\wwMrcOaiLinguaRandSentTFHiddenContentAnsGap}{+4.9}
\newcommand{\wwMrcOaiLinguaRandSentTFHiddenEvBreadthGap}{+2.6}
\newcommand{\wwMrcOaiLinguaRandSentTFHiddenEvContentGap}{+7.3}
\newcommand{\wwMrcOaiLinguaRandSentTFHiddenEvContentHi}{+8.4}
\newcommand{\wwMrcOaiLinguaRandSentTFHiddenEvContentLinGap}{+8.0}
\newcommand{\wwMrcOaiLinguaRandSentTFHiddenEvContentLo}{+6.1}
\newcommand{\wwMrcOaiLinguaRandSentTFHiddenEvWordsGap}{+10.1}
\newcommand{\wwMrcOaiLinguaRandSentTFHiddenRawGap}{+12.5}
\newcommand{\wwMrcOaiLinguaRandSentTFHiddenRawHi}{+13.6}
\newcommand{\wwMrcOaiLinguaRandSentTFHiddenRawLo}{+11.3}
\newcommand{\wwMrcOaiLinguaRandWordTFHiddenContentAnsGap}{+4.6}
\newcommand{\wwMrcOaiLinguaRandWordTFHiddenEvBreadthGap}{+9.3}
\newcommand{\wwMrcOaiLinguaRandWordTFHiddenEvContentGap}{+6.7}
\newcommand{\wwMrcOaiLinguaRandWordTFHiddenEvContentHi}{+8.0}
\newcommand{\wwMrcOaiLinguaRandWordTFHiddenEvContentLinGap}{+6.1}
\newcommand{\wwMrcOaiLinguaRandWordTFHiddenEvContentLo}{+5.5}
\newcommand{\wwMrcOaiLinguaRandWordTFHiddenEvWordsGap}{+10.5}
\newcommand{\wwMrcOaiLinguaRandWordTFHiddenRawGap}{+10.7}
\newcommand{\wwMrcOaiLinguaRandWordTFHiddenRawHi}{+11.9}
\newcommand{\wwMrcOaiLinguaRandWordTFHiddenRawLo}{+9.5}
\newcommand{\wwMrcOaiLinguaTFHiddenAcc}{80.8}
\newcommand{\wwMrcOaiLinguaTFHiddenEvContent}{48.0}
\newcommand{\wwMrcOaiLinguaTFHiddenEvWords}{26.3}
\newcommand{\wwMrcOaiRandSentTFHiddenAcc}{68.3}
\newcommand{\wwMrcOaiRandSentTFHiddenEvContent}{26.1}
\newcommand{\wwMrcOaiRandSentTFHiddenEvWords}{26.3}
\newcommand{\wwMrcOaiRandWordTFHiddenAcc}{70.8}
\newcommand{\wwMrcOaiRandWordTFHiddenEvContent}{25.2}
\newcommand{\wwMrcOaiRandWordTFHiddenEvWords}{25.0}
\newcommand{\wwMrcOaiTypedTFHiddenAcc}{67.9}
\newcommand{\wwMrcOaiTypedTFHiddenEvContent}{24.3}
\newcommand{\wwMrcOaiTypedTFHiddenEvWords}{24.4}


==> anc/macros/p4fu.tex <==
% text macros used by the paper
\newcommand{\fuCEiKnownTFHiddenNPartial}{510}
\newcommand{\fuCEiTypedVsRandomTFRecoveryDelta}{+23.1}
\newcommand{\fuCEiTypedVsRandomTFRecoveryHi}{+25.9}
\newcommand{\fuCEiTypedVsRandomTFRecoveryLo}{+20.2}
\newcommand{\fuCEiTypedVsRandomTFSupportWithinDocumentsDelta}{\ensuremath{-}0.3}
\newcommand{\fuCEiTypedVsRandomTFSupportWithinDocumentsHi}{+2.7}
\newcommand{\fuCEiTypedVsRandomTFSupportWithinDocumentsLo}{\ensuremath{-}3.1}
\newcommand{\fuCFeverKnownTFHiddenNPartial}{732}
\newcommand{\fuCFeverTypedVsRandomTFRecoveryDelta}{+25.2}
\newcommand{\fuCFeverTypedVsRandomTFRecoveryHi}{+30.8}
\newcommand{\fuCFeverTypedVsRandomTFRecoveryLo}{+19.9}
\newcommand{\fuCFeverTypedVsRandomTFSupportDelta}{\ensuremath{-}1.0}
\newcommand{\fuCFeverTypedVsRandomTFSupportHi}{+2.2}
\newcommand{\fuCFeverTypedVsRandomTFSupportLo}{\ensuremath{-}3.9}
\newcommand{\fuCFeverTypedVsRandomTFSupportNClaims}{4,528}
\newcommand{\fuCFeverTypedVsRandomTFSupportWithinDocumentsDelta}{\ensuremath{-}1.6}
\newcommand{\fuCFeverTypedVsRandomTFSupportWithinDocumentsHi}{+1.6}
\newcommand{\fuCFeverTypedVsRandomTFSupportWithinDocumentsLo}{\ensuremath{-}4.5}
\newcommand{\fuDLunaFullAcc}{90.9}
\newcommand{\fuDLunaKEEPVsDROPAllDelta}{+18.5}
\newcommand{\fuDLunaKEEPVsDROPAllHi}{+21.3}
\newcommand{\fuDLunaKEEPVsDROPAllLo}{+15.6}
\newcommand{\fuDLunaKEEPVsDROPDisjointDelta}{+18.7}
\newcommand{\fuDLunaKEEPVsDROPDisjointHi}{+21.5}
\newcommand{\fuDLunaKEEPVsDROPDisjointLo}{+15.8}
\newcommand{\fuDLunaNoneAcc}{60.2}
\newcommand{\fuDLunaTypedTFVsRandomTFAllDelta}{+1.3}
\newcommand{\fuDLunaTypedTFVsRandomTFAllHi}{+4.3}
\newcommand{\fuDLunaTypedTFVsRandomTFAllLo}{\ensuremath{-}1.7}
\newcommand{\fuDPooledHardAcc}{60.2}
\newcommand{\fuDPooledOrigAcc}{82.2}
\newcommand{\fuDQwenKEEPVsDROPAllDelta}{+14.7}
\newcommand{\fuDQwenKEEPVsDROPAllHi}{+18.8}
\newcommand{\fuDQwenKEEPVsDROPAllLo}{+10.7}
\newcommand{\fuDQwenKEEPVsDROPDisjointDelta}{+15.1}
\newcommand{\fuDQwenNoneAcc}{71.5}
\newcommand{\fuDQwenTypedTFVsRandomTFAllDelta}{+0.2}
\newcommand{\fuDQwenTypedTFVsRandomTFAllHi}{+3.2}
\newcommand{\fuDQwenTypedTFVsRandomTFAllLo}{\ensuremath{-}2.9}
\newcommand{\fuDShareOriginal}{2.3}
\newcommand{\fuDShareOther}{59.5}
\newcommand{\fuDShareSame}{17.0}
\newcommand{\fuDShareShifted}{21.1}
\newcommand{\fuFeverLinguaVsRandomTFHiddenDelta}{+21.0}
\newcommand{\fuFeverTypedVsLinguaTFKnownDelta}{+13.0}
\newcommand{\fuFeverTypedVsLinguaTFKnownHi}{+18.5}
\newcommand{\fuFeverTypedVsLinguaTFKnownLo}{+7.5}
\newcommand{\fuFeverTypedVsRandomFHiddenDelta}{+10.4}
\newcommand{\fuFeverTypedVsRandomFHiddenHi}{+13.0}
\newcommand{\fuFeverTypedVsRandomFHiddenLo}{+7.9}
\newcommand{\fuFeverTypedVsRandomFKnownDelta}{+20.8}
\newcommand{\fuFeverTypedVsRandomTFHiddenDelta}{+17.8}
\newcommand{\fuFeverTypedVsRandomTFHiddenHi}{+20.8}
\newcommand{\fuFeverTypedVsRandomTFHiddenLo}{+15.0}
\newcommand{\fuFeverTypedVsRandomTFKnownDelta}{+35.7}
\newcommand{\fuMrcDecLongVsRandomFKnownDelta}{+1.5}
\newcommand{\fuMrcDecLongVsRandomFKnownHi}{+4.0}
\newcommand{\fuMrcDecLongVsRandomFKnownLo}{\ensuremath{-}1.0}
\newcommand{\fuMrcDecTypedVsLinguaFKnownDelta}{+3.5}
\newcommand{\fuMrcDecTypedVsLinguaFKnownHi}{+6.0}
\newcommand{\fuMrcDecTypedVsLinguaFKnownLo}{+1.0}
\newcommand{\fuMrcDecTypedVsRandomFKnownDelta}{+6.9}
\newcommand{\fuMrcDecTypedVsRandomTFHiddenHiNinety}{\ensuremath{-}0.3}
\newcommand{\fuMrcDecTypedVsRandomTFHiddenLoNinety}{\ensuremath{-}2.0}
\newcommand{\fuMrcDecTypedVsRandomTFKnownDelta}{+7.9}
\newcommand{\fuMrcLongNEquiv}{1}
\newcommand{\fuMrcMmrNEquiv}{4}
\newcommand{\fuMrcMmrNTests}{4}
\newcommand{\fuMrcOaiLinguaVsRandomTFHiddenDelta}{+12.1}
\newcommand{\fuMrcOaiLongVsRandomTFHiddenDelta}{\ensuremath{-}1.6}
\newcommand{\fuMrcOaiLongVsRandomTFHiddenHi}{\ensuremath{-}0.6}
\newcommand{\fuMrcOaiLongVsRandomTFHiddenLo}{\ensuremath{-}2.6}
\newcommand{\fuMrcOaiTypedVsLinguaFKnownDelta}{\ensuremath{-}1.9}
\newcommand{\fuMrcOaiTypedVsLinguaFKnownLo}{\ensuremath{-}3.8}
\newcommand{\fuMrcOaiTypedVsLinguaTFKnownDelta}{\ensuremath{-}2.3}
\newcommand{\fuMrcOaiTypedVsLinguaTFKnownHi}{+0.6}
\newcommand{\fuMrcOaiTypedVsLinguaTFKnownLo}{\ensuremath{-}4.9}
\newcommand{\fuMrcOaiTypedVsRandomFKnownDelta}{+7.0}
\newcommand{\fuMrcOaiTypedVsRandomTFHiddenDelta}{\ensuremath{-}0.4}
\newcommand{\fuMrcOaiTypedVsRandomTFHiddenHi}{+0.6}
\newcommand{\fuMrcOaiTypedVsRandomTFHiddenHiNinety}{+0.4}
\newcommand{\fuMrcOaiTypedVsRandomTFHiddenLo}{\ensuremath{-}1.5}
\newcommand{\fuMrcOaiTypedVsRandomTFHiddenLoNinety}{\ensuremath{-}1.3}
\newcommand{\fuMrcOaiTypedVsRandomTFKnownDelta}{+11.4}
\newcommand{\fuMrcOaiTypedVsRandomTFKnownHi}{+13.8}
\newcommand{\fuMrcOaiTypedVsRandomTFKnownLo}{+9.1}
\newcommand{\fuMrcTypedNEquiv}{4}
\newcommand{\fuMrcTypedNTests}{4}
\newcommand{\fuTokMaxDev}{1}


==> anc/macros/p4new.tex <==
% text macros used by the paper
\newcommand{\rmMrcOaiKnownTFKnownDelta}{+9.7}
\newcommand{\rmMrcOaiKnownTFKnownLo}{+7.2}
\newcommand{\rmMrcOaiKnownTFKnownHi}{+11.9}
\newcommand{\rmMrcOaiKnownTFHiddenDelta}{\ensuremath{-}0.2}
\newcommand{\rmMrcOaiKnownTFHiddenLo}{\ensuremath{-}1.1}
\newcommand{\rmMrcOaiKnownTFHiddenHi}{+0.7}
\newcommand{\rmMrcOaiKnownTFOverlapDelta}{+4.4}
\newcommand{\rmMrcOaiKnownTFOverlapLo}{+2.6}
\newcommand{\rmMrcOaiKnownTFOverlapHi}{+6.1}
\newcommand{\rmMrcOaiKnownTFDisjointDelta}{\ensuremath{-}2.2}
\newcommand{\rmMrcOaiKnownTFDisjointLo}{\ensuremath{-}3.4}
\newcommand{\rmMrcOaiKnownTFDisjointHi}{\ensuremath{-}1.0}
\newcommand{\rmMrcOaiAgnosticTFHiddenDelta}{\ensuremath{-}0.3}
\newcommand{\rmMrcOaiAgnosticTFHiddenLo}{\ensuremath{-}1.1}
\newcommand{\rmMrcOaiAgnosticTFHiddenHi}{+0.7}
\newcommand{\rmMrcOaiKnownFHiddenDelta}{\ensuremath{-}0.2}
\newcommand{\rmMrcOaiKnownFHiddenLo}{\ensuremath{-}1.3}
\newcommand{\rmMrcOaiKnownFHiddenHi}{+0.8}
\newcommand{\rmMrcOaiKnownFOverlapDelta}{+2.8}
\newcommand{\rmMrcOaiKnownFOverlapLo}{+1.3}
\newcommand{\rmMrcOaiKnownFOverlapHi}{+4.4}
\newcommand{\rmMrcOaiKnownFDisjointDelta}{\ensuremath{-}1.5}
\newcommand{\rmMrcOaiKnownFDisjointLo}{\ensuremath{-}2.8}
\newcommand{\rmMrcOaiKnownFDisjointHi}{\ensuremath{-}0.3}
\newcommand{\rmMrcOaiAgnosticFHiddenDelta}{\ensuremath{-}0.1}
\newcommand{\rmMrcOaiAgnosticFHiddenLo}{\ensuremath{-}1.1}
\newcommand{\rmMrcOaiAgnosticFHiddenHi}{+0.8}
\newcommand{\rmMrcDecKnownTFKnownDelta}{+8.6}
\newcommand{\rmMrcDecKnownTFKnownLo}{+6.0}
\newcommand{\rmMrcDecKnownTFKnownHi}{+11.4}
\newcommand{\rmMrcDecKnownTFHiddenDelta}{\ensuremath{-}0.1}
\newcommand{\rmMrcDecKnownTFHiddenLo}{\ensuremath{-}1.1}
\newcommand{\rmMrcDecKnownTFHiddenHi}{+0.8}
\newcommand{\rmMrcDecKnownTFOverlapDelta}{+6.0}
\newcommand{\rmMrcDecKnownTFOverlapLo}{+4.3}
\newcommand{\rmMrcDecKnownTFOverlapHi}{+7.7}
\newcommand{\rmMrcDecKnownTFDisjointDelta}{\ensuremath{-}2.9}
\newcommand{\rmMrcDecKnownTFDisjointLo}{\ensuremath{-}4.0}
\newcommand{\rmMrcDecKnownTFDisjointHi}{\ensuremath{-}1.9}
\newcommand{\rmMrcDecAgnosticTFHiddenDelta}{+0.8}
\newcommand{\rmMrcDecAgnosticTFHiddenLo}{\ensuremath{-}0.1}
\newcommand{\rmMrcDecAgnosticTFHiddenHi}{+1.7}
\newcommand{\rmMrcDecKnownFHiddenDelta}{\ensuremath{-}0.6}
\newcommand{\rmMrcDecKnownFHiddenLo}{\ensuremath{-}1.6}
\newcommand{\rmMrcDecKnownFHiddenHi}{+0.3}
\newcommand{\rmMrcDecKnownFOverlapDelta}{+3.9}
\newcommand{\rmMrcDecKnownFOverlapLo}{+2.4}
\newcommand{\rmMrcDecKnownFOverlapHi}{+5.4}
\newcommand{\rmMrcDecKnownFDisjointDelta}{\ensuremath{-}3.2}
\newcommand{\rmMrcDecKnownFDisjointLo}{\ensuremath{-}4.4}
\newcommand{\rmMrcDecKnownFDisjointHi}{\ensuremath{-}1.9}
\newcommand{\rmMrcDecAgnosticFHiddenDelta}{+0.4}
\newcommand{\rmMrcDecAgnosticFHiddenLo}{\ensuremath{-}0.5}
\newcommand{\rmMrcDecAgnosticFHiddenHi}{+1.3}
\newcommand{\rmFeverKnownTFHiddenDelta}{+17.1}
\newcommand{\rmFeverKnownTFHiddenLo}{+13.7}
\newcommand{\rmFeverKnownTFHiddenHi}{+20.2}
\newcommand{\rmFeverKnownTFOverlapDelta}{+26.4}
\newcommand{\rmFeverKnownTFOverlapLo}{+22.8}
\newcommand{\rmFeverKnownTFOverlapHi}{+29.6}
\newcommand{\rmFeverKnownTFDisjointDelta}{\ensuremath{-}0.6}
\newcommand{\rmFeverKnownTFDisjointLo}{\ensuremath{-}4.4}
\newcommand{\rmFeverKnownTFDisjointHi}{+2.9}
\newcommand{\rmFeverAgnosticTFHiddenDelta}{+2.0}
\newcommand{\rmFeverAgnosticTFHiddenLo}{\ensuremath{-}0.9}
\newcommand{\rmFeverAgnosticTFHiddenHi}{+5.0}
\newcommand{\rmFeverKnownFHiddenDelta}{+9.1}
\newcommand{\rmFeverKnownFHiddenLo}{+6.6}
\newcommand{\rmFeverKnownFHiddenHi}{+11.5}
\newcommand{\rmFeverKnownFOverlapDelta}{+14.9}
\newcommand{\rmFeverKnownFOverlapLo}{+12.3}
\newcommand{\rmFeverKnownFOverlapHi}{+17.7}
\newcommand{\rmFeverKnownFDisjointDelta}{\ensuremath{-}3.3}
\newcommand{\rmFeverKnownFDisjointLo}{\ensuremath{-}6.6}
\newcommand{\rmFeverKnownFDisjointHi}{\ensuremath{-}0.1}
\newcommand{\rmFeverAgnosticFHiddenDelta}{+2.5}
\newcommand{\rmFeverAgnosticFHiddenLo}{\ensuremath{-}0.3}
\newcommand{\rmFeverAgnosticFHiddenHi}{+5.1}
\newcommand{\rmEiKnownTFHiddenDelta}{+12.4}
\newcommand{\rmEiKnownTFHiddenLo}{+11.0}
\newcommand{\rmEiKnownTFHiddenHi}{+13.9}
\newcommand{\rmEiKnownTFOverlapDelta}{+21.9}
\newcommand{\rmEiKnownTFOverlapLo}{+19.2}
\newcommand{\rmEiKnownTFOverlapHi}{+24.6}
\newcommand{\rmEiKnownTFDisjointDelta}{+9.6}
\newcommand{\rmEiKnownTFDisjointLo}{+8.0}
\newcommand{\rmEiKnownTFDisjointHi}{+11.4}
\newcommand{\rmEiKnownFHiddenDelta}{+4.4}
\newcommand{\rmEiKnownFHiddenLo}{+3.2}
\newcommand{\rmEiKnownFHiddenHi}{+5.6}
\newcommand{\rmEiKnownFOverlapDelta}{+8.0}
\newcommand{\rmEiKnownFOverlapLo}{+5.9}
\newcommand{\rmEiKnownFOverlapHi}{+9.9}
\newcommand{\rmEiKnownFDisjointDelta}{+3.6}
\newcommand{\rmEiKnownFDisjointLo}{+2.2}
\newcommand{\rmEiKnownFDisjointHi}{+5.0}
\newcommand{\rmMrcOaiMasks}{6}
\newcommand{\rmMrcDecMasks}{11}
\newcommand{\rmEiMasks}{4--7}
\newcommand{\rmMrcNTests}{12}
\newcommand{\rmMrcMaxBound}{1.6}
\newcommand{\rmMrcOaiKnownSpreadTFMin}{\ensuremath{-}0.8}
\newcommand{\rmMrcOaiKnownSpreadTFMax}{+0.3}
\newcommand{\rmDriftOaiSameSide}{100.0}
\newcommand{\rmDriftDecSameSide}{99.2}
\newcommand{\llMrcOaiLinguaRandomTFKnownDelta}{+12.8}
\newcommand{\llMrcOaiLinguaRandomTFKnownLo}{+10.3}
\newcommand{\llMrcOaiLinguaRandomTFKnownHi}{+15.1}
\newcommand{\llMrcOaiKnownLinguaTFKnownDelta}{\ensuremath{-}3.0}
\newcommand{\llMrcOaiKnownLinguaTFKnownLo}{\ensuremath{-}5.9}
\newcommand{\llMrcOaiKnownLinguaTFKnownHi}{\ensuremath{-}0.1}
\newcommand{\llMrcOaiLinguaRandomTFHiddenDelta}{+12.9}
\newcommand{\llMrcOaiLinguaRandomTFHiddenLo}{+11.8}
\newcommand{\llMrcOaiLinguaRandomTFHiddenHi}{+14.1}
\newcommand{\llMrcOaiAccTFHidden}{80.3}
\newcommand{\llMrcOaiKnownLinguaTFHiddenDelta}{\ensuremath{-}13.1}
\newcommand{\llMrcOaiKnownLinguaTFHiddenLo}{\ensuremath{-}14.5}
\newcommand{\llMrcOaiKnownLinguaTFHiddenHi}{\ensuremath{-}11.8}
\newcommand{\llMrcOaiLinguaRandomFKnownDelta}{+9.9}
\newcommand{\llMrcOaiLinguaRandomFKnownLo}{+8.0}
\newcommand{\llMrcOaiLinguaRandomFKnownHi}{+12.0}
\newcommand{\llMrcOaiKnownLinguaFKnownDelta}{\ensuremath{-}2.3}
\newcommand{\llMrcOaiKnownLinguaFKnownLo}{\ensuremath{-}4.3}
\newcommand{\llMrcOaiKnownLinguaFKnownHi}{\ensuremath{-}0.2}
\newcommand{\llMrcOaiLinguaRandomFHiddenDelta}{+10.2}
\newcommand{\llMrcOaiLinguaRandomFHiddenLo}{+9.3}
\newcommand{\llMrcOaiLinguaRandomFHiddenHi}{+11.1}
\newcommand{\llMrcOaiKnownLinguaFHiddenDelta}{\ensuremath{-}10.4}
\newcommand{\llMrcOaiKnownLinguaFHiddenLo}{\ensuremath{-}11.7}
\newcommand{\llMrcOaiKnownLinguaFHiddenHi}{\ensuremath{-}9.2}
\newcommand{\llMrcDecLinguaRandomTFKnownDelta}{+6.9}
\newcommand{\llMrcDecLinguaRandomTFKnownLo}{+4.6}
\newcommand{\llMrcDecLinguaRandomTFKnownHi}{+9.3}
\newcommand{\llMrcDecKnownLinguaTFKnownDelta}{+1.7}
\newcommand{\llMrcDecKnownLinguaTFKnownLo}{\ensuremath{-}1.3}
\newcommand{\llMrcDecKnownLinguaTFKnownHi}{+4.8}
\newcommand{\llMrcDecLinguaRandomTFHiddenDelta}{+6.5}
\newcommand{\llMrcDecLinguaRandomTFHiddenLo}{+5.4}
\newcommand{\llMrcDecLinguaRandomTFHiddenHi}{+7.6}
\newcommand{\llMrcDecKnownLinguaTFHiddenDelta}{\ensuremath{-}6.6}
\newcommand{\llMrcDecKnownLinguaTFHiddenLo}{\ensuremath{-}8.0}
\newcommand{\llMrcDecKnownLinguaTFHiddenHi}{\ensuremath{-}5.2}
\newcommand{\llMrcDecLinguaRandomFKnownDelta}{+3.4}
\newcommand{\llMrcDecLinguaRandomFKnownLo}{+1.3}
\newcommand{\llMrcDecLinguaRandomFKnownHi}{+5.5}
\newcommand{\llMrcDecKnownLinguaFKnownDelta}{+2.8}
\newcommand{\llMrcDecKnownLinguaFKnownLo}{+0.3}
\newcommand{\llMrcDecKnownLinguaFKnownHi}{+5.2}
\newcommand{\llMrcDecLinguaRandomFHiddenDelta}{+5.3}
\newcommand{\llMrcDecLinguaRandomFHiddenLo}{+4.4}
\newcommand{\llMrcDecLinguaRandomFHiddenHi}{+6.3}
\newcommand{\llMrcDecKnownLinguaFHiddenDelta}{\ensuremath{-}6.0}
\newcommand{\llMrcDecKnownLinguaFHiddenLo}{\ensuremath{-}7.3}
\newcommand{\llMrcDecKnownLinguaFHiddenHi}{\ensuremath{-}4.6}
\newcommand{\llFeverLinguaRandomTFKnownDelta}{+22.0}
\newcommand{\llFeverLinguaRandomTFKnownLo}{+16.2}
\newcommand{\llFeverLinguaRandomTFKnownHi}{+27.9}
\newcommand{\llFeverKnownLinguaTFKnownDelta}{+12.5}
\newcommand{\llFeverKnownLinguaTFKnownLo}{+7.0}
\newcommand{\llFeverKnownLinguaTFKnownHi}{+18.5}
\newcommand{\llFeverLinguaRandomTFHiddenDelta}{+20.8}
\newcommand{\llFeverLinguaRandomTFHiddenLo}{+18.8}
\newcommand{\llFeverLinguaRandomTFHiddenHi}{+23.0}
\newcommand{\llFeverAccTFHidden}{81.3}
\newcommand{\llFeverKnownLinguaTFHiddenDelta}{\ensuremath{-}3.7}
\newcommand{\llFeverKnownLinguaTFHiddenLo}{\ensuremath{-}6.7}
\newcommand{\llFeverKnownLinguaTFHiddenHi}{\ensuremath{-}0.6}
\newcommand{\llFeverLinguaRandomFKnownDelta}{+17.8}
\newcommand{\llFeverLinguaRandomFKnownLo}{+13.3}
\newcommand{\llFeverLinguaRandomFKnownHi}{+22.7}
\newcommand{\llFeverKnownLinguaFKnownDelta}{+5.5}
\newcommand{\llFeverKnownLinguaFKnownLo}{+2.0}
\newcommand{\llFeverKnownLinguaFKnownHi}{+9.0}
\newcommand{\llFeverLinguaRandomFHiddenDelta}{+15.9}
\newcommand{\llFeverLinguaRandomFHiddenLo}{+14.3}
\newcommand{\llFeverLinguaRandomFHiddenHi}{+17.6}
\newcommand{\llFeverKnownLinguaFHiddenDelta}{\ensuremath{-}6.9}
\newcommand{\llFeverKnownLinguaFHiddenLo}{\ensuremath{-}9.2}
\newcommand{\llFeverKnownLinguaFHiddenHi}{\ensuremath{-}4.7}
\newcommand{\llEiLinguaRandomTFKnownDelta}{+2.4}
\newcommand{\llEiLinguaRandomTFKnownLo}{\ensuremath{-}0.4}
\newcommand{\llEiLinguaRandomTFKnownHi}{+5.1}
\newcommand{\llEiKnownLinguaTFKnownDelta}{+18.8}
\newcommand{\llEiKnownLinguaTFKnownLo}{+15.8}
\newcommand{\llEiKnownLinguaTFKnownHi}{+22.1}
\newcommand{\llEiLinguaRandomTFHiddenDelta}{+0.2}
\newcommand{\llEiLinguaRandomTFHiddenLo}{\ensuremath{-}1.5}
\newcommand{\llEiLinguaRandomTFHiddenHi}{+1.9}
\newcommand{\llEiAccTFHidden}{69.8}
\newcommand{\llEiKnownLinguaTFHiddenDelta}{+12.2}
\newcommand{\llEiKnownLinguaTFHiddenLo}{+10.1}
\newcommand{\llEiKnownLinguaTFHiddenHi}{+14.4}
\newcommand{\llEiLinguaRandomFKnownDelta}{+5.3}
\newcommand{\llEiLinguaRandomFKnownLo}{+3.3}
\newcommand{\llEiLinguaRandomFKnownHi}{+7.3}
\newcommand{\llEiKnownLinguaFKnownDelta}{+4.3}
\newcommand{\llEiKnownLinguaFKnownLo}{+2.4}
\newcommand{\llEiKnownLinguaFKnownHi}{+6.3}
\newcommand{\llEiLinguaRandomFHiddenDelta}{+3.4}
\newcommand{\llEiLinguaRandomFHiddenLo}{+2.0}
\newcommand{\llEiLinguaRandomFHiddenHi}{+4.8}
\newcommand{\llEiKnownLinguaFHiddenDelta}{+1.0}
\newcommand{\llEiKnownLinguaFHiddenLo}{\ensuremath{-}0.5}
\newcommand{\llEiKnownLinguaFHiddenHi}{+2.6}
\newcommand{\llEiTFLinguaSentCov}{93.9}
\newcommand{\llEiTFLinguaKeptTokens}{26.1}
\newcommand{\llEiTFLinguaKeptChars}{26.4}
\newcommand{\llEiTFRandomKeptChars}{25.2}
\newcommand{\llEiTFLinguaKeptWords}{20.8}
\newcommand{\llEiTFLinguaKnownEv}{20.3}
\newcommand{\llEiTFKnownKnownEv}{95.6}
\newcommand{\llEiTFLinguaHiddenEv}{21.4}
\newcommand{\llEiTFKnownHiddenEv}{57.9}
\newcommand{\llEiTFRandomHiddenEv}{24.8}
\newcommand{\llFeverTFLinguaSentCov}{96.4}
\newcommand{\llFeverTFLinguaKeptTokens}{24.7}
\newcommand{\llFeverTFLinguaKeptChars}{25.9}
\newcommand{\llFeverTFRandomKeptChars}{24.5}
\newcommand{\llFeverTFLinguaKeptWords}{20.2}
\newcommand{\llFeverTFLinguaKnownEv}{23.7}
\newcommand{\llFeverTFKnownKnownEv}{80.3}
\newcommand{\llFeverTFLinguaHiddenEv}{23.2}
\newcommand{\llFeverTFKnownHiddenEv}{57.9}
\newcommand{\llFeverTFRandomHiddenEv}{23.8}
\newcommand{\llMrcTFLinguaSentCov}{92.2}
\newcommand{\llMrcTFLinguaKeptTokens}{23.5}
\newcommand{\llMrcTFLinguaKeptChars}{27.9}
\newcommand{\llMrcTFRandomKeptChars}{24.8}
\newcommand{\llMrcTFLinguaKeptWords}{20.1}
\newcommand{\llMrcTFLinguaKnownEv}{21.6}
\newcommand{\llMrcTFKnownKnownEv}{49.4}
\newcommand{\llMrcTFLinguaHiddenEv}{21.8}
\newcommand{\llMrcTFKnownHiddenEv}{23.5}
\newcommand{\llMrcTFRandomHiddenEv}{23.8}
\newcommand{\kdQwenAllDelta}{+10.7}
\newcommand{\kdQwenAllLo}{+8.3}
\newcommand{\kdQwenAllHi}{+13.3}
\newcommand{\kdQwenAllLoNinety}{+8.6}
\newcommand{\kdQwenAllKeep}{90.8}
\newcommand{\kdQwenAllDrop}{80.5}
\newcommand{\kdQwenAllNQ}{1,496}
\newcommand{\kdQwenAllNConvPos}{10}
\newcommand{\kdQwenDisjointDelta}{+10.6}
\newcommand{\kdQwenDisjointLo}{+8.0}
\newcommand{\kdQwenDisjointHi}{+13.3}
\newcommand{\kdQwenDisjointLoNinety}{+8.5}
\newcommand{\kdQwenDisjointNQ}{1,408}
\newcommand{\kdQwenDisjointNConvPos}{10}
\newcommand{\kdQwenOverlapDelta}{+9.1}
\newcommand{\kdQwenOverlapLo}{+4.1}
\newcommand{\kdQwenOverlapHi}{+15.2}
\newcommand{\kdQwenOverlapNQ}{88}
\newcommand{\kdQwenOverlapNConvPos}{6}


==> anc/macros/restore.tex <==
% text macros used by the paper
\newcommand{\RsParas}{297}
\newcommand{\RsMeanAdded}{7.4}
\newcommand{\RsRecoveredDiff}{81}
\newcommand{\RsDiffLo}{78}
\newcommand{\RsDiffHi}{84}
\newcommand{\RsPlaceboMeanAdded}{2.6}
\newcommand{\RsDoseNewParas}{166}
\newcommand{\RsConcEligible}{297}
\newcommand{\RsConcSkipped}{61}
\newcommand{\RsConcAnswers}{11,296}
\newcommand{\RsConcFlips}{2,795}
\newcommand{\RsConcExcluded}{166}
\newcommand{\RsConcRecovered}{46\%}
\newcommand{\RsConcRecoveredPlacebo}{20\%}
\newcommand{\RsConcDiff}{27}
\newcommand{\RsConcDiffLo}{23}
\newcommand{\RsConcDiffHi}{32}
\newcommand{\RsConcDiffDec}{26.8}
\newcommand{\RsConcDiffLoDec}{22.6}
\newcommand{\RsConcDiffHiDec}{31.5}
\newcommand{\RsConcAllBackFlips}{801}
\newcommand{\RsConcAllBackRecovered}{86\%}
\newcommand{\RsConcAllBackRecoveredPlacebo}{21\%}
\newcommand{\RsConcAllBackDiff}{65}
\newcommand{\RsConcAllBackDiffLo}{59}
\newcommand{\RsConcAllBackDiffHi}{71}
\newcommand{\RsConcPartialFlips}{1,994}
\newcommand{\RsConcPartialRecovered}{31\%}
\newcommand{\RsConcPartialRecoveredPlacebo}{19\%}
\newcommand{\RsConcAccCompact}{68\%}
\newcommand{\RsConcAccRestore}{78\%}
\newcommand{\RsConcAccPlacebo}{71\%}
\newcommand{\RsConcAccFull}{89\%}


==> anc/results/compress.csv <==
variant,n_paras,acc_known,acc_hidden,brier_hidden,right_to_wrong,right_to_wrong_goldpos,right_to_wrong_goldneg,conf_flipped,conf_preserved,flip_goldpos_share
agnostic@0.25,300,0.7306829004329004,0.6875738891234234,0.2443480650533284,0.27606979823672456,0.6135417455411901,0.022951506450093848,0.8385892685156171,0.9034537618636591,0.9598180439727066
agnostic@0.5,300,0.8221487493987494,0.777606526392554,0.16838697762282714,0.16301782580244883,0.35444464798362996,0.02090802779526985,0.8033087437492717,0.9023995464845624,0.9338842975206612
agnostic@0.75,300,0.8793553391053391,0.8541940312500088,0.10810144317997834,0.06800852927848128,0.1426490484605337,0.011309291197305168,0.7496757733845398,0.9092205125992533,0.9028697571743929
central@0.25,300,0.665292809042809,0.6624648517379662,0.26190029644311985,0.3059134820591108,0.6746011159240624,0.025049769348168716,0.835642052029723,0.8999387035260187,0.9609678155672221
central@0.5,300,0.7570734728234728,0.7446096146134442,0.19476104705426145,0.2039716716422637,0.4403892020222783,0.023937841095873092,0.8086098660363151,0.9012500205057796,0.9405974202308215
central@0.75,300,0.8397242664742663,0.8240474421655819,0.13014621896677236,0.10352732174116491,0.21792121098217868,0.017125954745099235,0.7675622928004493,0.9089506637105177,0.9224318658280922
known@0.25,300,0.8830935545935545,0.6639459479591504,0.27186402374699686,0.3054347083469791,0.6820802484478526,0.017201217407874832,0.864945890151975,0.9130206533037554,0.9735943546551332
known@0.5,300,0.9082022607022607,0.7534323042689838,0.19455167665752648,0.1957725186952893,0.4337715683973279,0.01596255452299736,0.8418810266534236,0.9091251916234072,0.9557522123893806
known@0.75,300,0.9121770081770082,0.8214017424558009,0.13644656024503846,0.10478199390694054,0.22744576815244102,0.013199984727530992,0.8121227136654557,0.9108978417640371,0.9262352122477383
lead@0.25,300,0.6690138287638288,0.6608405860992489,0.2778802590203148,0.3084945691973106,0.6933099224955672,0.01382681634943441,0.8762107123622768,0.9187616126129551,0.9766492858762186
lead@0.5,300,0.7615337902837903,0.7448746307219947,0.205075044489126,0.20563034803736235,0.45336452080067907,0.014382059665399384,0.8646704397700902,0.9158080778922248,0.9673427294602956
lead@0.75,300,0.83002886002886,0.8274115064723785,0.13401647097586736,0.09965605205551473,0.2175966467556812,0.010563816747462828,0.8293588187046104,0.9135720774326186,0.9472202674173118
original,300,0.9078554593554594,0.9035112926953627,0.07326063852540333,0.0,0.0,0.0,,0.9129632947253529,0.0
random@0.25,300,0.6636986531986531,0.6605501842564707,0.2604786550206067,0.31035969878904324,0.6919679354107617,0.01985484613262697,0.8284355604770672,0.8938190790642299,0.9643019554342883
random@0.5,300,0.7435055315055314,0.7445224771570088,0.19461178847093294,0.2068985244598764,0.441881091386972,0.028106748356505118,0.8045549983548409,0.8958473090304617,0.9336016096579477
random@0.75,300,0.8309399951899953,0.8250115040497902,0.13006251005285588,0.10460312078825305,0.21512522032718331,0.02061807987673152,0.7641461234539778,0.9048407063804924,0.9010554089709762
tfidf@0.25,300,0.7602359307359308,0.6571558089386259,0.27020347641575504,0.3106532453256065,0.6897148382487878,0.020124344659828156,0.8486864128567326,0.9039046761328114,0.9650022291573785
tfidf@0.5,300,0.8362680375180376,0.7508219987057373,0.1923656042919067,0.19898087592686736,0.4374250708645719,0.019340781145426266,0.8279137139254712,0.9055579113502132,0.9516975848792439
tfidf@0.75,300,0.8779348244348245,0.8259441382906821,0.13292669526789352,0.10412122437057865,0.22422327203557046,0.013403775858227916,0.8084017661938143,0.9107329055814372,0.9386629910406616


==> anc/results/compress_ci_oai-luna.csv <==
budget,questions,contrast,n_paras,delta,lo,hi
0.25,hidden,known-random,300,-0.008190291929369762,-0.019496389719744,0.003157261357009803
0.25,hidden,agnostic-random,300,-0.008491839315032067,-0.019457566298056846,0.0026184924595778255
0.25,hidden,agnostic-known,300,-0.0002664388381845558,-0.011715498632645194,0.010621441444283104
0.25,hidden,agnostic-lead,300,0.0025619894941343218,-0.009574234787334135,0.014877844072227647
0.25,known,known-agnostic,300,0.09934632034632034,0.07040614478114479,0.1283699525012025
0.25,known,agnostic-lead,300,-0.011038359788359792,-0.038241567460317455,0.016792791005291
0.25,hidden,tfidf-random,300,-0.011785186058898995,-0.023186113361957025,-0.0006510493007835845
0.25,hidden,known-tfidf,300,0.004308319601321854,-0.006457910224895276,0.015628338113045266
0.25,known,known-tfidf,300,0.00013359788359788608,-0.026079662698412692,0.027111949855699837
0.25,hidden,central-random,300,-0.0027704655745842102,-0.013665575435311161,0.008869561534387877
0.25,hidden,agnostic-central,300,-0.005389356450705317,-0.016464172747231512,0.005283630786967434
0.25,known,agnostic-central,300,-0.004151755651755651,-0.028074113155363158,0.02097035533910533
0.5,hidden,known-random,300,-0.004118547303955389,-0.01700710366457192,0.008644834317639462
0.5,hidden,agnostic-random,300,-0.0028658975299397627,-0.01599363335197953,0.009864735895895557
0.5,hidden,agnostic-known,300,0.0014942447831949631,-0.011476580063274833,0.01573313469901275
0.5,hidden,agnostic-lead,300,0.013008363089185728,0.00030474404435413573,0.02540689971654717
0.5,known,known-agnostic,300,0.07497065897065897,0.04918481541606542,0.10220343915343914
0.5,known,agnostic-lead,300,-0.004184944684944683,-0.03040389610389611,0.021483240139490104
0.5,hidden,tfidf-random,300,-0.005341123361824743,-0.01665899959014906,0.0071226219024690144
0.5,hidden,known-tfidf,300,0.0012229876910130888,-0.011869404793992504,0.01486983371864668
0.5,known,known-tfidf,300,-0.0023691678691678676,-0.02564843674843675,0.022335212241462232
0.5,hidden,central-random,300,-0.004207831117530794,-0.014987902536153785,0.006868515312698371
0.5,hidden,agnostic-central,300,0.0015838895996500893,-0.010283984523896447,0.01335955160359785
0.5,known,agnostic-central,300,-0.004114598364598364,-0.030729797979797985,0.022352925084175072
0.75,hidden,known-random,300,8.841868733751849e-05,-0.011629404339389467,0.01183371777904489
0.75,hidden,agnostic-random,300,0.006081786342708634,-0.004180042533204703,0.016800706978550687
0.75,hidden,agnostic-known,300,0.005952788314280263,-0.004495299808140925,0.016615134451348042
0.75,hidden,agnostic-lead,300,0.00710580294983364,-0.0033653423722554087,0.017712294999291053
0.75,known,known-agnostic,300,0.040285954785954786,0.020778649591149594,0.059585491822991825
0.75,known,agnostic-lead,300,0.009190476190476188,-0.013002982202982205,0.030967096560846532
0.75,hidden,tfidf-random,300,-0.004920376660452648,-0.015737892724197577,0.005618755299477608
0.75,hidden,known-tfidf,300,0.004827978862332235,-0.006644400733590974,0.016269839811369438
0.75,known,known-tfidf,300,0.006055675805675805,-0.008071272246272248,0.021546948653198648
0.75,hidden,central-random,300,0.002746229824381571,-0.007342418853495449,0.012761552289792363
0.75,hidden,agnostic-central,300,0.0032775734302914147,-0.007607887473422743,0.013716297117633851
0.75,known,agnostic-central,300,0.0020253727753727756,-0.020057266113516114,0.025539926046176036


==> anc/results/compress_ci_open-bosun.csv <==
budget,questions,contrast,n_paras,delta,lo,hi
0.25,hidden,known-random,100,0.006336347358135755,-0.01070119620673255,0.02331129067029379
0.25,hidden,agnostic-random,100,0.010673185955374129,-0.008906070895483563,0.03179491608166764
0.25,hidden,agnostic-known,100,0.004336838597238373,-0.015566867814422453,0.02435398760408285
0.25,hidden,agnostic-lead,100,0.01740627612391294,-0.002601556133332309,0.03731013860751542
0.25,known,known-agnostic,100,0.002839466089466086,-0.043785957792207786,0.049082070707070706
0.25,known,agnostic-lead,100,0.017203463203463207,-0.029758901515151523,0.062051542207792125
0.25,hidden,tfidf-random,100,0.010334708432201363,-0.013206124677791668,0.03283688764379951
0.25,hidden,known-tfidf,100,-0.003998361074065606,-0.024186811392640083,0.015751333974569588
0.25,known,known-tfidf,100,0.052010101010101006,0.012506159812409814,0.09298450577200573
0.25,hidden,central-random,100,0.0161104890359938,-0.0056941684246294534,0.03899109651578448
0.25,hidden,agnostic-central,100,-0.005437303080619671,-0.022576403813353407,0.012018698787175775
0.25,known,agnostic-central,100,0.0201482683982684,-0.028434054834054825,0.06691415945165939
0.5,hidden,known-random,100,0.007220298480659279,-0.012286436157452257,0.0273196565438556
0.5,hidden,agnostic-random,100,0.0001954555813347131,-0.01781363367905418,0.018932581249319975
0.5,hidden,agnostic-known,100,-0.0070248428993245635,-0.02742800991254413,0.012957499160095422
0.5,hidden,agnostic-lead,100,0.0029419657269144283,-0.014095020125122707,0.020910962191768183
0.5,known,known-agnostic,100,-0.018664141414141414,-0.06759396645021645,0.02818924963924962
0.5,known,agnostic-lead,100,0.0007990620490620471,-0.04113617424242426,0.043683630952380946
0.5,hidden,tfidf-random,100,0.017560002720203523,0.0020771249638359213,0.0344638424828157
0.5,hidden,known-tfidf,100,-0.010339704239544245,-0.028299424716825367,0.008393303547614672
0.5,known,known-tfidf,100,-0.02165079365079365,-0.05951349206349206,0.017078769841269804
0.5,hidden,central-random,100,0.009726348604447372,-0.009134180718880877,0.02757490118600613
0.5,hidden,agnostic-central,100,-0.009530893023112661,-0.027920637532647247,0.009595158321664115
0.5,known,agnostic-central,100,0.01060137085137086,-0.03654703282828282,0.06009003427128424
0.75,hidden,known-random,100,-0.0013750322604275534,-0.016848264480254803,0.014291331173246704
0.75,hidden,agnostic-random,100,-0.007805985182406435,-0.027107807064135018,0.011675972519807969
0.75,hidden,agnostic-known,100,-0.006430952921978882,-0.02347090646088703,0.010220147162348484
0.75,hidden,agnostic-lead,100,0.00334266943232534,-0.011963163596015455,0.019095701458684465
0.75,known,known-agnostic,100,0.005488455988455991,-0.022283820346320343,0.035173971861471844
0.75,known,agnostic-lead,100,-0.0015955988455988413,-0.03517088744588744,0.03553812229437228
0.75,hidden,tfidf-random,100,-0.009697396184334552,-0.02646034888222077,0.00667314101125883
0.75,hidden,known-tfidf,100,0.008322363923906999,-0.008977816963308835,0.025125225504704866
0.75,known,known-tfidf,100,0.013024531024531027,-0.021487680375180375,0.04738324314574313
0.75,hidden,central-random,100,-0.008320272704364038,-0.025281051076643916,0.007593287482345135
0.75,hidden,agnostic-central,100,0.0005142875219576015,-0.017575876167197267,0.01813733078965608
0.75,known,agnostic-central,100,0.0025595238095238075,-0.0391422619047619,0.04367767857142856


==> anc/results/compress_ci_open-decider.csv <==
budget,questions,contrast,n_paras,delta,lo,hi
0.25,hidden,known-random,300,-0.006337525440570286,-0.01903054165773115,0.006864217366843586
0.25,hidden,agnostic-random,300,0.00254927995490204,-0.00929156971771075,0.014206143653009401
0.25,hidden,agnostic-known,300,0.008886805395472328,-0.0025180474658559123,0.020019411678030306
0.25,hidden,agnostic-lead,300,0.010268430262391453,-0.0006398306442031312,0.0224156470363601
0.25,known,known-agnostic,300,0.07793494468494468,0.04603188732563732,0.10972090247715245
0.25,known,agnostic-lead,300,0.0045010822510822505,-0.02192512926887927,0.033027852934102916
0.25,hidden,tfidf-random,300,-0.0030944139004058214,-0.014653225934799351,0.008085803389422814
0.25,hidden,known-tfidf,300,-0.0032431115401644656,-0.01340459667822338,0.00616615766389309
0.25,known,known-tfidf,300,0.03956589706589707,0.014843383237133238,0.0671512656325156
0.25,hidden,central-random,300,-0.005752242789660736,-0.016443807951524322,0.005497044542362896
0.25,hidden,agnostic-central,300,0.008301522744562776,-0.003604556661197809,0.019821734544192803
0.25,known,agnostic-central,300,0.006899951899951899,-0.019892983405483414,0.03483865440115434
0.5,hidden,known-random,300,-0.0059554847530751435,-0.017182092570813812,0.005513526215972707
0.5,hidden,agnostic-random,300,0.004096731931899075,-0.0074358162827121085,0.015554615860806186
0.5,hidden,agnostic-known,300,0.01005221668497422,-0.0023594472294179206,0.02250005420287773
0.5,hidden,agnostic-lead,300,0.004824997750033817,-0.005040284768634239,0.016035927940305214
0.5,known,known-agnostic,300,0.05327248677248677,0.02599649470899471,0.0805558170995671
0.5,known,agnostic-lead,300,0.01299819624819625,-0.015082362313612308,0.04121628787878788
0.5,hidden,tfidf-random,300,-0.0020722761712027877,-0.014028974486510649,0.010035862735240764
0.5,hidden,known-tfidf,300,-0.003883208581872355,-0.015771029298759186,0.00775046160086334
0.5,known,known-tfidf,300,0.025265752765752766,-0.001373187229437232,0.05073391955266952
0.5,hidden,central-random,300,-0.0014664887679760386,-0.012850227932082754,0.010274558796246912
0.5,hidden,agnostic-central,300,0.005563220699875114,-0.006613403084680363,0.01723960190564325
0.5,known,agnostic-central,300,0.01430820105820106,-0.011814093314093312,0.0413964977152477
0.75,hidden,known-random,166,-0.0009776495656790333,-0.01732457447287898,0.01539744051535537
0.75,hidden,agnostic-random,167,0.005267603239636322,-0.010365993192682648,0.02106458161849614
0.75,hidden,agnostic-known,169,0.00531211570139163,-0.008658952707865944,0.019701462112943345
0.75,hidden,agnostic-lead,168,-0.0063391315459897235,-0.020021351689336393,0.007409623574025867
0.75,known,known-agnostic,169,0.027749814288275828,0.0027249459941767647,0.0535376269030115
0.75,known,agnostic-lead,168,0.026655586477015047,-0.008141920909778048,0.06111180899127326
0.75,hidden,tfidf-random,165,0.0015628993711597461,-0.014432236050211222,0.016229572759591675
0.75,hidden,known-tfidf,167,-0.003215390992614,-0.021521088601192857,0.0135967972466955
0.75,known,known-tfidf,167,0.038658181472552726,0.010778642930589036,0.06765183917878527
0.75,hidden,central-random,165,-0.006571325700525814,-0.022088061380649456,0.00952594825325761
0.75,hidden,agnostic-central,166,0.009993298118621796,-0.00594238309459252,0.024937784037179972
0.75,known,agnostic-central,166,0.022277856012795777,-0.008221527886437523,0.0533002573062814


==> anc/results/compress_ci_open-lumma.csv <==
budget,questions,contrast,n_paras,delta,lo,hi
0.25,hidden,known-random,300,-0.004236052549489195,-0.015780852729357253,0.007601238225835587
0.25,hidden,agnostic-random,300,-0.0009209938594698012,-0.013118804314290225,0.010039781212702036
0.25,hidden,agnostic-known,300,0.003315058690019395,-0.008236836918543234,0.015135496047542765
0.25,hidden,agnostic-lead,300,0.0012466130687116136,-0.010130540162439519,0.01297296810892993
0.25,known,known-agnostic,300,-0.019106661856661857,-0.04895324975949976,0.0074621121933621404
0.25,known,agnostic-lead,300,-0.024647426647426644,-0.04952919372294372,0.00020352633477633373
0.25,hidden,tfidf-random,300,0.003268727449754957,-0.008594220276593883,0.015655853535314956
0.25,hidden,known-tfidf,300,-0.007504779999244155,-0.019431534132093628,0.004680108347609607
0.25,known,known-tfidf,300,-0.019238936988936983,-0.04875670093795094,0.006597474747474744
0.25,hidden,central-random,300,-0.0006307731470483778,-0.011718792698417043,0.010723684030019756
0.25,hidden,agnostic-central,300,-0.0002902207124214229,-0.011316650801012192,0.010593775156882219
0.25,known,agnostic-central,300,-0.0023554593554593545,-0.030272943722943726,0.024924711399711395
0.5,hidden,known-random,300,-0.01446036856051181,-0.02682657713273973,-0.002470305492406166
0.5,hidden,agnostic-random,300,-0.004837422677225208,-0.015575782463167825,0.005370897092212916
0.5,hidden,agnostic-known,300,0.009622945883286601,-0.001545784620893747,0.021532701182199816
0.5,hidden,agnostic-lead,300,0.007518309809971629,-0.004187137120656865,0.019112872592731287
0.5,known,known-agnostic,300,0.008926406926406926,-0.017118103655603664,0.03486140271765271
0.5,known,agnostic-lead,300,0.010669312169312167,-0.019173719336219336,0.040329828042328
0.5,hidden,tfidf-random,300,-0.0055621910984502325,-0.016013406312735387,0.004908554495641936
0.5,hidden,known-tfidf,300,-0.008898177462061578,-0.020439451283686003,0.002693302450062472
0.5,known,known-tfidf,300,-0.0007503607503607497,-0.025964375901875905,0.024817610630110593
0.5,hidden,central-random,300,0.002670605237645049,-0.007919291111501784,0.01314619981138905
0.5,hidden,agnostic-central,300,-0.0075080279148702555,-0.019499642508690816,0.004438832485652811
0.5,known,agnostic-central,300,-0.015884319384319383,-0.04518838383838385,0.013200583213083199
0.75,hidden,known-random,300,0.0007387503244756382,-0.00982913827276782,0.011639972442688547
0.75,hidden,agnostic-random,300,0.00533966324982853,-0.0053693067948536516,0.016231772487126737
0.75,hidden,agnostic-known,300,0.00460091292535289,-0.004480084625772123,0.014256957947675947
0.75,hidden,agnostic-lead,300,0.007413261341260807,-0.004578673463001265,0.019153498950944998
0.75,known,known-agnostic,300,-0.0014123376623376637,-0.025019480519480525,0.021502618446368423
0.75,known,agnostic-lead,300,-0.0009306156806156799,-0.029925925925925925,0.027614511183261185
0.75,hidden,tfidf-random,300,0.0008997877688582278,-0.008446458241148577,0.010024834175371098
0.75,hidden,known-tfidf,300,-0.00016103744438258997,-0.011354576391099361,0.010669855475495923
0.75,known,known-tfidf,300,0.007194324194324196,-0.017973430735930735,0.03465277777777777
0.75,hidden,central-random,300,-0.0008910468771122161,-0.011597027054263399,0.00949586910904699
0.75,hidden,agnostic-central,300,0.006230710126940746,-0.0038880003355510583,0.016358467032605135
0.75,known,agnostic-central,300,0.004795093795093799,-0.021392739898989894,0.03172475949975949


==> anc/results/compress_fever_ci.csv <==
budget,questions,contrast,n_docs,delta,lo,hi
0.25,hidden,known-random,200,0.17157855098472652,0.13408443384480467,0.21199052912226735
0.25,hidden,agnostic-random,200,0.02139464237030302,-0.01662197439360202,0.05848524940228647
0.25,hidden,agnostic-known,200,-0.15018390861442352,-0.19009611206138746,-0.11157581060699319
0.25,hidden,agnostic-lead,200,-0.0407581497633831,-0.08155981438490115,0.0029757742900609566
0.25,known,known-agnostic,200,0.29,0.225,0.36
0.25,known,known-random,200,0.365,0.29,0.435
0.25,hidden,tfidf-random,200,0.17988673270874045,0.14069338057902658,0.21987276195770422
0.25,hidden,known-tfidf,200,-0.008308181724013963,-0.032679696314437116,0.016451954886955954
0.25,known,known-tfidf,200,0.055,0.015,0.1
0.25,hidden,central-random,49,0.006229553044270546,-0.0730170602952931,0.07907290353501713
0.25,hidden_disjoint,known-random,158,0.0017745263713661802,-0.048137115499094905,0.052361852752144916
0.25,hidden_disjoint,agnostic-random,158,0.01902843412933483,-0.029943940615727384,0.06979670994451383
0.5,hidden,known-random,200,0.10046555601083544,0.06423180410137229,0.13673484711040762
0.5,hidden,agnostic-random,200,0.03490971662038108,-0.0018806417522925078,0.0705633793242285
0.5,hidden,agnostic-known,200,-0.06555583939045437,-0.09928460093574039,-0.033178020663968355
0.5,hidden,agnostic-lead,200,0.007165639926990902,-0.03121052078561739,0.0452700231855982
0.5,known,known-agnostic,200,0.175,0.12,0.235
0.5,known,known-random,200,0.25,0.19,0.31
0.5,hidden,tfidf-random,200,0.12463613157861037,0.09243526131036843,0.15810655140553853
0.5,hidden,known-tfidf,200,-0.02417057556777492,-0.046447229603701755,-0.0020980813315345636
0.5,known,known-tfidf,200,0.03,0.01,0.055
0.5,hidden,central-random,50,0.023378810605710423,-0.030659058676580656,0.07946656073173437
0.5,hidden_disjoint,known-random,158,-0.011466303131175097,-0.05571519077313112,0.03172965361404692
0.5,hidden_disjoint,agnostic-random,158,0.017529403801975946,-0.023765736252153006,0.060961754576076436
0.75,hidden,known-random,51,0.09980383271459971,0.04781666327796767,0.1547473658335445
0.75,hidden,agnostic-random,50,0.08007577918609893,0.027970983447300177,0.14010457856424297
0.75,hidden,agnostic-known,50,-0.022128170586833182,-0.052431072139762974,0.007392627402729029
0.75,hidden,agnostic-lead,49,0.0020677776769800803,-0.039478154222471994,0.04609782791514102
0.75,known,known-agnostic,50,0.14,0.04,0.24
0.75,known,known-random,51,0.11764705882352941,0.0196078431372549,0.21568627450980393
0.75,hidden,tfidf-random,50,0.09766250872896766,0.0444459546330874,0.14959295567247216
0.75,hidden,known-tfidf,50,0.004541441043964456,-0.028448766466009648,0.03984310742749442
0.75,known,known-tfidf,50,0.04,0.0,0.1
0.75,hidden,central-random,49,0.07802963588185259,0.02858355233252237,0.13031305710143554
0.75,hidden_disjoint,known-random,41,0.031215603722137684,-0.03243334936626851,0.1020594917181951
0.75,hidden_disjoint,agnostic-random,40,0.032439213468961746,-0.015070885374160545,0.08181502475245321


==> anc/results/compress_fever_gate.csv <==
variant,n_claims,n_docs,mean_suff,broken_rate,flip_rate,acc_compact,acc_orig,auroc_broken,auroc_flip,auroc_flip_lo,auroc_flip_hi,gated_acc_10,random_acc_10,gated_acc_25,random_acc_25,gated_acc_50,random_acc_50,gain_25,gain_25_lo,gain_25_hi
agnostic@0.25,5433,200,0.3366501012332045,0.766795508926928,0.3605742683600221,0.5956193631511135,0.9484630958954537,0.7859745957143198,0.8215667146567971,0.8044600092311552,0.8367863260564095,0.661734380880917,0.6308842530609564,0.7609677868657969,0.6838140602000393,0.8879830231374714,0.7720087572489651,0.0771537266657576,0.07179238973963228,0.08330892818597281
agnostic@0.5,5433,200,0.49933922326523095,0.49898766795508925,0.1936315111356525,0.7614577581446714,0.9484630958954537,0.7315215231927182,0.8553616420023208,0.8451942225294761,0.8672528384584046,0.8107030375804533,0.7801479658381509,0.884616302295301,0.8082004875143681,0.9445610160132524,0.8549432168840649,0.07641581478093284,0.06924684671504164,0.08263178140682224
agnostic@0.75,1226,50,0.605326264274062,0.27814029363784665,0.0799347471451876,0.8817292006525286,0.9592169657422512,0.6662508076942194,0.8179005644811116,0.7759883320507253,0.8557240719508171,0.9031165825714178,0.8895032586509265,0.9325226160462704,0.9010695400631772,0.9577354842607697,0.92047308319739,0.031453075983093215,0.0158588723973482,0.04575208028258812
central@0.25,1234,49,0.33333063209076175,0.7487844408427877,0.34521880064829824,0.6223662884927067,0.9619124797406807,0.7797584136293814,0.8337850950588016,0.7963891068536912,0.8610322455700664,0.6876711563181133,0.6562108440222859,0.7858939249986028,0.7071152568106776,0.9175101678847741,0.7921393841166937,0.07877866818792523,0.0652878387698688,0.09143010584791894
central@0.5,1280,50,0.487125,0.43203125,0.196875,0.77265625,0.96171875,0.7645405453808288,0.8678528966709901,0.8400788662113892,0.890966341660184,0.8254186809392265,0.7915625000000001,0.9045623273480663,0.8199218750000001,0.9572265625,0.8671875,0.08464045234806616,0.06694847319309499,0.09648912724634397
central@0.75,1181,49,0.6018374259102456,0.18035563082133785,0.06943268416596104,0.8950042337002541,0.9593564775613886,0.7449777868311799,0.8653765063583302,0.8423778733855278,0.883883719840108,0.9185584170146458,0.9014340091241438,0.9507168587379268,0.9110786722599786,0.9608891678218033,0.9271531108197031,0.039638186477948145,0.023809190238108048,0.056416892907960425
known@0.25,5433,200,0.4495803423522915,0.5762930241119087,0.24811338118903,0.7071599484630959,0.9484630958954537,0.7665599685441485,0.8650945777596984,0.8518272379772959,0.8761058657213312,0.7668500667841457,0.7312769389022216,0.8564402075422588,0.767474631734427,0.9344938824144846,0.8277893150057581,0.08896557580783182,0.08331367687842924,0.09447036335005782
known@0.5,5433,200,0.5427572243695933,0.42499539849070495,0.15571507454445058,0.7991901343640714,0.9484630958954537,0.7095771209801428,0.8581065515092762,0.8444584384590478,0.8698286036197237,0.842034165033182,0.8141091879461697,0.9061752254739555,0.836501505937717,0.9497515184980674,0.8738128775113628,0.06967371953623847,0.05948198432368683,0.07562660357874598
known@0.75,1325,51,0.6242716981132075,0.23320754716981132,0.07245283018867925,0.8928301886792452,0.9615094339622642,0.6623394618148459,0.8528317398969352,0.7975567912009175,0.8857702799369533,0.9173405211141059,0.8996721965112139,0.9459412022817024,0.9099870416518334,0.9615094339622642,0.9271438946244215,0.035954160629869,0.015088826028718772,0.05399938134353908
lead@0.25,5433,200,0.40301490889011593,0.6055586232284189,0.308117062396466,0.6493649917172832,0.9484630958954537,0.7856737919599687,0.8545003739333048,0.8380146923114627,0.8685722719052463,0.7152390449739155,0.6792582865026222,0.814110782366467,0.7241257547347607,0.9203620969496176,0.7988865177522384,0.08998502763170624,0.08474476686441525,0.09597532367194674
lead@0.5,5433,200,0.5040069942941284,0.41119087060555864,0.19731271857169153,0.7583287318240383,0.9484630958954537,0.7586004942793504,0.8580751582034792,0.8416608127553645,0.873301522634532,0.8085983808769911,0.7773316693706567,0.884049143267703,0.8058535737914563,0.9457021903184244,0.8533784157588744,0.07819556947624673,0.07158417190275296,0.08462398211625209
lead@0.75,1291,50,0.6056312935708753,0.19287374128582493,0.08055770720371805,0.8869093725793958,0.9604957397366383,0.7246779825636519,0.8864015617911996,0.8636259828274894,0.9040257704905146,0.9172562182631895,0.8942623093441397,0.9543094605062075,0.9053202142461575,0.961873981676861,0.9237310559129192,0.04898924626004997,0.029191851187999707,0.06825190288509263
random@0.25,5433,200,0.32292287870421493,0.7962451684152402,0.36683232100128843,0.5889931897662434,0.9484630958954537,0.7922504668104163,0.8272140719261601,0.8123719783313187,0.8419983610794067,0.6548468344961043,0.6249203311297922,0.7536879403061165,0.6788441252574025,0.8937223083812639,0.7686950607485616,0.07484381504871407,0.06907633332241299,0.08043360437967287
random@0.5,5433,200,0.4684575740842996,0.5501564513160316,0.2184796613289159,0.7373458494386159,0.9484630958954537,0.7428346791481477,0.8463479776396914,0.833035234618542,0.8589163741461925,0.7886623871805086,0.7584459165886366,0.8656844465905319,0.7901154464731062,0.9385996253830081,0.8428850435075965,0.07556900011742573,0.07051489245678198,0.08103698243373497
random@0.75,1325,51,0.5338490566037735,0.3758490566037736,0.15622641509433963,0.8083018867924529,0.9615094339622642,0.7232047901400038,0.8603614114230899,0.8345921444976909,0.8821204887162369,0.8521469490723709,0.8235648273406907,0.9182467020549745,0.846574866500534,0.9615094339622642,0.8848478462086151,0.07167183555444046,0.055786180422521155,0.08196750835607676
tfidf@0.25,5433,200,0.4706184428492545,0.5238358181483527,0.23817412111172465,0.7191238726302227,0.9484630958954537,0.7633587283408774,0.8499193221040258,0.8360416139421988,0.8636022524945689,0.7760816515559038,0.7420451312779348,0.8615707672546703,0.7764481253808546,0.933838662717735,0.8337723781314867,0.08512264187381569,0.07586827982760078,0.09072271340995114
tfidf@0.5,5433,200,0.5762414872078042,0.3160316583839499,0.11651021535063501,0.8367384502116695,0.9484630958954537,0.7053178090556476,0.859579219325961,0.844247318799583,0.874121540829894,0.873418521679151,0.8479047455561006,0.9222368227917997,0.8646644706126595,0.9482848735040831,0.8925904910136496,0.05757235217914025,0.04696499889673141,0.06785005676922501
tfidf@0.75,1226,50,0.6276019575856444,0.16884176182707994,0.05057096247960848,0.9119086460032626,0.9592169657422512,0.6485234647968786,0.8739053320031038,0.845720723813675,0.8958166103340947,0.9322127709158706,0.9166549129917582,0.9556735217821517,0.9237164321697638,0.9592169657422512,0.935562805872757,0.03195708961238786,0.014794322472749602,0.049383859829083394


==> anc/results/compress_fever_main.csv <==
variant,n_docs,acc_known,acc_hidden,acc_hidden_disjoint,right_to_wrong,right_to_wrong_goldpos,right_to_wrong_goldneg,flip_goldpos_share
agnostic@0.25,200,0.635,0.6254642218945838,0.6393406944709953,0.35096304501768233,0.5048738390981351,0.00603713009491904,0.9938744257274119
agnostic@0.5,200,0.76,0.7783000163602309,0.7651169696931563,0.18818628644588217,0.2687296819173859,0.003900454654223498,0.9904942965779467
agnostic@0.75,50,0.82,0.9025377680573687,0.9000576804228391,0.05997577649911706,0.08519449541892836,0.01253968253968254,0.9693877551020408
central@0.25,49,0.5510204081632653,0.6428988676927909,0.6520743582320966,0.33773701017818425,0.5033886701406449,0.004120879120879121,0.9953051643192489
central@0.5,50,0.74,0.773535646056396,0.772266018493764,0.20132160135035082,0.29677196400910955,0.009656527682843473,0.9801587301587301
central@0.75,49,0.8571428571428571,0.9004965179500418,0.8943822486755346,0.06851697138185417,0.09451976230468877,0.0018552875695732839,0.9878048780487805
known@0.25,200,0.925,0.7756481305090074,0.6220867867130266,0.19008621474638812,0.26730881963017333,0.004796196850001342,0.994807121661721
known@0.5,200,0.935,0.8438558557506854,0.7361212627600053,0.11787886490774606,0.16200494408807553,0.008621392929891947,0.9822695035460993
known@0.75,51,0.9607843137254902,0.9217857786272133,0.8939328072543756,0.04546194527929439,0.059277587309868505,0.01777595096009418,0.9479166666666666
lead@0.25,200,0.625,0.6662223716579669,0.6479682299666046,0.3091504694660447,0.4469592358118405,0.006200776137415857,0.9958183990442055
lead@0.5,200,0.745,0.7711343764332403,0.735560113546516,0.19637860693209572,0.2823876238052094,0.004666243862223762,0.9916044776119403
lead@0.75,50,0.88,0.8980871035096858,0.9053395429586816,0.0723040930923322,0.09641493945501595,0.011538461538461537,0.9807692307692307
original,200,0.915,0.9490618290305413,0.9346832299175027,0.0,0.0,0.0,0.0
random@0.25,200,0.56,0.6040695795242809,0.6203122603416604,0.37325884632192685,0.5474698061542693,0.003226449708861769,0.997491219267436
random@0.5,200,0.685,0.74339029973985,0.7475875658911804,0.22310443184428247,0.3259338354484856,0.006922509372258114,0.9898904802021904
random@0.75,51,0.8431372549019608,0.8219819459126136,0.862717203532238,0.14910600293264845,0.20262429409923655,0.021008403361344536,0.9806763285024155
tfidf@0.25,200,0.87,0.7839563122330213,0.6274370858672235,0.18189881074394568,0.25641283684963356,0.006755267565899674,0.9945904173106646
tfidf@0.5,200,0.905,0.8680264313184602,0.7709584350648898,0.0891628560578816,0.12495509715480553,0.0036308526760788066,0.9936808846761453
tfidf@0.75,50,0.92,0.9201244976002375,0.8924852608053977,0.04155349631082895,0.05705114658212177,0.012857142857142855,0.967741935483871


==> anc/results/compress_fever_rationale.csv <==
variant,n_docs,known_recall,known_survive,hidden_recall,hidden_survive,n_broken,n_survived,flip_broken,flip_survived,risk_diff,risk_diff_lo,risk_diff_hi
agnostic@0.25,200,0.3561728255404726,0.32,0.30277979041374004,0.2570661225896196,3958,1195,0.49317837291561395,0.005857740585774059,0.4873206323298399,0.46020755242486955,0.5155468537332119
agnostic@0.5,200,0.6222809200603318,0.56,0.5854447315894077,0.51849675304442,2589,2564,0.40247199691000385,0.0039001560062402497,0.3985718409037636,0.3622526080848932,0.4339646684456115
agnostic@0.75,50,0.8093333333333333,0.76,0.7914927245476571,0.7348179242819947,328,848,0.2774390243902439,0.008254716981132075,0.26918430740911187,0.1708641351338336,0.3504608960602477
central@0.25,49,0.32108843537414966,0.24489795918367346,0.3134174266347624,0.25658472954880573,894,293,0.47651006711409394,0.0,0.47651006711409394,0.41999771167048056,0.5301159326209262
central@0.5,50,0.628,0.56,0.6059835685383993,0.5470963101642804,535,696,0.4654205607476635,0.004310344827586207,0.46111021592007734,0.3897082595942381,0.5266346739801028
central@0.75,49,0.8523809523809524,0.8163265306122449,0.8342099578907414,0.7957571511232412,207,926,0.3864734299516908,0.0021598272138228943,0.3843136027378679,0.23617538148723183,0.49249772159290306
known@0.25,200,0.8051189039718452,0.75,0.5807247519571558,0.5272561329242793,2964,2189,0.45006747638326583,0.006395614435815441,0.4436718619474504,0.4067062966840661,0.47356256357067816
known@0.5,200,0.8775959024635495,0.82,0.7299571166979786,0.6633657714879391,2190,2963,0.37853881278538815,0.005737428282146473,0.3728013845032417,0.3335261014350822,0.40787016472036575
known@0.75,51,0.9633986928104575,0.9019607843137255,0.8785424955737615,0.8203104405361323,298,976,0.2986577181208054,0.007172131147540984,0.2914855869732644,0.16394030454998695,0.382100690040544
lead@0.25,200,0.5196201608848667,0.47,0.4658697636467164,0.41460100624161345,3121,2032,0.5328420378083948,0.0054133858267716535,0.5274286519816231,0.49851292432464545,0.5570890775345716
lead@0.5,200,0.7027916038210155,0.65,0.6508686644151892,0.5979080267309539,2125,3028,0.49976470588235294,0.0033025099075297227,0.4964621959748232,0.45929351845060273,0.5309927410435207
lead@0.75,50,0.9033333333333334,0.88,0.8755247776815668,0.830862179932472,240,1000,0.425,0.002,0.423,0.31447477557811926,0.512530431976377
random@0.25,200,0.2669365258924083,0.225,0.23796600845357255,0.19646297115825853,4120,1033,0.4825242718446602,0.00484027105517909,0.4776840007894811,0.4474261249591618,0.5054476838100788
random@0.5,200,0.5137517596782303,0.45,0.5048998373474476,0.43775921855636213,2841,2312,0.41358676522351284,0.005190311418685121,0.4083964538048277,0.37817496286906543,0.43804416443580707
random@0.75,51,0.6993464052287582,0.6274509803921569,0.6871063202483153,0.6179124953296333,484,790,0.4194214876033058,0.005063291139240506,0.41435819646406524,0.34345748943975535,0.4820781294165056
tfidf@0.25,200,0.8510874811463047,0.805,0.6300332289599604,0.5773617698819592,2694,2459,0.4725315515961396,0.00854005693371289,0.4639914946624267,0.4305813915946956,0.49421365328850914
tfidf@0.5,200,0.9301442936148819,0.885,0.8034213359672842,0.7502395295100237,1630,3523,0.37668711656441717,0.005393130854385467,0.3712939857100317,0.32679764637464065,0.412015933073138
tfidf@0.75,50,0.9833333333333334,0.96,0.9019045048898313,0.8589375094409984,199,977,0.3015075376884422,0.0020470829068577278,0.29946045478158445,0.16829146819043328,0.3873699333526797


==> anc/results/compress_fever_tfidf.csv <==
budget,contrast,n_docs,acc_tfidf,acc_other,delta,lo,hi
0.25,tfidf-known,200,0.7839563122330213,0.7756481305090074,0.008308181724013963,-0.017405543330649035,0.034023692020875934
0.25,tfidf-random,200,0.7839563122330213,0.6040695795242809,0.17988673270874045,0.14001006332117238,0.21976560265514208
0.5,tfidf-known,200,0.8680264313184602,0.8438558557506854,0.02417057556777492,0.001734350246881594,0.046192139740717134
0.5,tfidf-random,200,0.8680264313184602,0.74339029973985,0.12463613157861037,0.09361755990889897,0.15888216340029865


==> anc/results/compress_gate_oai-luna.csv <==
variant,n_questions,n_paras,mean_suff,acc_compact,acc_orig,flip_rate,n_with_evidence,broken_rate,auroc_broken,auroc_flip,auroc_flip_lo,auroc_flip_hi,gated_acc_10,random_acc_10,reread_share_10,gated_acc_25,random_acc_25,reread_share_25,gain_25_lo,gain_25_hi,gated_acc_50,random_acc_50,reread_share_50
agnostic@0.25,3054,300,0.36353307138179436,0.6776965262598857,0.8928861768007151,0.6686313032089064,3005,0.9474209650582363,0.8587531623338802,0.7124530124306558,0.6888205984906299,0.7358138155598711,0.7067736557339207,0.6991873066839045,0.09986902423051736,0.7505323522210751,0.7315291696826733,0.2501637197118533,0.015197887021589262,0.022351764223087017,0.8133778010415207,0.7852913515303004,0.5
agnostic@0.5,3054,300,0.6031532416502946,0.7650648994460391,0.8929028322692371,0.4531761624099542,3005,0.7417637271214642,0.7644556525278313,0.7480675210273096,0.7282393239232375,0.7674953445446429,0.7914258149552941,0.7778319490567382,0.09986902423051736,0.8276176105283423,0.7970453122413643,0.2501637197118533,0.02629952874962009,0.035345084074983914,0.8682581475680688,0.8289838658576381,0.5
agnostic@0.75,3055,300,0.7711456628477905,0.8364700406885349,0.8930516755475839,0.246481178396072,3006,0.41184298070525616,0.7117486238934495,0.7281153405491847,0.7024239106229381,0.7522153737641303,0.8562692408710827,0.8421374646711434,0.10016366612111292,0.8735894638185964,0.8506200796516489,0.2500818330605565,0.01909534697247555,0.026365376220135253,0.884700790697975,0.864770118614763,0.500163666121113
central@0.25,3055,300,0.36812765957446814,0.6743395983903349,0.8930981775089794,0.6703764320785598,3006,0.9391217564870259,0.8212303695831857,0.7284227691317031,0.7071870659680447,0.7485934630605621,0.7045073459586353,0.6962512596703039,0.10016366612111292,0.7496603799007318,0.7290471448540482,0.2500818330605565,0.016866782954104088,0.024209282708334508,0.8163237966797705,0.7837546913177617,0.500163666121113
central@0.5,3055,300,0.564392798690671,0.7553168008568991,0.8930115383797872,0.46219312602291324,3006,0.7385229540918163,0.7634074914609266,0.7468869562518643,0.7265600452541546,0.7662063860143866,0.7823553228518995,0.7691088105727759,0.10016366612111292,0.8200696460688645,0.7897517532194152,0.2500818330605565,0.026525169385182047,0.034269031232611734,0.8623709155002117,0.8241867055819312,0.500163666121113
central@0.75,3055,300,0.7522618657937806,0.829402747189163,0.8930197216858429,0.2592471358428805,3006,0.40585495675316036,0.7179800084445506,0.7274827930207957,0.7013818955826315,0.7533619729561408,0.8500657398832046,0.8357748565822838,0.10016366612111292,0.8706692566389782,0.8453121967850593,0.2500818330605565,0.020925540273635575,0.030096798820564034,0.8807234966927806,0.8612216463809557,0.500163666121113
known@0.25,3054,300,0.3321381794368042,0.6734109974286792,0.8932713433695751,0.6814014407334643,3005,0.9560732113144759,0.8281742767036885,0.713619973795111,0.692053477686802,0.7349788826214826,0.7012233433052192,0.6953682356447803,0.09986902423051736,0.7430786441489305,0.7284120793863885,0.2501637197118533,0.010970209875449211,0.018158438696778724,0.8118612041745636,0.7833411703991271,0.5
known@0.5,3055,300,0.5721080196399345,0.7585451219084606,0.8929914048490153,0.46808510638297873,3006,0.801729873586161,0.7813267565234342,0.745817536309844,0.7263786322414393,0.7632521491163632,0.7824580745353917,0.7720117545041429,0.10016366612111292,0.8185364147362567,0.7921676947944127,0.2500818330605565,0.022330987562572444,0.03025427402102046,0.8665187111601801,0.8257902676803648,0.500163666121113
known@0.75,3055,300,0.7466252045826512,0.828733691295066,0.8929924439989906,0.2631751227495908,3006,0.5126413838988689,0.7018967338703426,0.7214632081706085,0.6977564866817364,0.7449015167361098,0.8492172671893148,0.835170083546261,0.10016366612111292,0.8707037379786972,0.8448036379614484,0.2500818330605565,0.02117104607355597,0.029591950426096348,0.8825570540056402,0.8608735846278309,0.500163666121113
lead@0.25,3055,300,0.36953846153846154,0.6702808770607461,0.8929604901372495,0.6664484451718494,3006,0.7930805056553559,0.8698116732126286,0.7921143653684127,0.7716426158148059,0.8111347371188941,0.7012012252604439,0.6925852834769196,0.10016366612111292,0.7474807006704489,0.7259690028841336,0.2500818330605565,0.018470692555555772,0.024724788246142944,0.8200667199321864,0.781657128707521,0.500163666121113
lead@0.5,3055,300,0.5624157119476267,0.7486666847427895,0.8928524185398161,0.46219312602291324,3006,0.5345974717232203,0.8776297230709286,0.8335366452923295,0.8167016491270017,0.8494709241807629,0.7777291283806145,0.7631088564422626,0.10016366612111292,0.8206097027103074,0.7847249173519313,0.2500818330605565,0.03143881119426527,0.040495140504989695,0.8747313860898148,0.8207831499610732,0.500163666121113
lead@0.75,3055,300,0.7378592471358428,0.8274149286792494,0.8929604901372497,0.25171849427168574,3006,0.2964071856287425,0.8456726444906114,0.8076907324165754,0.7906580232431347,0.8267526467056232,0.8526662104035263,0.8339802124128495,0.10016366612111292,0.8793311312255666,0.8438066828376494,0.2500818330605565,0.03139491214248115,0.039529127554921634,0.8900925745437899,0.8601984369960496,0.500163666121113
random@0.25,3054,300,0.3437066142763589,0.6804300416530279,0.892828650466175,0.6751800916830386,3005,0.9643926788685524,0.8438900821062544,0.7171305947091768,0.696068758802377,0.7378283348779453,0.7086389953387159,0.7016420834631162,0.09986902423051736,0.7510911584263579,0.7335644676953476,0.2501637197118533,0.01404766110648629,0.021204662808092523,0.8173221466586723,0.7866293460596014,0.5
random@0.5,3055,300,0.567214402618658,0.7585220089966409,0.8929382783065273,0.4654664484451719,3006,0.8060545575515635,0.7404925920760805,0.7435886338639678,0.7214437135035947,0.7649703090938398,0.7840684603711938,0.771985635317042,0.10016366612111292,0.8185387878080488,0.7921370760188187,0.2500818330605565,0.02229026063147833,0.03061922304285298,0.8631170102855865,0.8257521430409964,0.500163666121113
random@0.75,3055,300,0.763518821603928,0.829865521367158,0.8929788051555646,0.2707037643207856,3006,0.499001996007984,0.6746332447985834,0.6987624799463354,0.6787105937954194,0.7200968774400754,0.8487887450687209,0.836187179252347,0.10016366612111292,0.8669109186866962,0.8456490070674338,0.2500818330605565,0.01724576345052817,0.02551396485753914,0.8796778553127171,0.8614324927677096,0.500163666121113
tfidf@0.25,3055,300,0.34901145662847793,0.6679824826019589,0.8927595354272931,0.6772504091653028,3006,0.9221556886227545,0.8056711806711807,0.7330064106774691,0.7104820499848595,0.7540638839816225,0.6977510150028298,0.6904969762728435,0.10016366612111292,0.7423065308185122,0.724195140002468,0.2500818330605565,0.014481807241944328,0.02135524397720316,0.8107772815552293,0.7804077974029772,0.500163666121113
tfidf@0.5,3055,300,0.5741963993453355,0.7571029911169027,0.8928283881966369,0.4595744680851064,3006,0.6633399866932801,0.793577372433506,0.7736710117842764,0.7556552572084045,0.7915897056027089,0.7849578530567146,0.7706977444741527,0.10016366612111292,0.8244405883023801,0.7910454472114745,0.2500818330605565,0.028777560020738564,0.03800075056838744,0.8690977448628839,0.8249879033060463,0.500163666121113
tfidf@0.75,3055,300,0.7461669394435352,0.8242514795624452,0.8929760773868792,0.2635024549918167,3006,0.3396540252827678,0.777450368458838,0.7629717046238785,0.7382179044570322,0.7859921857746153,0.8500654893090202,0.8311351872332395,0.10016366612111292,0.8742821397551349,0.8414382529627291,0.2500818330605565,0.02878550545702814,0.03702840914244109,0.8845408884623286,0.8586250263630131,0.500163666121113


==> anc/results/compress_gate_open-bosun.csv <==
variant,n_questions,n_paras,mean_suff,acc_compact,acc_orig,flip_rate,n_with_evidence,broken_rate,auroc_broken,auroc_flip,auroc_flip_lo,auroc_flip_hi,gated_acc_10,random_acc_10,reread_share_10,gated_acc_25,random_acc_25,reread_share_25,gain_25_lo,gain_25_hi,gated_acc_50,random_acc_50,reread_share_50
agnostic@0.25,1010,100,0.3490266518317518,0.572288785197201,0.5633700045828758,0.5633663366336633,999,0.9079079079079079,0.8250743013278367,0.6635103953708021,0.6184227480461446,0.7079833042761281,0.5669206412399482,0.5713969071357685,0.1,0.5582564891104497,0.5700635052815477,0.2495049504950495,-0.021807859500631483,-0.00024654165428678244,0.5659260417800022,0.5678293948900384,0.5
agnostic@0.5,1010,100,0.4585937753148575,0.574037574087079,0.5633700045828758,0.4207920792079208,999,0.6986986986986987,0.7544241258841112,0.668378079436903,0.6357898092370774,0.7055564423947017,0.5697887920660197,0.5729708171366588,0.1,0.5670098355989445,0.5713759626860303,0.2495049504950495,-0.012251091430208659,0.0035927771175895407,0.5648925139766723,0.5687037893349773,0.5
agnostic@0.75,1010,100,0.5388793941549173,0.5750436389792826,0.5633700045828758,0.24158415841584158,999,0.4064064064064064,0.6980432633598883,0.6887038265633695,0.6473866418372265,0.7366039697357804,0.5712580818521413,0.5738762755396419,0.1,0.5669328608685045,0.5721310094071098,0.2495049504950495,-0.011209993134182564,0.002074592622414452,0.5684281889727435,0.5692068217810792,0.5
central@0.25,1010,100,0.3490517181993331,0.5754034854034854,0.5633700045828758,0.5752475247524752,999,0.9329329329329329,0.7687447953366217,0.6758241758241759,0.6337862365831842,0.7144897839829071,0.5813150051268863,0.5742001373214245,0.1,0.5812952888695463,0.5724010723670561,0.2495049504950495,-9.121084412882214e-05,0.018225326197827088,0.5766597538874766,0.5693867449931806,0.5
central@0.5,1010,100,0.44004340166206435,0.5766819484146217,0.5633700045828758,0.43366336633663366,999,0.7117117117117117,0.732345874355368,0.659781428617045,0.6183403612978603,0.698220461704692,0.5759413386393585,0.5753507540314472,0.1,0.5727117656820627,0.5733605525278891,0.2495049504950495,-0.009110567958665345,0.006871335212279578,0.5727385485801327,0.5700259764987488,0.5
central@0.75,1010,100,0.5275519282485608,0.5721324096695384,0.5633700045828758,0.2801980198019802,999,0.4114114114114114,0.673045252164126,0.6490125935034825,0.5979524467916613,0.6894855827145604,0.5705851835183519,0.5712561691608722,0.1,0.5666373848923354,0.5699461462221731,0.2495049504950495,-0.010684088186508728,0.004441652373737289,0.5657980152410845,0.5677512071262071,0.5
known@0.25,1010,100,0.3495182411959579,0.5737846889084512,0.5633700045828758,0.5683168316831683,999,0.9319319319319319,0.8535967018386302,0.6838958060288336,0.6463849293577136,0.7168689736847198,0.573996460085569,0.5727432204758938,0.1,0.5759629067302334,0.571186173611377,0.2495049504950495,-0.003522795351514535,0.013292981836851356,0.5804562489215955,0.5685773467456635,0.5
known@0.5,1010,100,0.4377773527755047,0.5712121596775062,0.5633700045828758,0.43465346534653465,999,0.7637637637637638,0.7423140147055557,0.6723428106387308,0.6336948461987006,0.7082769928593594,0.5747486204664423,0.5704279441680432,0.1,0.5629220916597154,0.569255503158846,0.2495049504950495,-0.01431794393393188,0.002490425395431275,0.5642795955419718,0.567291082130191,0.5
known@0.75,1010,100,0.5302500763718998,0.5831203614866981,0.5633700045828758,0.28217821782178215,999,0.4594594594594595,0.6829137416283386,0.6598475499092559,0.6162737536786997,0.7010702684003796,0.5824241490083074,0.581145325796316,0.1,0.5716434033513241,0.5781925496651503,0.2495049504950495,-0.013049688546198637,0.0006727595293871806,0.5723675114764224,0.5732451830347869,0.5
lead@0.25,1010,100,0.3515018663094506,0.5507676715473745,0.5633700045828758,0.5831683168316831,999,0.8088088088088088,0.8522756725934374,0.7010957014788138,0.6554302916065303,0.7419366115644915,0.5497647580692135,0.5520279048509247,0.1,0.5532216394716395,0.5539120160275194,0.2495049504950495,-0.008708283163403507,0.008449001742539097,0.5499103014697073,0.5570688380651252,0.5
lead@0.5,1010,100,0.4640404688467711,0.557520589971085,0.5633700045828758,0.4069306930693069,999,0.5565565565565566,0.8198982574662618,0.746166563087709,0.7098211915454056,0.7787848670749693,0.5572952185328424,0.5581055314322642,0.1,0.5535426647060311,0.5589800478742248,0.2495049504950495,-0.01307856801591053,0.0030702623839242785,0.5591118287652941,0.5604452972769804,0.5
lead@0.75,1010,100,0.5496657012348319,0.5646185717472847,0.5633700045828758,0.23564356435643563,999,0.3013013013013013,0.7493526830336319,0.6955305438237471,0.6515874189279297,0.737216645631003,0.567004238885427,0.5644937150308439,0.1,0.5623587248834773,0.5643070480587391,0.2495049504950495,-0.007623853123462181,0.004261091157936498,0.5608031050357783,0.5639942881650802,0.5
random@0.25,1010,100,0.33961397343554933,0.5598964731638,0.5633700045828758,0.6069306930693069,999,0.960960960960961,0.8228231837606838,0.6731789399287478,0.6383272652213858,0.7114150360710321,0.5564961056545216,0.5602438263057076,0.1,0.5576238255693701,0.5607631364485595,0.2495049504950495,-0.014713940255921732,0.006233648702638686,0.5518478551151819,0.5616332388733378,0.5
random@0.5,1010,100,0.42505277223818205,0.5691742278623467,0.5633700045828758,0.4376237623762376,999,0.7947947947947948,0.7220894513731031,0.6688109425785482,0.626630229945667,0.7089512108048722,0.5708074983322508,0.5685938055343996,0.1,0.5647581433967573,0.5677260454203401,0.2495049504950495,-0.009885186101079777,0.004655691989554608,0.5686537472428561,0.5662721162226112,0.5
random@0.75,1010,100,0.5218020787503223,0.5753641710324878,0.5633700045828758,0.26633663366336635,999,0.4854854854854855,0.6774439407918489,0.6546438300498172,0.6129692442753796,0.6922066595186162,0.5724741430186976,0.5741647543875267,0.1,0.5716974114993916,0.5723715671262479,0.2495049504950495,-0.007382026201246952,0.006056987363902635,0.5671809241363697,0.5693670878076817,0.5
tfidf@0.25,1010,100,0.32795780310583056,0.5777497859676077,0.5633700045828758,0.594059405940594,999,0.9219219219219219,0.7959645313065509,0.6764512195121951,0.6365603472804057,0.7163860887317394,0.5782375215543533,0.5763118078291346,0.1,0.5794198540733193,0.5741619593250806,0.2495049504950495,-0.005051684325186373,0.012712519862932805,0.571644898006284,0.5705598952752418,0.5
tfidf@0.5,1010,100,0.4381122315158413,0.576463401834689,0.5633700045828758,0.404950495049505,999,0.6716716716716716,0.7321344189596889,0.6929079081726056,0.6570084408483519,0.7287213473601238,0.5748377475110149,0.5751540621095077,0.1,0.5674992279447725,0.5731965344015634,0.2495049504950495,-0.013237006906418889,0.0018306626343448445,0.5669787225975345,0.5699167032087824,0.5
tfidf@0.75,1010,100,0.5589373582065806,0.5690369462770454,0.5633700045828758,0.2188118811881188,999,0.32432432432432434,0.6914929126657522,0.6695914984888369,0.6284433021228774,0.7134625790919358,0.5669282711238157,0.5684702521076285,0.1,0.5650525478372014,0.5676230162701832,0.2495049504950495,-0.009216800801862315,0.003856037309124685,0.5635168406950585,0.5662034754299605,0.5


==> anc/results/compress_gate_open-decider.csv <==
variant,n_questions,n_paras,mean_suff,acc_compact,acc_orig,flip_rate,n_with_evidence,broken_rate,auroc_broken,auroc_flip,auroc_flip_lo,auroc_flip_hi,gated_acc_10,random_acc_10,reread_share_10,gated_acc_25,random_acc_25,reread_share_25,gain_25_lo,gain_25_hi,gated_acc_50,random_acc_50,reread_share_50
agnostic@0.25,3055,300,0.2978201309328969,0.6256243837995065,0.7634958481235077,0.6824877250409165,3006,0.9281437125748503,0.7883819527412718,0.6877188558431605,0.6653936212930611,0.7095544111620662,0.644490971983004,0.6394340951196846,0.10016366612111292,0.6753856144915883,0.6601035323243958,0.2500818330605565,0.010978822664177431,0.020878429036255697,0.7170880970880971,0.6945826808492852,0.500163666121113
agnostic@0.5,3055,300,0.4247198363338789,0.675168797832464,0.7634958481235077,0.5067103109656301,3006,0.7245508982035929,0.7104768036092147,0.6632476522138718,0.64081304551297,0.6859442508515176,0.6923906303734453,0.6840159590072789,0.10016366612111292,0.7123971572314453,0.6972577884780801,0.2500818330605565,0.010842043251522942,0.019685538866964596,0.7348244708555675,0.7193467791236963,0.500163666121113
agnostic@0.75,1328,171,0.5307871987951808,0.7123544084763964,0.7559341929823857,0.3004518072289157,1316,0.4316109422492401,0.6458325487685471,0.6434088450404807,0.6039321433442416,0.6789757534300872,0.7238494959692249,0.7167189501475534,0.10015060240963855,0.7357037310915322,0.7232493546028937,0.25,0.006178124758551831,0.018498018236845947,0.7473928577279481,0.7341443007293911,0.5
central@0.25,3055,300,0.29982801963993455,0.6180501517940143,0.7634958481235077,0.6909983633387888,3006,0.9391217564870259,0.7935527642762709,0.6710207930212205,0.6481258385872812,0.6924370007439788,0.6397529092414526,0.6326185259599145,0.10016366612111292,0.669782991733541,0.6544234781428631,0.2500818330605565,0.01005929260940725,0.019233267341909027,0.7116384620108025,0.6907968044917119,0.500163666121113
central@0.5,3055,300,0.4081670703764321,0.6687522465713955,0.7634958481235077,0.5220949263502455,3006,0.738855622089155,0.7318809740261603,0.6914213939107656,0.6703185077259113,0.7118892913286703,0.6873881969094735,0.6782421130443731,0.10016366612111292,0.7105141977459276,0.6924459001183066,0.2500818330605565,0.013266906944409042,0.023533048047767794,0.7331232514303299,0.716139553665218,0.500163666121113
central@0.75,1279,166,0.5219349491790461,0.7111220787725869,0.7531117457818005,0.29007036747458953,1269,0.41134751773049644,0.6919440212959116,0.6602912713585143,0.611696160722143,0.7027459485429433,0.7226483207523083,0.7153243284810931,0.10007818608287725,0.7283658049881662,0.7216277030438523,0.2501954652071931,0.00039966335944025574,0.012608103324060562,0.742238267336,0.7321333273151176,0.5003909304143862
known@0.25,3055,300,0.2872042225859247,0.6214783638801642,0.7634958481235077,0.7057283142389525,3006,0.906187624750499,0.8109163620458025,0.689203990828812,0.6665064054293042,0.7149887759481455,0.645276020124629,0.6357033557552749,0.10016366612111292,0.6743323484117265,0.6569943566663882,0.2500818330605565,0.011633118885642373,0.021585991159550795,0.7135666452114898,0.6925103494526123,0.500163666121113
known@0.5,3055,300,0.4142945990180033,0.6680167872680147,0.7634958481235077,0.5276595744680851,3006,0.6862940785096474,0.7771964661415671,0.6989687960531633,0.6753855170479418,0.7212657753709876,0.6880548335893057,0.6775803200411018,0.10016366612111292,0.7121911534020675,0.6918943658256568,0.2500818330605565,0.015590731166648714,0.025404595729636586,0.7370719772438267,0.7157719443832989,0.500163666121113
known@0.75,1317,171,0.5027609719058466,0.7081537651583211,0.7538324853245126,0.32649962034927865,1306,0.41960183767228176,0.7428198967702174,0.6857554862221756,0.6401366763938114,0.7221292375683471,0.7218220950567192,0.7127320423503767,0.10022779043280182,0.7322411125291046,0.7195647742203386,0.2498101746393318,0.007394952004781913,0.018089011956245907,0.7463140588425325,0.730975783282356,0.4996203492786636
lead@0.25,3055,300,0.28033201309328964,0.6200083954052857,0.7634958481235077,0.6909983633387888,3006,0.7930805056553559,0.8653786497334859,0.7306045211121727,0.708802767505907,0.754293027158147,0.6398967976013803,0.6343806247119227,0.10016366612111292,0.6700331697891904,0.6558920006022486,0.2500818330605565,0.009215675931500847,0.01874303933903021,0.716729658624094,0.6917756057992115,0.500163666121113
lead@0.5,3055,300,0.41109446808510636,0.6763671652951522,0.7634958481235077,0.5155482815057283,3006,0.5345974717232203,0.8504988228323814,0.7411561561561562,0.7206843106339622,0.7629304441861043,0.6961289914546871,0.685094293591544,0.10016366612111292,0.7192390054805298,0.6981564660090191,0.2500818330605565,0.01632187347586496,0.025613905634515106,0.7473505722319141,0.7199457667228861,0.500163666121113
lead@0.75,1304,169,0.5081662576687117,0.7156126742208031,0.7530329162997875,0.3052147239263804,1293,0.31786542923433875,0.8023610904215701,0.7006015175213818,0.6683434385946431,0.736690499586297,0.7285292800246788,0.7193432198268368,0.09969325153374232,0.7430079570225275,0.7249677347405492,0.25,0.010989590208511396,0.023932148068611134,0.7526244993077814,0.7343227952602953,0.5
random@0.25,3055,300,0.29120458265139115,0.6244831636811997,0.7634958481235077,0.7027823240589198,3006,0.9644045242847638,0.8119444990699339,0.6828060463427096,0.6596037707383948,0.7024421266702512,0.6444458723673127,0.6384071837922787,0.10016366612111292,0.6732131197429166,0.6592477106252008,0.2500818330605565,0.009250096097904234,0.018651083017002752,0.7153392261493734,0.6940122575692018,0.500163666121113
random@0.5,3055,300,0.4125890343698854,0.672217128661482,0.7634958481235077,0.5397708674304419,3006,0.8060545575515635,0.7010018341947418,0.6688969218811867,0.6494823982587046,0.6892462261911783,0.6896081945877363,0.6813599398416391,0.10016366612111292,0.7103657590502035,0.6950442781439656,0.2500818330605565,0.011123004564336094,0.020432147656091047,0.7338153904469779,0.7178714276264493,0.500163666121113
random@0.75,1280,167,0.5295203125,0.7061677558552558,0.7518788459804085,0.31953125,1269,0.5011820330969267,0.6399197194153825,0.633707988176477,0.5918638754364706,0.6734971257655934,0.7171471085338272,0.710738864867771,0.1,0.7292003417589354,0.717595528386544,0.25,0.006777747707892729,0.016970382214026393,0.7394988908660785,0.7290233009178322,0.5
tfidf@0.25,3055,300,0.2889362356792144,0.6198436424459337,0.7634958481235077,0.6965630114566285,3006,0.9221556886227545,0.813623105289772,0.7044869962122133,0.6818897712638848,0.7259871450988946,0.6432380652020586,0.6342323740129837,0.10016366612111292,0.6717261119407257,0.6557684493649735,0.2500818330605565,0.01180207976613024,0.02055969942195025,0.7151480534377425,0.6916932562840132,0.500163666121113
tfidf@0.5,3055,300,0.4110821931260229,0.6718077898642546,0.7634958481235077,0.509328968903437,3006,0.6633399866932801,0.7697566513770561,0.7162740027198938,0.6964796697209577,0.7363226048357048,0.6918456558595675,0.6809916019190276,0.10016366612111292,0.7158004032247077,0.6947373075434916,0.2500818330605565,0.016453924442077862,0.026302638948510836,0.7400523654271127,0.7176668252227287,0.500163666121113
tfidf@0.75,1299,169,0.5100551193225558,0.714729680549542,0.7529410308278669,0.29022324865280985,1288,0.36024844720496896,0.719805354452628,0.6765953957778328,0.6370083045533926,0.7102818812096421,0.7245653905584623,0.7185537571747785,0.10007698229407236,0.7343995175981318,0.7242898721126333,0.2501924557351809,0.0046989892334061145,0.015740884877605596,0.7439859793785891,0.7338500636757246,0.5003849114703618


==> anc/results/compress_gate_open-lumma.csv <==
variant,n_questions,n_paras,mean_suff,acc_compact,acc_orig,flip_rate,n_with_evidence,broken_rate,auroc_broken,auroc_flip,auroc_flip_lo,auroc_flip_hi,gated_acc_10,random_acc_10,reread_share_10,gated_acc_25,random_acc_25,reread_share_25,gain_25_lo,gain_25_hi,gated_acc_50,random_acc_50,reread_share_50
agnostic@0.25,3055,300,0.481199410801964,0.5011126998115542,0.5274557021447365,0.5918166939443535,3006,0.9271457085828343,0.5313154846457706,0.4918623279942659,0.46421358949595726,0.5188848002468798,0.5028888950656545,0.5037513115018827,0.10016366612111292,0.5048559242176264,0.5077006061233549,0.2500818330605565,-0.007175993509935209,0.0024008619483308906,0.5121601891341195,0.5142885124351557,0.500163666121113
agnostic@0.5,3055,300,0.5444900163666121,0.5144621726700286,0.5274557021447365,0.490671031096563,3006,0.7564870259481038,0.4995112846095804,0.4881152559289741,0.4641386035450418,0.514797104210955,0.5155872532631943,0.5157636522180681,0.10016366612111292,0.5148241306792861,0.5177116183389898,0.2500818330605565,-0.007252021578701684,0.0009558367171909733,0.5171877617745049,0.5209610640079512,0.500163666121113
agnostic@0.75,3055,300,0.5865238625204583,0.5236653317586214,0.5274557021447365,0.4062193126022913,3006,0.47937458416500334,0.49530012216401015,0.48816639673343776,0.4629803600146158,0.5138232616416353,0.5252698147460831,0.5240449891524516,0.10016366612111292,0.5260757290147049,0.5246132345327594,0.2500818330605565,-0.0026808464014748093,0.005207368000458998,0.5269863960371326,0.5255611373068976,0.500163666121113
central@0.25,3055,300,0.518905433715221,0.5043838735369013,0.5274557021447365,0.5702127659574469,3006,0.9391217564870259,0.545197625283338,0.46252195872241114,0.4383084804299343,0.4867025321311657,0.5062727384454061,0.50669483247438,0.10016366612111292,0.5085641540674273,0.5101537187272076,0.2500818330605565,-0.005258072468373412,0.0027365119122967985,0.5133697549041247,0.5159235639175141,0.500163666121113
central@0.5,3055,300,0.5848087397708674,0.5182366692227576,0.5274557021447365,0.4795417348608838,3006,0.738855622089155,0.540214570242933,0.48964625324661387,0.46466067347241874,0.5120308990911974,0.5194683180976143,0.5191600813583142,0.10016366612111292,0.51942840314474,0.5205421818749316,0.2500818330605565,-0.005543242784311115,0.00327967056628267,0.5214491296119774,0.5228476945271058,0.500163666121113
central@0.75,3055,300,0.5885171522094926,0.5200469411475959,0.5274557021447365,0.3901800327332242,3006,0.406187624750499,0.5178232472350119,0.4994999315529906,0.46772557954292815,0.5320370706025098,0.5207376734013396,0.5207890298104846,0.10016366612111292,0.524003607321938,0.5218997376784683,0.2500818330605565,-0.0016118435982834217,0.0054157221169707885,0.5216836723015119,0.5237525342093408,0.500163666121113
known@0.25,3055,300,0.4826247463175123,0.502639260176085,0.5274557021447365,0.5705400981996727,3006,0.9364604125083167,0.5402425302000317,0.48365653380070806,0.4561135748783086,0.5090781280961838,0.5053042238721454,0.5051249659837469,0.10016366612111292,0.5055814716289349,0.5088454014736462,0.2500818330605565,-0.007292964466419972,0.0012564076075833254,0.5157977333631998,0.5150515427712076,0.500163666121113
known@0.5,3055,300,0.5534750245499181,0.5058327560782553,0.5274557021447365,0.5011456628477905,3006,0.7671324018629407,0.528990521620617,0.4919862646169882,0.46452827801555985,0.5167124506654094,0.5075382973091648,0.5079985896286131,0.10016366612111292,0.5096428003711146,0.5112402620667305,0.2500818330605565,-0.0056961671886789165,0.002762118806936666,0.5127962476694065,0.5166477680552056,0.500163666121113
known@0.75,3055,300,0.5884368903436988,0.5254039232271638,0.5274557021447365,0.397708674304419,3006,0.5189620758483033,0.49537317799765934,0.498399534800501,0.47167237424365804,0.5255951343342194,0.5260118850053384,0.5256094369256179,0.10016366612111292,0.5284912986631481,0.5259170358599053,0.2500818330605565,-0.000977169002449857,0.0055020003896578285,0.5272320605381162,0.526430148492647,0.500163666121113
lead@0.25,3055,300,0.4984953518821604,0.50673260318514,0.5274557021447365,0.567266775777414,3006,0.7930805056553559,0.5232053453894128,0.498413811104719,0.4745033779256689,0.5215082111785118,0.5054081920080283,0.5088083047503238,0.10016366612111292,0.5117831463862561,0.5119150737596512,0.2500818330605565,-0.005768439989958225,0.005232584777166252,0.5198520329201881,0.5170975443341624,0.500163666121113
lead@0.5,3055,300,0.558486906710311,0.5054898347697038,0.5274557021447365,0.5090016366612111,3006,0.5345974717232203,0.5306946512154428,0.5013541264737407,0.4769923652322121,0.5314112776930152,0.5062616334383928,0.5076900165755172,0.10016366612111292,0.5087580613603527,0.510983099147617,0.2500818330605565,-0.006786996743821619,0.002243803754650858,0.5179820404016953,0.5164763635255303,0.500163666121113
lead@0.75,3055,300,0.58506294599018,0.5200606036080667,0.5274557021447365,0.4320785597381342,3006,0.2964071856287425,0.5085583972108795,0.49626124355951445,0.46931957412527053,0.5231729339109553,0.5195649590453191,0.5208013237888264,0.10016366612111292,0.5196517480519117,0.5219099834057805,0.2500818330605565,-0.006648196037469595,0.0028329019261903268,0.5212383497571713,0.5237593632034944,0.500163666121113
random@0.25,3055,300,0.4741962356792144,0.5017358664249008,0.5274557021447365,0.5806873977086743,3006,0.9644045242847638,0.5066619814115728,0.5062066170471737,0.4775170528963795,0.5331049230907623,0.5044995293849631,0.5043120594626322,0.10016366612111292,0.5093277617091038,0.5081679300877336,0.2500818330605565,-0.0034881151601994895,0.006992711076891709,0.5161851741638976,0.5145999937505665,0.500163666121113
random@0.5,3055,300,0.5517877250409166,0.5154715043094747,0.5274557021447365,0.5106382978723404,3006,0.8060545575515635,0.5210850985658452,0.49600270131206586,0.4684817286660005,0.5249484763083859,0.5135189460475876,0.5166718855001753,0.10016366612111292,0.5148455835853545,0.5184685344718774,0.2500818330605565,-0.008262975784685286,0.0003053037913776247,0.5197664982771366,0.52146556463428,0.500163666121113
random@0.75,3055,300,0.5843417348608838,0.5234249288627357,0.5274557021447365,0.40360065466448447,3006,0.499001996007984,0.5150199203187251,0.49819632623882387,0.4722812476063299,0.5217834419851543,0.5256225929916601,0.523828665891964,0.10016366612111292,0.5260499706694469,0.52443295203375,0.2500818330605565,-0.0024031931148626533,0.004731904731093061,0.5255996644744598,0.5254409752047643,0.500163666121113
tfidf@0.25,3055,300,0.49872216039279865,0.5034613722338763,0.5274557021447365,0.5826513911620295,3006,0.9221556886227545,0.48098814765481435,0.4963558052434457,0.4662915590252915,0.5236405543732956,0.5034820262479838,0.5058647322838675,0.10016366612111292,0.506589077407408,0.509461918241044,0.2500818330605565,-0.006849374033930961,0.0018893005162306826,0.5156195441219991,0.5154624642482116,0.500163666121113
tfidf@0.5,3055,300,0.5685781014729951,0.5115171435220535,0.5274557021447365,0.4775777414075286,3006,0.6633399866932801,0.5176450795072965,0.49895708256247195,0.4690424028368685,0.5275371159277352,0.5130515438371412,0.5131136079863876,0.10016366612111292,0.5159501109910275,0.5155030874787572,0.2500818330605565,-0.003423888629797869,0.0047653353337010745,0.5187641581913267,0.5194890314354609,0.500163666121113
tfidf@0.75,3055,300,0.587349558101473,0.5224098133181603,0.5274557021447365,0.3993453355155483,3006,0.3396540252827678,0.5184049321922253,0.519761022021709,0.49008350356776675,0.5504720843694164,0.5218090756306796,0.5229152280418697,0.10016366612111292,0.5246984911796696,0.5236716984453302,0.2500818330605565,-0.0031951227156431033,0.0047106151732380945,0.5280620179965516,0.5249335835725002,0.500163666121113


==> anc/results/compress_oai-luna.csv <==
variant,n_paras,acc_known,acc_hidden,brier_hidden,right_to_wrong,right_to_wrong_goldpos,right_to_wrong_goldneg,conf_flipped,conf_preserved,flip_goldpos_share
agnostic@0.25,300,0.6704119769119768,0.6704202317289775,0.2758634376563729,0.28589768247625463,0.6501211000201063,0.02422561495795528,0.8724155492387614,0.9436447757411217,0.9534469600610531
agnostic@0.5,300,0.7564652477152477,0.7530100670189446,0.20656494382895643,0.18266488635030356,0.3906255501671737,0.032509871275662926,0.8565413576830356,0.9562589239919138,0.907108239095315
agnostic@0.75,300,0.8272245069745069,0.8255796480965277,0.14616243414510025,0.09221547971458845,0.18933490773405237,0.02271766588785331,0.8331325876146767,0.9654987304672037,0.8745954692556634
central@0.25,300,0.6753256373256373,0.6751035194225694,0.27265845531546357,0.2798039719353482,0.6329750940381914,0.02391520067425197,0.8700309187291492,0.9460455834293665,0.9564556962025317
central@0.5,300,0.7600242905242905,0.7514991055199214,0.2093490616022171,0.18370189016704236,0.40284686382766505,0.025773818377903903,0.8585490064748189,0.9540484756760791,0.9224924012158054
central@0.75,300,0.8251991341991342,0.8221067394190302,0.14955939733984716,0.09379147420913228,0.193059545656517,0.023089080480721343,0.8383752916487647,0.9641054097691373,0.8644325971058644
known@0.25,300,0.7699368686868686,0.669666418958621,0.27473465461952123,0.285913991181692,0.6447205488545584,0.02601628365116678,0.8597360250407251,0.9397535446313168,0.9498992950654582
known@0.5,300,0.831316859066859,0.7518245826833477,0.20435771472912884,0.183862024393256,0.3926431931669916,0.03491359094391722,0.8563059331965025,0.9492866709968194,0.9036
known@0.75,300,0.867510461760462,0.8194021585482325,0.15134420797164969,0.09802985334336389,0.19558340282272405,0.026520374585164652,0.8341860975485947,0.9618618699370722,0.8615863141524106
lead@0.25,300,0.6788630351130351,0.6663747284193481,0.28820553348928174,0.2899045989829627,0.6637402912544048,0.01837434870774829,0.8933609882122034,0.9585180763751119,0.9648351648351648
lead@0.5,300,0.7622150072150071,0.7400911525973587,0.22482825636062273,0.19921666385937817,0.4423552432592214,0.021052304510872245,0.8959468975712331,0.966654163974421,0.9469888207717274
lead@0.75,300,0.8180340307840307,0.8182339585974988,0.15517696280147839,0.09838556272832959,0.21414312696653093,0.01748579029489302,0.86886249850703,0.9684495573689538,0.9164851125635439
original,300,0.8857825877825879,0.8817736462715057,0.09777533634281876,0.0,0.0,0.0,,0.9701829949164339,0.0
random@0.25,300,0.6663762565936479,0.6780968281999578,0.26381460888539476,0.2807685576573368,0.6337971907215887,0.028470962471537884,0.8540277692248774,0.9383430973108625,0.9484483200820724
random@0.5,300,0.750011063011063,0.7557785049546387,0.2029934303139774,0.1826263545866703,0.3952695799885648,0.030365863639337586,0.8553296873249239,0.9492708748461113,0.908524717789023
random@0.75,300,0.83100481000481,0.8193482739564638,0.14782008908412106,0.10001817850167566,0.19238275161444396,0.031347678016549994,0.8208664939525927,0.9612965681100994,0.8491411501120238
tfidf@0.25,300,0.7694262866762867,0.664966637121789,0.2821972252720746,0.2894098950589946,0.6497116273744027,0.027012440507125455,0.8731020753568163,0.9488158763735206,0.9513618677042801
tfidf@0.5,300,0.8337455507455508,0.7504561151129644,0.2112296157723698,0.1871931740018061,0.40605432687243176,0.028547025177087484,0.8714152225134464,0.95861094723166,0.9259962049335864
tfidf@0.75,300,0.8614547859547859,0.8144261459842913,0.15757467684554052,0.10218111353869964,0.22097455698598759,0.018914912781687134,0.8577287757329984,0.9668584455171678,0.9050991501416431


==> anc/results/compress_open-bosun.csv <==
variant,n_paras,acc_known,acc_hidden,brier_hidden,right_to_wrong,right_to_wrong_goldpos,right_to_wrong_goldneg,conf_flipped,conf_preserved,flip_goldpos_share
agnostic@0.25,100,0.592384199134199,0.5678511047642789,0.3274219254880438,0.3780465287993958,0.5564289967220978,0.12585506192992657,0.807828439265851,0.8408305840066588,0.8741463414634146
agnostic@0.5,100,0.5913167388167389,0.5606937149153279,0.3170735063782964,0.24928782286173778,0.33321074130099176,0.15987621084760986,0.7425627238079517,0.8368639193688044,0.78
agnostic@0.75,100,0.5715927128427127,0.5691195903552493,0.3081284838622615,0.13119479645921978,0.14955936129495878,0.1279613770229114,0.6815962653350973,0.8213671087434158,0.6727748691099477
central@0.25,100,0.5722359307359306,0.5732884078448987,0.3223802038630237,0.3625628660470103,0.5260094345478528,0.1215236094627207,0.8007788669125253,0.8330883819331821,0.8701923076923077
central@0.5,100,0.580715367965368,0.5702246079384407,0.3116318127207933,0.25821913508233896,0.33849244525465066,0.12773346460289708,0.7419826789549838,0.8253213745893294,0.7970430107526881
central@0.75,100,0.5690331890331891,0.5686053028332917,0.30351664495452196,0.14051100163297914,0.16969850628009855,0.10891561160426896,0.6744270846211718,0.8174931966395903,0.7250608272506083
known@0.25,100,0.5952236652236652,0.5635142661670407,0.32769382226570803,0.3900699822967734,0.5712215225760134,0.08403575994383893,0.8083751529024221,0.8415036220050416,0.9108341323106424
known@0.5,100,0.5726525974025973,0.5677185578146525,0.31749456714030105,0.2600810791425097,0.3617277608294059,0.11721929764311195,0.7679277661338116,0.8334385333579588,0.8440860215053764
known@0.75,100,0.5770811688311689,0.5755505432772281,0.3059778067400418,0.14098357510560766,0.16034864420838546,0.12889063749050644,0.682713225641985,0.8216308974244587,0.683046683046683
lead@0.25,100,0.5751807359307359,0.550444828640366,0.3477320024220683,0.3681553724756615,0.5383360469007742,0.09447982751036871,0.8207829326248031,0.8601084297413883,0.891465677179963
lead@0.5,100,0.5905176767676766,0.5577517491884136,0.33317625327077527,0.241290589559927,0.34602179942697087,0.0997034944218653,0.7834888389937578,0.8417091785322188,0.8447802197802198
lead@0.75,100,0.5731883116883116,0.5657769209229239,0.31489226693692035,0.11943513061287453,0.153838521365782,0.08511721570856876,0.7253354398921086,0.8199082835978309,0.7471590909090909
original,100,0.5634621212121211,0.5586554257046655,0.30721561632054156,0.0,0.0,0.0,,0.7998945859544461,0.0
random@0.25,100,0.5667132034632034,0.5571779188089049,0.320385221593969,0.39697395350452,0.5677294528665233,0.12784046844861952,0.7955786443712587,0.8382533967907391,0.869683257918552
random@0.5,100,0.5818668831168831,0.5604982593339932,0.31031936502889396,0.24952232132199684,0.3359138694173383,0.11293030362477263,0.7398205689621926,0.8267089633519479,0.8240109140518418
random@0.75,100,0.5881049783549783,0.5769255755376557,0.30146497753040846,0.1410895080325676,0.16884630694645839,0.11100134033142162,0.675955335331831,0.8214333383718936,0.7034120734908137
tfidf@0.25,100,0.5432135642135643,0.5675126272411062,0.3297046239511019,0.388000654320037,0.5557455031430965,0.1252147237171551,0.8093386793721855,0.8446731390861795,0.8776844070961718
tfidf@0.5,100,0.594303391053391,0.5780582620541969,0.3151523653318033,0.2209384547289401,0.3192535453053855,0.09910791957282074,0.7732889098190499,0.8259002140788084,0.8304093567251462
tfidf@0.75,100,0.5640566378066378,0.5672281793533211,0.31293444410660937,0.1082481708871391,0.13661196240169546,0.08182180183900058,0.699712719750148,0.8168043058147955,0.7089783281733746


==> anc/results/compress_open-decider.csv <==
variant,n_paras,acc_known,acc_hidden,brier_hidden,right_to_wrong,right_to_wrong_goldpos,right_to_wrong_goldneg,conf_flipped,conf_preserved,flip_goldpos_share
agnostic@0.25,300,0.6258294853294853,0.6261909485060918,0.23365954877219033,0.3274839155500611,0.5500016918854002,0.11994752520186723,0.6449071966112839,0.6851529592031176,0.8246480612496913
agnostic@0.5,300,0.668272126022126,0.6725316368515539,0.21479166869318073,0.2209586232486216,0.33285184498490805,0.1233329519806538,0.6382408072274508,0.7006145335163642,0.745919881305638
agnostic@0.75,171,0.6983487759803549,0.707521130863092,0.19615818920034997,0.12002464782867088,0.15402106252267928,0.08571689722284796,0.604822807056378,0.7153902796878158,0.6902800658978583
central@0.25,300,0.6189295334295334,0.617889425761529,0.23780939924270247,0.3345810923969336,0.5606665454789589,0.11496036383239912,0.6487080412967396,0.6862156494390421,0.8301568154402895
central@0.5,300,0.6539639249639249,0.6669684161516788,0.21683393469009413,0.23138419866525656,0.36776039011827516,0.1106730313264057,0.6344366029608107,0.7031490593247923,0.771814404432133
central@0.75,166,0.674598828213286,0.6959800386213686,0.20069497248797352,0.12851882168819787,0.18579415695848284,0.08319961048581193,0.6031674784936643,0.7172597471046998,0.7218543046357616
known@0.25,300,0.70376443001443,0.6173041431106195,0.2383399581943234,0.3467024564932978,0.5823421238175872,0.12402791203351152,0.6519446428779064,0.6885265515289554,0.8329383886255924
known@0.5,300,0.7215446127946128,0.6624794201665797,0.21794968034750317,0.23523321133196826,0.37131951437946825,0.11482117476857076,0.6374599243795744,0.7030575851259624,0.7750433275563259
known@0.75,171,0.7267974228500544,0.7012668035076675,0.20063441193190734,0.132947499402538,0.18353783910899835,0.09672667654914607,0.6158853189560757,0.7137609774039503,0.6873156342182891
lead@0.25,300,0.6213284030784031,0.6159225182437004,0.2386477835522389,0.3526777347097333,0.6028942345474053,0.10589678080301441,0.6636987916649081,0.7029295172865138,0.8586046511627907
lead@0.5,300,0.6552739297739297,0.6677066391015202,0.21614313726112602,0.24674241842226613,0.38912561573367316,0.10992108159087742,0.6536850621851852,0.7137847326680001,0.7918476445038423
lead@0.75,169,0.6688563573178958,0.7123606099059123,0.19616317369352995,0.13138291613812614,0.1861279147266875,0.07444780647627891,0.6258031148367379,0.719388427546515,0.7178683385579937
original,300,0.738453823953824,0.754103127080396,0.17675406651324369,0.0,0.0,0.0,,0.7236329180457087,0.0
random@0.25,300,0.6078892496392495,0.6236416685511899,0.23454885023994887,0.34302301593632645,0.5787228312953163,0.12040728477492,0.6441403763623516,0.6797296955655302,0.8401142041399001
random@0.5,300,0.6550223665223666,0.6684349049196547,0.2151610573717081,0.23655508951482673,0.3760449006372243,0.10987421557018719,0.6348000580329509,0.698757116791512,0.7742808798646362
random@0.75,167,0.6772610622910025,0.7015894242728112,0.19851374393321425,0.12842348362420103,0.16571796386797966,0.09219835444485336,0.608359651476395,0.7094557734059185,0.6470588235294118
tfidf@0.25,300,0.6641985329485328,0.620547254650784,0.23706565760482035,0.34011290443303477,0.5833598443002024,0.1012652444921043,0.6512464090893717,0.6876337098320765,0.8457534894724391
tfidf@0.5,300,0.6962788600288601,0.666362628748452,0.2160488257673878,0.2344251168868759,0.37573753025713774,0.10203963603734438,0.6407962519040149,0.7065743332979344,0.788535477105907
tfidf@0.75,169,0.6859881571420033,0.7044379206763777,0.1966363834015105,0.13077206118955695,0.1975595410237118,0.06870119106086833,0.6142173347238312,0.715288146206593,0.7195325542570952


==> anc/results/compress_open-lumma.csv <==
variant,n_paras,acc_known,acc_hidden,brier_hidden,right_to_wrong,right_to_wrong_goldpos,right_to_wrong_goldneg,conf_flipped,conf_preserved,flip_goldpos_share
agnostic@0.25,300,0.4931289081289081,0.503681657794494,0.28877914292416684,0.3576355904790712,0.33499838066820187,0.39372853069054425,0.6358996913000214,0.6890649798652241,0.493354943273906
agnostic@0.5,300,0.49338323713323706,0.5112037161952844,0.2893971892988814,0.2725722282890798,0.26115557658823496,0.34723275711902146,0.620058341494834,0.693630693542633,0.4707860445565364
agnostic@0.75,300,0.5029588744588744,0.5271959374722326,0.2789440875339355,0.20235708883963643,0.20526033892260245,0.2472688428366856,0.5893803123103868,0.6861247371777572,0.5143487858719646
central@0.25,300,0.49548436748436747,0.5039718785069154,0.2941404207621674,0.3314705279042906,0.32131856464603165,0.3768457270647456,0.6364703531059434,0.6929996265330925,0.4852992044275337
central@0.5,300,0.5092675565175565,0.5187117441101546,0.28774292475015767,0.25365142927121925,0.23899307566037165,0.3277505804626859,0.6130457289695728,0.6937101849278251,0.4491259524876737
central@0.75,300,0.49816378066378053,0.5209652273452917,0.28385855974773655,0.19143907045769248,0.19797183964039494,0.24501020589307881,0.5854590015354525,0.6935568746078565,0.49645390070921985
known@0.25,300,0.4740222462722464,0.5003665991044746,0.29588210539237425,0.3506800132771186,0.3325092723135117,0.4245924055065248,0.6402324729745325,0.6946302378598576,0.47703412073490814
known@0.5,300,0.5023096440596441,0.5015807703119978,0.2918008354386326,0.283323396427679,0.2749300429775135,0.37699751103140383,0.6172183987082983,0.6911499807380307,0.46234817813765183
known@0.75,300,0.5015465367965368,0.5225950245468797,0.2830359615991509,0.2062752486242342,0.20199793667905086,0.29016770832331523,0.5945978486089584,0.6901870030322541,0.4878462408140192
lead@0.25,300,0.5177763347763348,0.5024350447257824,0.2922750824836219,0.33408624428931216,0.2720045077492863,0.40899452877420467,0.6321204120228721,0.6912921073780975,0.4313521028849496
lead@0.5,300,0.482713924963925,0.5036854063853127,0.29186438845405577,0.28607378232362934,0.22152381788801923,0.3882731807500898,0.6166265382846422,0.6972651551148461,0.3991701244813278
lead@0.75,300,0.5038894901394901,0.5197826761309717,0.2863604855672754,0.22066401984734804,0.2179918187740908,0.2806546992743823,0.5951532478046453,0.6935612865177337,0.44966785896780787
original,300,0.5155503848003848,0.5262889518580335,0.2803964313745677,0.0,0.0,0.0,,0.6718325629669364,0.0
random@0.25,300,0.5007686387686389,0.5046026516539638,0.2924930575443464,0.3436592737750777,0.30689475004294436,0.41830339547031087,0.635452667903738,0.6914927228963005,0.45844327176781
random@0.5,300,0.5025277777777778,0.5160411388725096,0.28406522872349144,0.2783709769693821,0.23478299622602122,0.36787298789967043,0.6147214006138116,0.6861195974532326,0.4288659793814433
random@0.75,300,0.5027313612313612,0.5218562742224039,0.2842267536151674,0.19901607168958735,0.18537019344947303,0.27204622927734573,0.5906182308926697,0.6889263717720855,0.4435957696827262
tfidf@0.25,300,0.4932611832611832,0.5078713791037188,0.29139107426105626,0.3494122924474838,0.3074920956499629,0.3931725390983834,0.6350196991031698,0.6913489441739612,0.4681332901973471
tfidf@0.5,300,0.5030600048100048,0.5104789477740593,0.28829563526196883,0.2604578548061728,0.22466387708455535,0.352248812912041,0.6083892612073822,0.6959378821198079,0.4154929577464789
tfidf@0.75,300,0.4943522126022126,0.5227560619912623,0.28390559204631705,0.19611524993669732,0.1968088794874685,0.2567591810782398,0.5871675560056281,0.6942945404930325,0.4630599185573008


==> anc/results/compress_rationale_link_oai-luna.csv <==
variant,n_broken,n_survived,flip_broken,flip_survived,risk_diff,risk_diff_lo,risk_diff_hi
agnostic@0.25,13378.0,734.0,0.28524443115562864,0.05449591280653951,0.23074851834908913,0.20035686207593695,0.26095323278742133
agnostic@0.5,10672.0,3595.0,0.2128935532233883,0.04089012517385257,0.17200342804953572,0.1526336318803823,0.1901480429271934
agnostic@0.75,5851.0,8421.0,0.17808921551871476,0.020781379883624274,0.1573078356350905,0.14083764752328287,0.17469369659510525
central@0.25,13410.0,827.0,0.28687546607009695,0.07376058041112454,0.2131148856589724,0.18507746352832907,0.23564383546000814
central@0.5,10660.0,3607.0,0.2302063789868668,0.040754089270862215,0.18945228971600458,0.17260737592363326,0.2059742349366584
central@0.75,5903.0,8371.0,0.18837879044553618,0.02221956755465297,0.16615922289088322,0.1477788424656389,0.18486124297585016
known@0.25,13520.0,631.0,0.2860207100591716,0.04595879556259905,0.24006191449657258,0.21465307461166389,0.2619031268572948
known@0.5,11374.0,2884.0,0.20582029189379286,0.038834951456310676,0.1669853404374822,0.15168982894852437,0.1838224652549142
known@0.75,7258.0,7014.0,0.15004133370074402,0.02423723980610208,0.12580409389464192,0.11055870574821741,0.14182846571987123
lead@0.25,11311.0,2913.0,0.34214481478207054,0.05115001716443529,0.29099479761763525,0.27084937166584994,0.31311143716231676
lead@0.5,7597.0,6659.0,0.3309201000394893,0.03033488511788557,0.3005852149216037,0.2828475063963076,0.31726486062885517
lead@0.75,4175.0,10096.0,0.28023952095808385,0.019908874801901743,0.2603306461561821,0.24096812284097996,0.27987575598640796
random@0.25,13649.0,551.0,0.27811561286541137,0.04900181488203267,0.2291137979833787,0.20543464032154982,0.25373823263229667
random@0.5,11470.0,2794.0,0.2089799476896251,0.044738725841088046,0.16424122184853707,0.14499790354931022,0.18275450004938726
random@0.75,7199.0,7070.0,0.1580775107653841,0.02616690240452617,0.13191060836085794,0.11723140800726567,0.14608626284254475
tfidf@0.25,13141.0,1086.0,0.3009664409101286,0.08379373848987108,0.2171727024202575,0.18685943574638075,0.2470172992226405
tfidf@0.5,9547.0,4715.0,0.25631088299989524,0.03499469777306469,0.22131618522683055,0.20369433412284668,0.23914734064921003
tfidf@0.75,4843.0,9429.0,0.2436506297749329,0.02312016120479372,0.2205304685701392,0.2005930719467546,0.23887681290439972


==> anc/results/compress_rationale_link_open-bosun.csv <==
variant,n_broken,n_survived,flip_broken,flip_survived,risk_diff,risk_diff_lo,risk_diff_hi
agnostic@0.25,2523.0,289.0,0.39040824415378517,0.08996539792387544,0.30044284622990974,0.25240032846776683,0.3490473285349998
agnostic@0.5,1905.0,907.0,0.32125984251968503,0.09371554575523705,0.22754429676444798,0.18587205390974218,0.27433558121189927
agnostic@0.75,1075.0,1737.0,0.2483720930232558,0.06620610247553253,0.18216599054772326,0.1435003631070311,0.22552479395602082
central@0.25,2626.0,186.0,0.38080731150038083,0.13440860215053763,0.2463987093498432,0.16659818932244053,0.3372055327620047
central@0.5,2011.0,801.0,0.3167578319244157,0.12359550561797752,0.19316232630643818,0.14747156455606855,0.23797911820836626
central@0.75,1166.0,1646.0,0.22984562607204118,0.08262454434993925,0.1472210817221019,0.10673572055378847,0.18851775048390845
known@0.25,2599.0,213.0,0.38476337052712584,0.15492957746478872,0.22983379306233712,0.15934057183549802,0.2979252059634039
known@0.5,2117.0,695.0,0.30987246102975907,0.11223021582733812,0.19764224520242096,0.15207994856591805,0.2403398906552694
known@0.75,1295.0,1517.0,0.20617760617760617,0.08701384311140409,0.11916376306620208,0.08344298690825244,0.15632090883441788
lead@0.25,2273.0,539.0,0.442146942366916,0.12244897959183673,0.3196979627750792,0.26615770883397977,0.37036218641132806
lead@0.5,1565.0,1247.0,0.40063897763578277,0.07618283881315156,0.3244561388226312,0.2797908112361507,0.36602755713041285
lead@0.75,813.0,1999.0,0.2988929889298893,0.054027013506753374,0.24486597542313593,0.18514890047750282,0.30782978762749247
random@0.25,2697.0,115.0,0.39525398591027067,0.20869565217391303,0.18655833373635763,0.06197227678589307,0.29678387247625987
random@0.5,2242.0,570.0,0.2925958965209634,0.11403508771929824,0.17856080880166517,0.13685277451398664,0.2230705164478683
random@0.75,1386.0,1426.0,0.2077922077922078,0.06451612903225806,0.14327607875994974,0.11059838957579574,0.17715038131014013
tfidf@0.25,2582.0,230.0,0.39659178931061195,0.14782608695652175,0.2487657023540902,0.1880595267202311,0.305788447498863
tfidf@0.5,1894.0,918.0,0.31731784582893346,0.08278867102396514,0.23452917480496832,0.19513226346032675,0.2778223905166884
tfidf@0.75,888.0,1924.0,0.23873873873873874,0.057172557172557176,0.18156618156618157,0.1289227604493796,0.23735000009155952


==> anc/results/compress_rationale_link_open-decider.csv <==
variant,n_broken,n_survived,flip_broken,flip_survived,risk_diff,risk_diff_lo,risk_diff_hi
agnostic@0.25,11319.0,907.0,0.341991341991342,0.14112458654906285,0.20086675544227917,0.1730232035851944,0.22789680876149762
agnostic@0.5,8874.0,3352.0,0.25850800090151005,0.10769689737470167,0.15081110352680838,0.1318386170178231,0.1703831334358897
agnostic@0.75,2176.0,2931.0,0.19163602941176472,0.06311838962811327,0.12851763978365144,0.10154130148031573,0.15625464767078248
central@0.25,11523.0,703.0,0.346784691486592,0.12375533428165007,0.22302935720494194,0.1944082842139766,0.2514590176873325
central@0.5,9181.0,3045.0,0.2828667901100098,0.08505747126436781,0.197809318845642,0.1797768648070216,0.21605395384646245
central@0.75,2042.0,2824.0,0.2286973555337904,0.04780453257790368,0.1808928229558867,0.14713627521888314,0.2134329987709907
known@0.25,11118.0,1108.0,0.3600467710019788,0.1407942238267148,0.219252547175264,0.1908161895438906,0.24711853419357133
known@0.5,8438.0,3788.0,0.29853045745437307,0.0850052798310454,0.21352517762332768,0.19538702728712126,0.2324607708741844
known@0.75,2074.0,2967.0,0.23963355834136935,0.05931917762049208,0.18031438072087727,0.14536785952724224,0.2143336305538564
lead@0.25,9721.0,2505.0,0.40211912354696017,0.12295409181636727,0.2791650317305929,0.2530349112837341,0.3045102850300085
lead@0.5,6515.0,5711.0,0.3720644666155027,0.0882507441779023,0.2838137224376004,0.2655028810938692,0.30458610569665595
lead@0.75,1520.0,3443.0,0.29407894736842105,0.0540226546616323,0.24005629270678874,0.20571886047984625,0.27733418005836236
random@0.25,11760.0,466.0,0.3469387755102041,0.1072961373390558,0.23964263817114828,0.1998255478940282,0.2751805461650725
random@0.5,9830.0,2396.0,0.2723296032553408,0.09265442404006678,0.17967517921527398,0.1597071697211242,0.19894891644725304
random@0.75,2420.0,2438.0,0.18884297520661156,0.061936013125512716,0.12690696208109883,0.0984119613296841,0.15453930103541208
tfidf@0.25,11283.0,943.0,0.3579721705220243,0.11770943796394485,0.24026273255807945,0.20737470277666106,0.2747398045881205
tfidf@0.5,8127.0,4099.0,0.30441737418481607,0.084410831910222,0.22000654227459407,0.19932037696085414,0.24083069709131155
tfidf@0.75,1708.0,3243.0,0.2540983606557377,0.04964539007092199,0.2044529705848157,0.16737132569380864,0.24081717664712524


==> anc/results/compress_rationale_link_open-lumma.csv <==
variant,n_broken,n_survived,flip_broken,flip_survived,risk_diff,risk_diff_lo,risk_diff_hi
agnostic@0.25,7773.0,592.0,0.36433809340023154,0.3716216216216216,-0.0072835282213900565,-0.06358870257093709,0.04407652887229096
agnostic@0.5,6325.0,2040.0,0.28616600790513835,0.25735294117647056,0.02881306672866779,-0.003464097658679289,0.058867279858057765
agnostic@0.75,4021.0,4344.0,0.22879880626709773,0.1968232044198895,0.03197560184720821,0.006779813525910385,0.05754588056266787
central@0.25,7868.0,497.0,0.3371886120996441,0.3460764587525151,-0.008887846652870957,-0.061839905135299245,0.04535901540030826
central@0.5,6234.0,2131.0,0.27125441129290984,0.2322853120600657,0.03896909923284414,0.016215761722508302,0.059728856641524365
central@0.75,3466.0,4899.0,0.21696480092325446,0.18595631761583997,0.031008483307414486,0.00866671269373476,0.05371410665089376
known@0.25,7835.0,530.0,0.3604339502233567,0.34150943396226413,0.018924516261092594,-0.03097179032817681,0.07199075219912876
known@0.5,6384.0,1981.0,0.30466791979949875,0.24331145885916203,0.06135646094033673,0.0370798718253665,0.08698418340937901
known@0.75,4278.0,4087.0,0.22557269752220663,0.18766821629557132,0.03790448122663531,0.014264374596913322,0.060425890165002195
lead@0.25,6684.0,1681.0,0.3402154398563734,0.3182629387269482,0.021952501129425206,-0.00858392676016664,0.05785631737672578
lead@0.5,4496.0,3869.0,0.29515124555160144,0.2700956319462393,0.025055613605362126,0.0023637750115655474,0.04910167074456241
lead@0.75,2468.0,5897.0,0.2645867098865478,0.21366796676276073,0.05091874312378708,0.023627319877439545,0.0749734968995664
random@0.25,8042.0,323.0,0.357125093260383,0.34365325077399383,0.013471842486389163,-0.04818858959144549,0.07539777563188302
random@0.5,6751.0,1614.0,0.2849948155828766,0.2843866171003718,0.0006081984825048181,-0.029152606783109117,0.029632200700213416
random@0.75,4213.0,4152.0,0.2138618561595063,0.18497109826589594,0.02889075789361034,0.008193629981956784,0.05087334790480849
tfidf@0.25,7757.0,608.0,0.36470284903957717,0.3207236842105263,0.04397916482905084,-0.00394307597966819,0.08741051463133749
tfidf@0.5,5631.0,2734.0,0.27686023796838927,0.24615947329919532,0.030700764669193942,0.0061187945423939365,0.05596543327926028
tfidf@0.75,2887.0,5478.0,0.22791825424315898,0.18765972982840454,0.04025852441475444,0.019101853588483805,0.060197525136518305


==> anc/results/compress_rationale_oai-luna.csv <==
variant,n_paras,known_recall,hidden_recall,known_survive,hidden_survive,rand_known_recall,rand_hidden_recall,rand_known_survive,rand_hidden_survive
agnostic@0.25,298,0.2585034013605442,0.2709535249111904,0.047619047619047616,0.056183558551252365,0.24568392435170727,0.2457039580473412,0.037472986226698236,0.0371936990098441
agnostic@0.5,298,0.5530045351473922,0.5526822556332246,0.2585034013605442,0.2569101030747094,0.5023763790996999,0.5022154158283567,0.19585201309785882,0.19594404040686572
agnostic@0.75,298,0.7945011337868481,0.7917476127376663,0.6020408163265306,0.5823435345495737,0.7543160756482928,0.7542960419526588,0.5069678606087906,0.5071119987995574
central@0.25,298,0.2653061224489796,0.28261269604049444,0.05102040816326531,0.06277433724165449,0.24568392435170727,0.2457039580473412,0.037472986226698236,0.0371936990098441
central@0.5,298,0.548469387755102,0.550488571487495,0.25510204081632654,0.26564263229889035,0.5023763790996999,0.5022154158283567,0.19585201309785882,0.19594404040686572
central@0.75,298,0.7893990929705216,0.8042528036461865,0.564625850340136,0.5989687010037082,0.7543160756482928,0.7542960419526588,0.5069678606087906,0.5071119987995574
known@0.25,298,0.49518140589569154,0.23815529994271722,0.21768707482993196,0.04588719709830216,0.24568392435170727,0.2457039580473412,0.037472986226698236,0.0371936990098441
known@0.5,298,0.6890589569160998,0.4746690467407851,0.43537414965986393,0.1937195920023727,0.5023763790996999,0.5022154158283567,0.19585201309785882,0.19594404040686572
known@0.75,298,0.8608276643990929,0.7198337552104723,0.7108843537414966,0.47153959916533855,0.7543160756482928,0.7542960419526588,0.5069678606087906,0.5071119987995574
lead@0.25,298,0.3081065759637188,0.3273056793555203,0.17687074829931973,0.19868631793085179,0.24568392435170727,0.2457039580473412,0.037472986226698236,0.0371936990098441
lead@0.5,298,0.5680272108843537,0.578415286224722,0.4557823129251701,0.46124905613186173,0.5023763790996999,0.5022154158283567,0.19585201309785882,0.19594404040686572
lead@0.75,298,0.7743764172335602,0.7969122469013546,0.6768707482993197,0.6951445176639625,0.7543160756482928,0.7542960419526588,0.5069678606087906,0.5071119987995574
random@0.25,298,0.24149659863945577,0.23491529211232884,0.03741496598639456,0.03476346498252709,0.24568392435170727,0.2457039580473412,0.037472986226698236,0.0371936990098441
random@0.5,298,0.5036848072562358,0.4989653468336366,0.17006802721088435,0.19647910360807289,0.5023763790996999,0.5022154158283567,0.19585201309785882,0.19594404040686572
random@0.75,298,0.7454648526077097,0.7568624380504667,0.4931972789115646,0.505655543890332,0.7543160756482928,0.7542960419526588,0.5069678606087906,0.5071119987995574
tfidf@0.25,298,0.6198979591836735,0.27826914166754624,0.30612244897959184,0.07592147461691172,0.24568392435170727,0.2457039580473412,0.037472986226698236,0.0371936990098441
tfidf@0.5,298,0.8086734693877551,0.5583570285278562,0.6122448979591837,0.3279302589992813,0.5023763790996999,0.5022154158283567,0.19585201309785882,0.19594404040686572
tfidf@0.75,298,0.9033446712018139,0.7947271742823261,0.8027210884353742,0.6446604392153319,0.7543160756482928,0.7542960419526588,0.5069678606087906,0.5071119987995574


==> anc/results/compress_rationale_open-bosun.csv <==
variant,n_paras,known_recall,hidden_recall,known_survive,hidden_survive,rand_known_recall,rand_hidden_recall,rand_known_survive,rand_hidden_survive
agnostic@0.25,100,0.2836700336700337,0.26011992562164044,0.08080808080808081,0.101430037096339,0.24587899756302045,0.24592020758739025,0.04158750510659695,0.039750042358257215
agnostic@0.5,100,0.547979797979798,0.5192219632583778,0.30303030303030304,0.2916698104186361,0.5003037703384827,0.5003007326350979,0.19842539919001126,0.20033319676258174
agnostic@0.75,100,0.8097643097643097,0.7800132209604794,0.5959595959595959,0.5977961859336233,0.7541210024369797,0.7540797924126099,0.5088212510578586,0.5136693866311565
central@0.25,100,0.26346801346801346,0.2872644826155255,0.06060606060606061,0.07122162525149074,0.24587899756302045,0.24592020758739025,0.04158750510659695,0.039750042358257215
central@0.5,100,0.5437710437710437,0.5507182714694058,0.2222222222222222,0.28799324569894125,0.5003037703384827,0.5003007326350979,0.19842539919001126,0.20033319676258174
central@0.75,100,0.7474747474747475,0.7904318984949222,0.47474747474747475,0.5856951023159254,0.7541210024369797,0.7540797924126099,0.5088212510578586,0.5136693866311565
known@0.25,100,0.4797979797979798,0.25035053183259987,0.16161616161616163,0.055476834826680026,0.24587899756302045,0.24592020758739025,0.04158750510659695,0.039750042358257215
known@0.5,100,0.6893939393939394,0.4970868264184395,0.46464646464646464,0.2416166760641112,0.5003037703384827,0.5003007326350979,0.19842539919001126,0.20033319676258174
known@0.75,100,0.8535353535353535,0.7600395532826039,0.696969696969697,0.5568573236530026,0.7541210024369797,0.7540797924126099,0.5088212510578586,0.5136693866311565
lead@0.25,100,0.31481481481481477,0.3168225278296606,0.21212121212121213,0.20941497428380904,0.24587899756302045,0.24592020758739025,0.04158750510659695,0.039750042358257215
lead@0.5,100,0.5597643097643097,0.5633468438876352,0.4444444444444444,0.44973816157212654,0.5003037703384827,0.5003007326350979,0.19842539919001126,0.20033319676258174
lead@0.75,100,0.7929292929292929,0.7902829233492129,0.696969696969697,0.692294440527386,0.7541210024369797,0.7540797924126099,0.5088212510578586,0.5136693866311565
random@0.25,100,0.23905723905723902,0.23814566997270906,0.020202020202020204,0.03879614019066352,0.24587899756302045,0.24592020758739025,0.04158750510659695,0.039750042358257215
random@0.5,100,0.5429292929292929,0.505730382302744,0.23232323232323232,0.2042296558760742,0.5003037703384827,0.5003007326350979,0.19842539919001126,0.20033319676258174
random@0.75,100,0.7239057239057238,0.7527700531440089,0.4444444444444444,0.501405124905165,0.7541210024369797,0.7540797924126099,0.5088212510578586,0.5136693866311565
tfidf@0.25,100,0.6313131313131313,0.29608821102284194,0.30303030303030304,0.08300034955199363,0.24587899756302045,0.24592020758739025,0.04158750510659695,0.039750042358257215
tfidf@0.5,100,0.8299663299663299,0.5600373330173359,0.6464646464646465,0.33774916124970844,0.5003037703384827,0.5003007326350979,0.19842539919001126,0.20033319676258174
tfidf@0.75,100,0.9116161616161617,0.809941370566484,0.797979797979798,0.6671823655108992,0.7541210024369797,0.7540797924126099,0.5088212510578586,0.5136693866311565


==> anc/results/compress_rationale_open-decider.csv <==
variant,n_paras,known_recall,hidden_recall,known_survive,hidden_survive,rand_known_recall,rand_hidden_recall,rand_known_survive,rand_hidden_survive
agnostic@0.25,298,0.29081632653061223,0.2872507999788268,0.05442176870748299,0.08636420547263214,0.24568392435170727,0.2457039580473412,0.037472986226698236,0.0371936990098441
agnostic@0.5,298,0.5819160997732425,0.5593643267948545,0.30612244897959184,0.28477433479950165,0.5023763790997,0.5022154158283566,0.19585201309785882,0.19594404040686575
agnostic@0.75,171,0.8055555555555556,0.8074517892492779,0.625,0.6054163401894284,0.7511762042362441,0.7510591742409678,0.5000932417092303,0.5011561744875571
central@0.25,298,0.2653061224489796,0.28261269604049444,0.05102040816326531,0.06277433724165449,0.24568392435170727,0.2457039580473412,0.037472986226698236,0.0371936990098441
central@0.5,298,0.5501700680272109,0.5506843209282108,0.25510204081632654,0.2639647799498971,0.5023763790997,0.5022154158283566,0.19585201309785882,0.19594404040686575
central@0.75,166,0.7464212678936605,0.803020443408024,0.4785276073619632,0.598139780314891,0.7510261376156264,0.7509082946678529,0.4982831948747731,0.5005600054764936
known@0.25,298,0.752267573696145,0.26508610885475337,0.5102040816326531,0.08951900904807653,0.24568392435170727,0.2457039580473412,0.037472986226698236,0.0371936990098441
known@0.5,298,0.9047619047619048,0.536408808854936,0.7925170068027211,0.2973801811774376,0.5023763790997,0.5022154158283566,0.19585201309785882,0.19594404040686575
known@0.75,171,0.952876984126984,0.767581646744343,0.8869047619047619,0.5692657640137033,0.7507935511750196,0.7506832343913438,0.4963877210394238,0.49942609819607736
lead@0.25,298,0.3081065759637188,0.3273056793555203,0.17687074829931973,0.19868631793085179,0.24568392435170727,0.2457039580473412,0.037472986226698236,0.0371936990098441
lead@0.5,298,0.5680272108843537,0.578415286224722,0.4557823129251701,0.46124905613186173,0.5023763790997,0.5022154158283566,0.19585201309785882,0.19594404040686575
lead@0.75,169,0.7444779116465863,0.7853982448808238,0.6265060240963856,0.6782905613634383,0.7510039152454013,0.7508885586642196,0.49775644198226165,0.5003829150301381
random@0.25,298,0.24149659863945577,0.23491529211232884,0.03741496598639456,0.03476346498252708,0.24568392435170727,0.2457039580473412,0.037472986226698236,0.0371936990098441
random@0.5,298,0.5036848072562359,0.4989653468336367,0.17006802721088435,0.19647910360807289,0.5023763790997,0.5022154158283566,0.19585201309785882,0.19594404040686575
random@0.75,167,0.7464430894308942,0.7568881026418663,0.5060975609756098,0.5058268699237776,0.7511892573727127,0.7510691897762957,0.4998297247778107,0.5008306434570734
tfidf@0.25,298,0.6198979591836735,0.27826914166754624,0.30612244897959184,0.07592147461691172,0.24568392435170727,0.2457039580473412,0.037472986226698236,0.0371936990098441
tfidf@0.5,298,0.8086734693877551,0.5583570285278562,0.6122448979591837,0.3279302589992813,0.5023763790997,0.5022154158283566,0.19585201309785882,0.19594404040686575
tfidf@0.75,169,0.8835341365461847,0.7838731080724465,0.7650602409638554,0.6219537401423498,0.7513051200646784,0.7511844166523852,0.4981915156101063,0.5008337462502002


==> anc/results/compress_rationale_open-lumma.csv <==
variant,n_paras,known_recall,hidden_recall,known_survive,hidden_survive,rand_known_recall,rand_hidden_recall,rand_known_survive,rand_hidden_survive
agnostic@0.25,298,0.21201814058956914,0.2313114537704607,0.06462585034013606,0.06996805140652991,0.24568392435170722,0.2457039580473412,0.037472986226698236,0.0371936990098441
agnostic@0.5,298,0.44727891156462585,0.4739238949078191,0.23809523809523808,0.2486288103937715,0.5023763790997,0.5022154158283566,0.1958520130978588,0.19594404040686575
agnostic@0.75,298,0.7148526077097506,0.73934042298305,0.5238095238095238,0.5361532818527665,0.7543160756482927,0.7542960419526589,0.5069678606087906,0.5071119987995574
central@0.25,298,0.2653061224489796,0.28261269604049444,0.05102040816326531,0.06277433724165449,0.24568392435170722,0.2457039580473412,0.037472986226698236,0.0371936990098441
central@0.5,298,0.5501700680272109,0.5506843209282108,0.25510204081632654,0.2639647799498971,0.5023763790997,0.5022154158283566,0.1958520130978588,0.19594404040686575
central@0.75,298,0.7899659863945578,0.8042667857490947,0.5612244897959183,0.5982695958582943,0.7543160756482927,0.7542960419526589,0.5069678606087906,0.5071119987995574
known@0.25,298,0.22704081632653061,0.22659917943328017,0.07482993197278912,0.06642714152865992,0.24568392435170722,0.2457039580473412,0.037472986226698236,0.0371936990098441
known@0.5,298,0.4730725623582766,0.46614090550717485,0.272108843537415,0.2409562730810867,0.5023763790997,0.5022154158283566,0.1958520130978588,0.19594404040686575
known@0.75,298,0.7383786848072562,0.7022048166758954,0.5374149659863946,0.4827279334718256,0.7543160756482927,0.7542960419526589,0.5069678606087906,0.5071119987995574
lead@0.25,298,0.3081065759637188,0.3273056793555203,0.17687074829931973,0.19868631793085179,0.24568392435170722,0.2457039580473412,0.037472986226698236,0.0371936990098441
lead@0.5,298,0.5680272108843537,0.5784152862247222,0.4557823129251701,0.46124905613186173,0.5023763790997,0.5022154158283566,0.1958520130978588,0.19594404040686575
lead@0.75,298,0.7743764172335602,0.7969122469013546,0.6768707482993197,0.6951445176639625,0.7543160756482927,0.7542960419526589,0.5069678606087906,0.5071119987995574
random@0.25,298,0.24149659863945577,0.23491529211232878,0.03741496598639456,0.03476346498252709,0.24568392435170722,0.2457039580473412,0.037472986226698236,0.0371936990098441
random@0.5,298,0.5036848072562358,0.4989653468336367,0.17006802721088435,0.19647910360807289,0.5023763790997,0.5022154158283566,0.1958520130978588,0.19594404040686575
random@0.75,298,0.7454648526077097,0.7568624380504667,0.4931972789115646,0.505655543890332,0.7543160756482927,0.7542960419526589,0.5069678606087906,0.5071119987995574
tfidf@0.25,298,0.6198979591836735,0.27826914166754624,0.30612244897959184,0.07592147461691173,0.24568392435170722,0.2457039580473412,0.037472986226698236,0.0371936990098441
tfidf@0.5,298,0.8086734693877551,0.5583570285278562,0.6122448979591837,0.3279302589992813,0.5023763790997,0.5022154158283566,0.1958520130978588,0.19594404040686575
tfidf@0.75,298,0.9033446712018142,0.794727174282326,0.8027210884353742,0.6446604392153319,0.7543160756482927,0.7542960419526589,0.5069678606087906,0.5071119987995574


==> anc/results/compress_third_ci.csv <==
budget,split,role,hypothesis,n_docs,delta,lo95,hi95,lo90_onesided,hi90_onesided,p_pos,p_neg,verdict
0.25,overlap,primary,H1,406,0.2144088669950739,0.17323173234811168,0.2552555418719212,0.1802114121510673,0.2493452380952381,0.0,1.0,supported
0.25,disjoint,primary,H2,729,0.09798166541181488,0.07398914088282185,0.12128020727557766,0.07791984794258998,0.1178825289936401,0.0,1.0,contradicted
0.25,all,exploratory,,792,0.12514171987856199,0.1044458167181702,0.14546551238611644,0.10734184796684798,0.1423604982979983,0.0,1.0,
0.5,overlap,secondary,H1,406,0.06974548440065682,0.0420330459770115,0.09913998357963874,0.045929802955665025,0.09503284072249589,0.0,1.0,supported
0.5,disjoint,secondary,H2,729,0.0385032993382571,0.020101361514210766,0.058594250309649924,0.022773267421578015,0.0553278151889263,0.0,1.0,contradicted
0.5,all,exploratory,,792,0.03928946573982459,0.024424167160037372,0.05641284811402933,0.02658801636074364,0.05312853339841976,0.0,1.0,


==> anc/results/compress_third_info.csv <==
n_docs,n_claims,n_hidden,n_overlap,n_disjoint,overlap_share,n_requests,n_errors,input_tokens,usd,n_answers,n_refused,true_share,mean_sent,mean_claims
792,3707,2915,759,2156,0.26037735849056604,4752,8,34695247,3.4695247,37070,1,0.5470731049366064,111.87626262626263,4.680555555555555


==> anc/results/compress_third_main.csv <==
variant,acc_hidden_overlap,acc_hidden_disjoint,acc_hidden_all,acc_known,evidence_recall_overlap,evidence_recall_disjoint
original,0.9123152709359605,0.890214906264289,0.8950547138047138,0.9013906447534766,,
known@0.25,0.9194170771756978,0.7962248416277007,0.8207123515661195,0.9053030303030303,0.8893849206349206,0.4627851836954068
random@0.25,0.705008210180624,0.6982431762158857,0.6955706316875574,0.6957070707070707,0.23335317460317456,0.2516690138490008
known@0.5,0.9149835796387521,0.8403057150295616,0.8535763310210082,0.9027777777777778,0.9386117952928298,0.6713957873616021
random@0.5,0.8452380952380951,0.8018024156913046,0.8142868652811834,0.8017676767676768,0.5006417624521072,0.46571693892627397


==> anc/results/compress_third_tfidf_ci.csv <==
budget,contrast,split,n_docs,delta,lo95,hi95
0.25,tfidf-known,overlap,406,-0.01847290640394089,-0.0405593185550082,0.0020545977011494133
0.25,tfidf-known,disjoint,729,0.024964370334740707,0.006963313321338017,0.04294362644671286
0.25,tfidf-known,all,792,0.019679957037911585,0.00558332069340592,0.03534124558627399
0.25,tfidf-random,overlap,406,0.19470443349753697,0.1530295566502463,0.2370289408866995
0.25,tfidf-random,disjoint,729,0.12294603574655558,0.0981662100834453,0.1480721440557373
0.25,tfidf-random,all,792,0.144506020350817,0.12327391070270106,0.16591824042407174
0.5,tfidf-known,overlap,406,0.007594417077175697,-0.006157635467980296,0.021351600985221646
0.5,tfidf-known,disjoint,729,0.036797622876245356,0.02210098974678247,0.051316780814425374
0.5,tfidf-known,all,792,0.036559401302224265,0.02487786288062903,0.04788640363214226
0.5,tfidf-random,overlap,406,0.07733990147783251,0.04967056650246306,0.10792487684729062
0.5,tfidf-random,disjoint,729,0.07530092221450246,0.05705434711607551,0.0938047138047138
0.5,tfidf-random,all,792,0.07584886704204885,0.06011103322182867,0.0918259092548865
0.25,known-tfidf,known,792,0.020202020202020204,0.005050505050505051,0.036616161616161616
0.5,known-tfidf,known,792,-0.0012626262626262627,-0.011363636363636364,0.008838383838383838


==> anc/results/compress_third_tfidf_main.csv <==
variant,n_docs,acc_hidden_overlap,acc_hidden_disjoint,acc_hidden_all,acc_known,evidence_recall_overlap,evidence_recall_disjoint
tfidf@0.25,792,0.9009441707717569,0.8211892119624412,0.8403923086040311,0.88510101010101,0.7962452107279694,0.5357731462859251
known@0.25,792,0.9194170771756978,0.7962248416277007,0.8207123515661195,0.9053030303030303,0.8893849206349206,0.4627851836954068
random@0.25,792,0.705008210180624,0.6982431762158857,0.6955706316875574,0.6957070707070707,0.23335317460317456,0.2516690138490008
tfidf@0.5,792,0.9225779967159278,0.8771033379058072,0.8901357323232323,0.9040404040404041,0.9460392720306514,0.8130492600263736
known@0.5,792,0.9149835796387521,0.8403057150295616,0.8535763310210082,0.9027777777777778,0.9386117952928298,0.6713957873616021
random@0.5,792,0.8452380952380951,0.8018024156913046,0.8142868652811834,0.8017676767676768,0.5006417624521072,0.46571693892627397


==> anc/results/locomo_acc.csv <==
reader,variant,1,2,3,4
gpt-6-luna,agnostic@0.25,0.8982467464069812,0.9034548768116067,0.914100750393886,0.9041412568588013
gpt-6-luna,agnostic@0.5,0.9541191588216211,0.9548922811392071,0.9513112499402681,0.9481567548414143
gpt-6-luna,full,0.9771087926534683,0.9784205301195555,0.9708140352182422,0.9680310162558868
gpt-6-luna,lead@0.25,0.8086006730127977,0.8201896642119892,0.8345521489095367,0.8291802066649241
gpt-6-luna,lead@0.5,0.8807902930715947,0.8815254567464205,0.8800508137711125,0.8723602740513426
gpt-6-luna,none,0.7909188381038407,0.8035698550605058,0.809068992230884,0.8142913774434298
gpt-6-luna,random@0.25,0.8676664703565489,0.888568246961937,0.882214489601657,0.8827883233609544
gpt-6-luna,random@0.5,0.8977409733968882,0.9366581576564986,0.9076479961776039,0.8968911238722738
gpt-6-luna,recency@0.25,0.858115755420277,0.837327244552067,0.8256316183273709,0.8314107478945749
gpt-6-luna,recency@0.5,0.8928463092641579,0.8718159379427494,0.8806743914595273,0.876441217067461
gpt-6-luna,tfidf@0.25,0.9014092907170163,0.9017446359332867,0.8843745376208455,0.8873155730594006
gpt-6-luna,tfidf@0.5,0.9308651495290203,0.9151372855660842,0.9188283021626168,0.9135695724067536
gpt-6-luna,typed@0.25,0.8628972091166993,0.8837808021345077,0.8861752328206285,0.8790394511989852
gpt-6-luna,typed@0.5,0.9215374967043554,0.9182891968205394,0.9240323241305648,0.9189895176909154
qwen3.8-flash,full,,,,0.9662225226201683
qwen3.8-flash,none,,,,0.8507922226267487
qwen3.8-flash,random@0.25,,,,0.8322158095305117
qwen3.8-flash,recency@0.25,,,,0.8236774596792424
qwen3.8-flash,tfidf@0.25,,,,0.8566270501109837
qwen3.8-flash,typed@0.25,,,,0.8377328877433221


==> anc/results/locomo_ci.csv <==
reader,contrast,k,split,rule,delta,lo95,hi95,lo90,hi90,p_pos,p_neg,item_lo95,item_hi95,n_conv,n_conv_pos,n_conv_neg,n_q
gpt-6-luna,typed@0.25 - random@0.25,4,all,refusal=wrong,-0.0037488721619691454,-0.020897415535988395,0.010274387937968346,-0.01796037711136586,0.008408239882740497,0.6675,0.3325,-0.015391042780748663,0.016042780748663103,10,5,5,1496
gpt-6-luna,typed@0.25 - random@0.25,4,all,answered only,-0.005286863771436617,-0.021103600951200514,0.006271279855984201,-0.01815451080407191,0.005207678826979384,0.751,0.249,-0.01880456682337139,0.014103425117528543,10,5,4,1489
gpt-6-luna,typed@0.25 - random@0.25,4,overlap,refusal=wrong,0.025681818181818184,-0.025,0.08204545454545455,-0.019318181818181818,0.07636363636363637,0.201,0.8265,-0.03409090909090909,0.09090909090909091,10,2,1,88
gpt-6-luna,typed@0.25 - random@0.25,4,overlap,answered only,0.04818181818181818,0.0,0.09818181818181819,0.01,0.09272727272727273,0.029,1.0,0.0,0.10465116279069768,10,3,0,86
gpt-6-luna,typed@0.25 - random@0.25,4,disjoint,refusal=wrong,-0.005809026664672009,-0.026862378756445298,0.010107046969780346,-0.022950260077217986,0.008536823211190007,0.717,0.283,-0.019176136363636364,0.014914772727272728,10,4,5,1408
gpt-6-luna,typed@0.25 - random@0.25,4,disjoint,answered only,-0.009056017373588214,-0.028390665837954996,0.00479777920225762,-0.025184546810642444,0.0032210747843037335,0.859,0.141,-0.022808267997148968,0.012116892373485389,10,4,5,1403
gpt-6-luna,typed@0.25 - random@0.25,all,all,refusal=wrong,-0.002408789257018022,-0.020791440141666912,0.010243473896398844,-0.01710151573513947,0.009101698376225188,0.582,0.418,-0.009779267951941882,0.011176306230790724,10,6,2,3579
gpt-6-luna,typed@0.25 - random@0.25,all,all,answered only,-0.00526316595832935,-0.022667226597286132,0.007307320808280211,-0.018960213792486597,0.005687856610944308,0.7425,0.2575,-0.01264747191011236,0.008153089887640411,10,6,3,3560
gpt-6-luna,typed@0.25 - random@0.25,all,overlap,refusal=wrong,-0.006639160483554077,-0.05384277558190602,0.0408276067309248,-0.047079490557751416,0.0338977879481312,0.613,0.388,-0.05434782608695652,0.03260869565217391,10,2,3,184
gpt-6-luna,typed@0.25 - random@0.25,all,overlap,answered only,0.007699328535241845,-0.039037433155080216,0.052531328320802005,-0.029147822765469823,0.04703394180638762,0.3745,0.6265,-0.03314917127071823,0.04419889502762431,10,3,2,181
gpt-6-luna,typed@0.25 - random@0.25,all,disjoint,refusal=wrong,-0.0021900568174545317,-0.022438994138324245,0.010921777236307481,-0.018456192603296465,0.009794377454035318,0.5545,0.4455,-0.010014727540500737,0.012960235640648013,10,7,2,3395
gpt-6-luna,typed@0.25 - random@0.25,all,disjoint,answered only,-0.0063011815560554876,-0.025253960737723753,0.0060272466086094345,-0.02136587971081081,0.005007382121971709,0.76,0.24,-0.013909440662918023,0.008286475288546907,10,7,3,3379
gpt-6-luna,typed@0.25 - tfidf@0.25,4,all,refusal=wrong,-0.008276121860415162,-0.03343929898674541,0.014827979358706292,-0.029872579449128606,0.011304006753369567,0.748,0.252,-0.0213903743315508,0.011380347593582796,10,5,5,1496
gpt-6-luna,typed@0.25 - tfidf@0.25,4,all,answered only,-0.008768817632969333,-0.033397597644334406,0.013963070909831106,-0.02974725403595373,0.010699717923022656,0.759,0.241,-0.02350570852921424,0.009402283411685695,10,5,5,1489
gpt-6-luna,typed@0.25 - tfidf@0.25,4,overlap,refusal=wrong,-0.024431818181818183,-0.07272727272727272,0.0125,-0.06136363636363636,0.00625,0.9025,0.1545,-0.09090909090909091,0.045454545454545456,10,1,2,88
gpt-6-luna,typed@0.25 - tfidf@0.25,4,overlap,answered only,-0.0019318181818181817,-0.048295454545454544,0.036250000000000004,-0.042045454545454546,0.030000000000000006,0.5105,0.5145,-0.05813953488372093,0.06976744186046512,10,2,1,86
gpt-6-luna,typed@0.25 - tfidf@0.25,4,disjoint,refusal=wrong,-0.00767860484680446,-0.03363471409896166,0.015922845608075924,-0.029695399218684693,0.01288343241245517,0.716,0.284,-0.02130681818181818,0.012801846590908994,10,5,5,1408
gpt-6-luna,typed@0.25 - tfidf@0.25,4,disjoint,answered only,-0.009776172654944083,-0.035156907755299165,0.013565711050242254,-0.03116287021621777,0.010175030155512138,0.781,0.219,-0.023521026372059873,0.011404133998574484,10,5,5,1403
gpt-6-luna,typed@0.25 - tfidf@0.25,all,all,refusal=wrong,-0.009941002229977357,-0.03116905188137737,0.010249219132643797,-0.027934544572717775,0.006731981401661546,0.8255,0.1745,-0.020117351215423303,0.0016764459346186086,10,4,6,3579
gpt-6-luna,typed@0.25 - tfidf@0.25,all,all,answered only,-0.010782800396773914,-0.03205026629991218,0.010072818253656347,-0.028929491736353587,0.005914782214501257,0.8465,0.1535,-0.021306419960751333,0.0005677039529015598,10,4,6,3567
gpt-6-luna,typed@0.25 - tfidf@0.25,all,overlap,refusal=wrong,-0.038505709266578834,-0.13161616161616163,0.020362318840579707,-0.116157224418094,0.017681159420289853,0.7925,0.2085,-0.08695652173913043,0.005434782608695652,10,3,2,184
gpt-6-luna,typed@0.25 - tfidf@0.25,all,overlap,answered only,-0.02810096765979119,-0.1211782531194296,0.034007528011204435,-0.10995836516424752,0.027715336134453757,0.693,0.308,-0.07734806629834254,0.011049723756906077,10,3,2,181
gpt-6-luna,typed@0.25 - tfidf@0.25,all,disjoint,refusal=wrong,-0.009145768674792353,-0.03010015876790118,0.010750555288793403,-0.02655534574201637,0.007432572154081083,0.816,0.184,-0.018269513991163475,0.0035346097201767305,10,4,6,3395
gpt-6-luna,typed@0.25 - tfidf@0.25,all,disjoint,answered only,-0.010726994967176917,-0.0317434987410109,0.00936418602358989,-0.027606442447436413,0.006130412910289525,0.851,0.149,-0.019787359716479623,0.002362669816893089,10,4,6,3386
gpt-6-luna,typed@0.25 - agnostic@0.25,4,all,refusal=wrong,-0.025101805659816075,-0.05798774961646137,-6.455874697742576e-05,-0.05243754130310988,-0.0029893499795898715,0.9755,0.0245,-0.03609625668449198,-0.00267379679144385,10,3,7,1496
gpt-6-luna,typed@0.25 - agnostic@0.25,4,all,answered only,-0.02628436812611567,-0.05911310878405732,-0.001465744663539908,-0.053465505642632166,-0.0041354555495886946,0.985,0.015,-0.03765971755211836,-0.005379959650302623,10,3,7,1487
gpt-6-luna,typed@0.25 - agnostic@0.25,4,overlap,refusal=wrong,0.07443181818181818,0.00909090909090909,0.17727272727272728,0.0125,0.1625,0.0065,1.0,-0.022727272727272728,0.11363636363636363,10,4,0,88
gpt-6-luna,typed@0.25 - agnostic@0.25,4,overlap,answered only,0.09871753246753248,0.030512987012987016,0.19876582792207767,0.035876623376623375,0.1805357142857143,0.0,1.0,0.011627906976744186,0.13953488372093023,10,6,0,86
gpt-6-luna,typed@0.25 - agnostic@0.25,4,disjoint,refusal=wrong,-0.029416092730085476,-0.0640090394410761,-0.003810318419457831,-0.05815063207979596,-0.005935843849701225,0.995,0.005,-0.03979048295454545,-0.005681818181818182,10,3,7,1408
gpt-6-luna,typed@0.25 - agnostic@0.25,4,disjoint,answered only,-0.032161360277721304,-0.06651706165124514,-0.006458159134967123,-0.060403993111214166,-0.009059854436524399,0.999,0.001,-0.04354032833690221,-0.008547466095646066,10,3,7,1401
gpt-6-luna,typed@0.25 - agnostic@0.25,all,all,refusal=wrong,-0.025859091685843695,-0.04379685988478074,-0.010130577387735122,-0.04099364413430299,-0.011661013816363608,1.0,0.0,-0.03520536462699078,-0.012293936853869796,10,1,8,3579
gpt-6-luna,typed@0.25 - agnostic@0.25,all,all,answered only,-0.028304349176953847,-0.04660162575162808,-0.011338495462471933,-0.043736872197880375,-0.013251525444956497,1.0,0.0,-0.03822372119168072,-0.015458122540753232,10,1,8,3558
gpt-6-luna,typed@0.25 - agnostic@0.25,all,overlap,refusal=wrong,0.07418992557150451,0.00969218500797448,0.17763395467836252,0.013919823232323231,0.16750810738968633,0.006,0.994,-0.005434782608695652,0.09239130434782608,10,6,1,184
gpt-6-luna,typed@0.25 - agnostic@0.25,all,overlap,answered only,0.08992288542211142,0.02183598325693914,0.1913392618411,0.029145021645021647,0.17926467740206128,0.001,0.999,0.016574585635359115,0.10497237569060773,10,7,1,181
gpt-6-luna,typed@0.25 - agnostic@0.25,all,disjoint,refusal=wrong,-0.029922355410080877,-0.04991466235845151,-0.01240212749417592,-0.04670693800157457,-0.014310033298767143,1.0,0.0,-0.039477172312223856,-0.016494845360824743,10,1,9,3395
gpt-6-luna,typed@0.25 - agnostic@0.25,all,disjoint,answered only,-0.03351311919108714,-0.053391481450063207,-0.01553826619635487,-0.050316797732551446,-0.017618733909122823,1.0,0.0,-0.04323363932484454,-0.020728457210541902,10,1,9,3377
gpt-6-luna,typed@0.25 - recency@0.25,4,all,refusal=wrong,0.047628703304410505,0.023263513416443456,0.07135413737011821,0.027159371466355435,0.06695662358483088,0.0,1.0,0.03208556149732621,0.07018716577540107,10,8,1,1496
gpt-6-luna,typed@0.25 - recency@0.25,4,all,answered only,0.03776438824526884,0.016151245127652165,0.06014145548194576,0.0198090763511674,0.0552871548206192,0.001,0.999,0.021203830369357045,0.058823529411764705,10,8,1,1462
gpt-6-luna,typed@0.25 - recency@0.25,4,overlap,refusal=wrong,0.10708333333333334,0.0011155303030303033,0.22126420454545448,0.015863636363636368,0.2062556818181818,0.024,0.976,-0.03409090909090909,0.1590909090909091,10,6,2,88
gpt-6-luna,typed@0.25 - recency@0.25,4,overlap,answered only,0.12732142857142856,0.0033928571428571475,0.2516071428571428,0.0205625,0.2348271103896104,0.022,0.978,-0.012058823529411749,0.16470588235294117,10,7,2,85
gpt-6-luna,typed@0.25 - recency@0.25,4,disjoint,refusal=wrong,0.046612602773172175,0.01917813755347632,0.07181650334044214,0.023400282797930202,0.06748853066861338,0.0015,0.9985,0.032652698863636365,0.07102272727272728,10,8,2,1408
gpt-6-luna,typed@0.25 - recency@0.25,4,disjoint,answered only,0.035433206178164395,0.010251340074305396,0.0593424283635877,0.014640411546912724,0.05515830798624027,0.003,0.997,0.0196078431372549,0.05737109658678286,10,8,2,1377
gpt-6-luna,typed@0.25 - recency@0.25,all,all,refusal=wrong,0.04751042259020486,0.02785538454021552,0.06654213036081179,0.03186041231264859,0.06312642786836287,0.0,1.0,0.035764179938530316,0.06035205364626991,10,9,0,3579
gpt-6-luna,typed@0.25 - recency@0.25,all,all,answered only,0.036733731174440135,0.019543117168858516,0.05403314776467694,0.02253360268711447,0.05127531844319531,0.0,1.0,0.025092671799258625,0.04818933561448532,10,9,1,3507
gpt-6-luna,typed@0.25 - recency@0.25,all,overlap,refusal=wrong,0.07024469523611401,-0.012124152711323765,0.14364266304347825,0.0016120371333472009,0.13163043478260866,0.0445,0.9555,0.0,0.119701086956521,10,7,1,184
gpt-6-luna,typed@0.25 - recency@0.25,all,overlap,answered only,0.07406396207328365,-0.014334503501837594,0.15486928593207616,0.0021093689452065475,0.13977998257239235,0.0465,0.9535,0.00558659217877095,0.12290502793296089,10,7,2,179
gpt-6-luna,typed@0.25 - recency@0.25,all,disjoint,refusal=wrong,0.04574398340189246,0.02462752043822532,0.0653195456336462,0.028105303184015995,0.06281143329538948,0.0,1.0,0.034749631811487484,0.05949926362297496,10,9,1,3395
gpt-6-luna,typed@0.25 - recency@0.25,all,disjoint,answered only,0.03444148075833273,0.015430779807797557,0.053262525838865274,0.018320050497501527,0.050362688890140866,0.0005,0.9995,0.02283653846153846,0.04717548076923077,10,9,1,3328
gpt-6-luna,typed@0.25 - lead@0.25,4,all,refusal=wrong,0.049859244534061105,0.02675066616484297,0.07396947910806907,0.030866433317873157,0.0705730595790607,0.0,1.0,0.030731951871657757,0.06951871657754011,10,8,1,1496
gpt-6-luna,typed@0.25 - lead@0.25,4,all,answered only,0.033992688722974715,0.01600318640307529,0.05210559966036329,0.018654347709011792,0.04954305874286677,0.0,1.0,0.014383561643835616,0.05342465753424658,10,8,2,1460
gpt-6-luna,typed@0.25 - lead@0.25,4,overlap,refusal=wrong,0.13518939393939394,0.04066950757575758,0.23803693181818178,0.05774431818181818,0.2224280303030303,0.0015,0.9985,0.03409090909090909,0.20454545454545456,10,7,1,88
gpt-6-luna,typed@0.25 - lead@0.25,4,overlap,answered only,0.1431818181818182,0.06484848484848485,0.23984848484848484,0.07484848484848486,0.22333333333333333,0.0,1.0,0.03529411764705882,0.2,10,7,0,85
gpt-6-luna,typed@0.25 - lead@0.25,4,disjoint,refusal=wrong,0.04547939556689625,0.02054316817220808,0.07171497120623074,0.025136744186434423,0.0679995229071017,0.0005,0.9995,0.02556818181818182,0.06676136363636363,10,9,1,1408
gpt-6-luna,typed@0.25 - lead@0.25,4,disjoint,answered only,0.028500550253171487,0.009463365908353397,0.0473865305200036,0.012246510361271152,0.04465245635246474,0.0025,0.9975,0.009454545454545455,0.048,10,7,2,1375
gpt-6-luna,typed@0.25 - lead@0.25,all,all,refusal=wrong,0.05226193806647763,0.026377091487012998,0.07801698655235592,0.030173130225708972,0.07436209594038612,0.0005,0.9995,0.03967588711930707,0.0648295613299804,10,9,1,3579
gpt-6-luna,typed@0.25 - lead@0.25,all,all,answered only,0.0366840224609135,0.012729122255076778,0.061952131669724755,0.01687189733725487,0.05834095631491579,0.002,0.998,0.022962112514351322,0.04793340987370838,10,8,2,3484
gpt-6-luna,typed@0.25 - lead@0.25,all,overlap,refusal=wrong,0.1181697408871322,0.04079693675889329,0.21583830149319272,0.05193626482213439,0.19969762845849803,0.0,1.0,0.04891304347826087,0.16847826086956522,10,7,1,184
gpt-6-luna,typed@0.25 - lead@0.25,all,overlap,answered only,0.12049384825700615,0.0503328634085213,0.215930095124174,0.056874999999999995,0.19973519024834813,0.0,1.0,0.055865921787709494,0.16201117318435754,10,7,0,179
gpt-6-luna,typed@0.25 - lead@0.25,all,disjoint,refusal=wrong,0.04912592089758185,0.022026761109213727,0.07615101076207931,0.026135086125218497,0.07201955077683957,0.001,0.999,0.035633284241531664,0.06156111929307806,10,8,2,3395
gpt-6-luna,typed@0.25 - lead@0.25,all,disjoint,answered only,0.03281060066969591,0.007930995713906772,0.05828563485665266,0.012625219430374205,0.05468823292079654,0.005,0.995,0.018456883509833585,0.04448562783661115,10,8,2,3305
gpt-6-luna,tfidf@0.25 - random@0.25,4,all,refusal=wrong,0.004527249698446014,-0.010849771091476891,0.019772530405877526,-0.008636440513022686,0.01711787212172564,0.2965,0.7035,-0.011363636363636364,0.0213903743315508,10,5,3,1496
gpt-6-luna,tfidf@0.25 - random@0.25,4,all,answered only,0.003535784494053563,-0.010780268942522883,0.016961663511614437,-0.008478995290097699,0.015110907473640179,0.3135,0.6865,-0.012777404169468728,0.020174848688634835,10,5,3,1487
gpt-6-luna,tfidf@0.25 - random@0.25,4,overlap,refusal=wrong,0.050113636363636374,-0.000678977272727266,0.11272727272727272,0.005681818181818182,0.09637500000000002,0.0425,0.9675,-0.022727272727272728,0.11363636363636363,10,3,1,88
gpt-6-luna,tfidf@0.25 - random@0.25,4,overlap,answered only,0.050113636363636374,-0.000678977272727266,0.11272727272727272,0.005681818181818182,0.09637500000000002,0.0425,0.9675,-0.022727272727272728,0.11363636363636363,10,3,1,88
gpt-6-luna,tfidf@0.25 - random@0.25,4,disjoint,refusal=wrong,0.0018695781821324478,-0.01313161838674979,0.018046609313652352,-0.011353865625174462,0.015413079317937145,0.426,0.574,-0.014204545454545454,0.019886363636363636,10,4,4,1408
gpt-6-luna,tfidf@0.25 - random@0.25,4,disjoint,answered only,0.0007774378009579149,-0.013118585082824393,0.014192813116556223,-0.01107492211157586,0.012050506218521941,0.452,0.548,-0.01501072194424589,0.01858470335954253,10,4,4,1399
gpt-6-luna,tfidf@0.25 - random@0.25,all,all,refusal=wrong,0.007532212972959337,-0.006691168081667451,0.0218835128644882,-0.005003184714117471,0.0195752117588413,0.1595,0.8405,-0.0002863928471640119,0.021234981838502375,10,6,4,3579
gpt-6-luna,tfidf@0.25 - random@0.25,all,all,answered only,0.005741493522299014,-0.008930041037643693,0.01942439460820976,-0.0067982027995705996,0.017347044208967682,0.2125,0.7875,-0.003374578177727784,0.019129640044994338,10,5,4,3556
gpt-6-luna,tfidf@0.25 - random@0.25,all,overlap,refusal=wrong,0.03186654878302475,-0.019891304347826086,0.09760765550239234,-0.01619565217391304,0.08677553567713743,0.164,0.84,-0.016304347826086956,0.07608695652173914,10,2,2,184
gpt-6-luna,tfidf@0.25 - random@0.25,all,overlap,answered only,0.036016746411483246,-0.012045454545454547,0.09999999999999999,-0.00909090909090909,0.09043062200956938,0.1195,0.8845,-0.00546448087431694,0.08196721311475409,10,2,2,183
gpt-6-luna,tfidf@0.25 - random@0.25,all,disjoint,refusal=wrong,0.006955711857337822,-0.007156481536443053,0.022875489464882753,-0.005439459963391866,0.019686327768959327,0.181,0.819,-0.0029455081001472753,0.019734904270986744,10,5,4,3395
gpt-6-luna,tfidf@0.25 - random@0.25,all,disjoint,answered only,0.004684250454932995,-0.009557282605857927,0.0193354215372647,-0.007852222226895415,0.016715258990377024,0.2565,0.7435,-0.0047509635339460414,0.017195375037058997,10,5,4,3373
gpt-6-luna,agnostic@0.25 - random@0.25,4,all,refusal=wrong,0.021352933497846928,0.0023851542873394044,0.0403361249460601,0.005154305522115278,0.03791481820529896,0.0115,0.9885,0.0033422459893048127,0.03542780748663102,10,8,2,1496
gpt-6-luna,agnostic@0.25 - random@0.25,4,all,answered only,0.023128906205655175,0.005066917201663134,0.04199718210598144,0.0076100583269045115,0.0394082405549056,0.0045,0.9955,0.0047169811320754715,0.03706199460916442,10,8,2,1484
gpt-6-luna,agnostic@0.25 - random@0.25,4,overlap,refusal=wrong,-0.04875,-0.16875,0.047278409090909065,-0.14431818181818185,0.03380113636363632,0.8075,0.194,-0.07954545454545454,0.03409090909090909,10,2,4,88
gpt-6-luna,agnostic@0.25 - random@0.25,4,overlap,answered only,-0.04875,-0.16875,0.047278409090909065,-0.14431818181818185,0.03380113636363632,0.8075,0.194,-0.07954545454545454,0.03409090909090909,10,2,4,88
gpt-6-luna,agnostic@0.25 - random@0.25,4,disjoint,refusal=wrong,0.023607066065413462,0.005523390261157732,0.042319295048429864,0.008180042676953604,0.03928810033872976,0.0035,0.9965,0.0056640625000000016,0.0390625,10,8,2,1408
gpt-6-luna,agnostic@0.25 - random@0.25,4,disjoint,answered only,0.025410547348955936,0.008463116529190708,0.04300531901304577,0.010772652661149967,0.040488558333139774,0.001,0.999,0.0064469914040114614,0.04011461318051576,10,8,2,1396
gpt-6-luna,agnostic@0.25 - random@0.25,all,all,refusal=wrong,0.023450302428825676,0.009276245984707667,0.04039398702764907,0.01109127623491158,0.03728994472512563,0.0005,0.9995,0.014242805252863928,0.035764179938530316,10,8,2,3579
gpt-6-luna,agnostic@0.25 - random@0.25,all,all,answered only,0.024857513862330045,0.01089770917409283,0.040937053739312966,0.012549613107837499,0.03765293561111583,0.0,1.0,0.015215553677092139,0.03579177233023383,10,8,2,3549
gpt-6-luna,agnostic@0.25 - random@0.25,all,overlap,refusal=wrong,-0.08082908605505859,-0.18961847089314193,-0.0004857282782054751,-0.17127083333333334,-0.01055318199154012,0.975,0.025,-0.10326086956521739,-0.010869565217391304,10,1,6,184
gpt-6-luna,agnostic@0.25 - random@0.25,all,overlap,answered only,-0.08082908605505859,-0.18961847089314193,-0.0004857282782054751,-0.17127083333333334,-0.01055318199154012,0.975,0.025,-0.10326086956521739,-0.010869565217391304,10,1,6,184
gpt-6-luna,agnostic@0.25 - random@0.25,all,disjoint,refusal=wrong,0.027732298592626343,0.013529838791491444,0.04555858594113041,0.0155046103950542,0.04227670096396091,0.0,1.0,0.018556701030927835,0.0406480117820324,10,9,1,3395
gpt-6-luna,agnostic@0.25 - random@0.25,all,disjoint,answered only,0.02920235770149837,0.015422004854496438,0.04616525740339662,0.017144142758194387,0.042715350409083475,0.0,1.0,0.019316493313521546,0.041307578008915304,10,8,0,3365
gpt-6-luna,recency@0.25 - random@0.25,4,all,refusal=wrong,-0.05137757546637965,-0.0699701755021107,-0.03156651585105556,-0.06707575943693504,-0.03485748760242996,1.0,0.0,-0.06751336898395723,-0.03409090909090909,10,1,9,1496
gpt-6-luna,recency@0.25 - random@0.25,4,all,answered only,-0.04083783165838545,-0.058269060074220884,-0.024077752509781506,-0.05523708273731222,-0.02670657988327564,1.0,0.0,-0.05677154582763338,-0.024623803009575923,10,1,9,1462
gpt-6-luna,recency@0.25 - random@0.25,4,overlap,refusal=wrong,-0.08140151515151514,-0.20625,0.029397727272727252,-0.1875,0.013189393939393935,0.9195,0.0805,-0.10227272727272728,0.03409090909090909,10,2,4,88
gpt-6-luna,recency@0.25 - random@0.25,4,overlap,answered only,-0.07378246753246753,-0.20066558441558444,0.04208198051948032,-0.1875,0.027463474025974006,0.88,0.12,-0.09195402298850575,0.04597701149425287,10,2,4,87
gpt-6-luna,recency@0.25 - random@0.25,4,disjoint,refusal=wrong,-0.05242162943784419,-0.07238265025744028,-0.030515295278290503,-0.06916424831654265,-0.03463134268402753,1.0,0.0,-0.07102272727272728,-0.03480113636363636,10,1,8,1408
gpt-6-luna,recency@0.25 - random@0.25,4,disjoint,answered only,-0.042189322176473365,-0.06025781976909019,-0.02477249166459261,-0.056900773378845484,-0.027603088031522224,1.0,0.0,-0.05672727272727273,-0.025454545454545455,10,1,8,1375
gpt-6-luna,recency@0.25 - random@0.25,all,all,refusal=wrong,-0.04991921184722288,-0.06556801195685479,-0.0340626728223878,-0.06298317346467987,-0.0368882964231502,1.0,0.0,-0.058116792400111764,-0.03604358759430008,10,0,10,3579
gpt-6-luna,recency@0.25 - random@0.25,all,all,answered only,-0.041321737084135744,-0.05494579094671146,-0.027517282631418546,-0.052728311934208294,-0.0297551128457896,1.0,0.0,-0.04911479154768703,-0.02826956025128498,10,0,10,3502
gpt-6-luna,recency@0.25 - random@0.25,all,overlap,refusal=wrong,-0.07688385571966808,-0.14643596288976723,-0.010217178940434089,-0.13658346046275108,-0.020283926218708836,0.9895,0.0105,-0.12513586956521738,-0.016304347826086956,10,2,6,184
gpt-6-luna,recency@0.25 - random@0.25,all,overlap,answered only,-0.06858346046275109,-0.1412013289358112,-4.3471759933455916e-05,-0.1297141148325359,-0.0117352948824631,0.975,0.025,-0.11538461538461539,-0.005494505494505495,10,3,6,182
gpt-6-luna,recency@0.25 - random@0.25,all,disjoint,refusal=wrong,-0.04793404021934699,-0.06459248036070328,-0.031472361556843145,-0.06209612674661507,-0.03425269020679631,1.0,0.0,-0.05714285714285714,-0.034462444771723125,10,0,10,3395
gpt-6-luna,recency@0.25 - random@0.25,all,disjoint,answered only,-0.03965139786173212,-0.05334307736933024,-0.025168199211060404,-0.05133875137243635,-0.02813803171892574,1.0,0.0,-0.048493975903614456,-0.026197289156626547,10,0,10,3320
gpt-6-luna,typed@0.5 - random@0.5,4,all,refusal=wrong,0.022098393818641673,0.003669629152125723,0.04563681412227496,0.006119573808235257,0.04201225103735172,0.005,0.995,0.0053475935828877,0.034776069518716486,10,7,3,1496
gpt-6-luna,typed@0.5 - random@0.5,4,all,answered only,0.023337108413049066,0.004800983226762852,0.04849551516545591,0.007109178748639382,0.04374473925227332,0.001,0.999,0.007407407407407408,0.03569023569023569,10,6,1,1485
gpt-6-luna,typed@0.5 - random@0.5,4,overlap,refusal=wrong,0.10977272727272727,0.023823863636363636,0.21477272727272725,0.0375,0.19662499999999997,0.005,0.995,0.011363636363636364,0.1590909090909091,10,7,1,88
gpt-6-luna,typed@0.5 - random@0.5,4,overlap,answered only,0.11318181818181819,0.038181818181818185,0.2165909090909091,0.045,0.19572727272727272,0.0,1.0,0.023255813953488372,0.1511627906976744,10,6,0,86
gpt-6-luna,typed@0.5 - random@0.5,4,disjoint,refusal=wrong,0.017511733151742946,0.0001720258683001727,0.04036905207732969,0.0023286537494340916,0.036984444884434815,0.024,0.976,0.0014204545454545455,0.031977982954545354,10,6,3,1408
gpt-6-luna,typed@0.5 - random@0.5,4,disjoint,answered only,0.019102086072789622,0.0015548533299992741,0.043336083475650725,0.0036080031886162947,0.0391365809542931,0.0105,0.9895,0.0035739814152966403,0.032880629020729094,10,6,3,1399
gpt-6-luna,typed@0.5 - random@0.5,all,all,refusal=wrong,0.013397076501391329,-0.0029805347059227274,0.031196837168458464,-0.000951763607519208,0.02829295195884494,0.066,0.934,0.002794076557697681,0.022632020117351215,10,5,4,3579
gpt-6-luna,typed@0.5 - random@0.5,all,all,answered only,0.0134697211131159,-0.00322999938804327,0.03167000346336365,-0.0006590929264797657,0.02843048043914694,0.0625,0.9375,0.0039392234102419805,0.023353967360720315,10,4,6,3554
gpt-6-luna,typed@0.5 - random@0.5,all,overlap,refusal=wrong,0.0833483577190671,0.02018079392321383,0.14000353217529987,0.03266097762522248,0.13155237154150198,0.0055,0.9945,0.03804347826086957,0.14130434782608695,10,7,1,184
gpt-6-luna,typed@0.5 - random@0.5,all,overlap,answered only,0.08422928980204522,0.027900864293085654,0.13826271226193818,0.03673107233323951,0.13075558213716107,0.002,0.998,0.04395604395604396,0.14835164835164835,10,6,1,182
gpt-6-luna,typed@0.5 - random@0.5,all,disjoint,refusal=wrong,0.00844299476473869,-0.008296017231602807,0.02710580207296417,-0.005739406467581237,0.023497348874292594,0.1715,0.8285,-0.0014727540500736377,0.01826215022091311,10,4,6,3395
gpt-6-luna,typed@0.5 - random@0.5,all,disjoint,answered only,0.0086987111598356,-0.007375828444007228,0.027228631976559555,-0.005380655698238905,0.023750503889415124,0.161,0.839,-0.0008896797153024911,0.018090154211150653,10,4,6,3372
gpt-6-luna,typed@0.5 - tfidf@0.5,4,all,refusal=wrong,0.005419945284161836,-0.010150369498682617,0.025279976641440046,-0.008116369820437291,0.021241955530425613,0.294,0.706,-0.01270053475935829,0.016711229946524065,10,3,6,1496
gpt-6-luna,typed@0.5 - tfidf@0.5,4,all,answered only,0.005609257372735174,-0.009683840657778225,0.0251912519414647,-0.007760988659206261,0.02147710554912542,0.291,0.709,-0.012811867835468645,0.015509103169251517,10,3,5,1483
gpt-6-luna,typed@0.5 - tfidf@0.5,4,overlap,refusal=wrong,-0.040757575757575756,-0.07484848484848486,-0.00909090909090909,-0.06916666666666667,-0.0125,1.0,0.0065,-0.11363636363636363,0.0,10,0,4,88
gpt-6-luna,typed@0.5 - tfidf@0.5,4,overlap,answered only,-0.02825757575757576,-0.05910795454545455,0.0,-0.05325757575757576,-0.006666666666666666,1.0,0.0265,-0.10344827586206896,0.0,10,0,3,87
gpt-6-luna,typed@0.5 - tfidf@0.5,4,disjoint,refusal=wrong,0.008799284670694863,-0.007719326047216105,0.028994532157014894,-0.005313137728651247,0.024895388659136077,0.1765,0.8235,-0.009232954545454546,0.019176136363636364,10,5,3,1408
gpt-6-luna,typed@0.5 - tfidf@0.5,4,disjoint,answered only,0.008441972656022546,-0.007634099616858238,0.0285660439157321,-0.005491242474001095,0.024545077385319473,0.18,0.8205,-0.01002865329512894,0.01792621776504288,10,3,2,1396
gpt-6-luna,typed@0.5 - tfidf@0.5,all,all,refusal=wrong,0.003627421773456413,-0.011175234586840128,0.02091505859572585,-0.00957218539536868,0.01806816086991833,0.347,0.653,-0.008382229673093043,0.009779267951941882,10,5,5,3579
gpt-6-luna,typed@0.5 - tfidf@0.5,all,all,answered only,0.003744041857440883,-0.010746390795009527,0.02098557184042509,-0.008979833406917092,0.017817714484116294,0.3395,0.6605,-0.008438818565400843,0.009852320675105447,10,4,5,3555
gpt-6-luna,typed@0.5 - tfidf@0.5,all,overlap,refusal=wrong,0.0045644661720176585,-0.039510632642211586,0.054350461133069815,-0.032316335552319525,0.04537419388391927,0.4355,0.5645,-0.04891304347826087,0.02717391304347826,10,3,4,184
gpt-6-luna,typed@0.5 - tfidf@0.5,all,overlap,answered only,0.0097932243419523,-0.029126354489164088,0.05561627140974961,-0.024746589940323954,0.04734965501698911,0.3465,0.6535,-0.04371584699453552,0.027459016393441876,10,3,4,183
gpt-6-luna,typed@0.5 - tfidf@0.5,all,disjoint,refusal=wrong,0.003922214595721628,-0.011703641732703435,0.02175326178809272,-0.009779468221550403,0.018704975542716187,0.342,0.658,-0.007658321060382916,0.010898379970544918,10,4,6,3395
gpt-6-luna,typed@0.5 - tfidf@0.5,all,disjoint,answered only,0.003832449545524516,-0.011244047797049711,0.0216069128025428,-0.009587754555183787,0.018298189620245795,0.34,0.66,-0.00860023724792408,0.010090450771055713,10,5,5,3372
gpt-6-luna,typed@0.5 - agnostic@0.5,4,all,refusal=wrong,-0.029167237150498855,-0.04381677116719083,-0.01322671998047826,-0.04157318772135818,-0.016082831649722153,1.0,0.0,-0.046122994652406414,-0.018699866310160518,10,2,8,1496
gpt-6-luna,typed@0.5 - agnostic@0.5,4,all,answered only,-0.028294656799032657,-0.0423506801743014,-0.013089364600140476,-0.040109629221735214,-0.015688138163110755,1.0,0.0,-0.043859649122807015,-0.018218623481781375,10,2,8,1482
gpt-6-luna,typed@0.5 - agnostic@0.5,4,overlap,refusal=wrong,-0.008674242424242423,-0.061384469696969694,0.050075757575757586,-0.054507575757575755,0.04041666666666667,0.614,0.388,-0.07954545454545454,0.03409090909090909,10,2,3,88
gpt-6-luna,typed@0.5 - agnostic@0.5,4,overlap,answered only,0.003825757575757577,-0.044848484848484846,0.05757575757575759,-0.03659090909090909,0.05007575757575757,0.475,0.5305,-0.05813953488372093,0.046511627906976744,10,2,2,86
gpt-6-luna,typed@0.5 - agnostic@0.5,4,disjoint,refusal=wrong,-0.030011129095283196,-0.04543432902764856,-0.014663680473187975,-0.042774550660601096,-0.017455125536557894,1.0,0.0,-0.046875,-0.01775568181818182,10,1,8,1408
gpt-6-luna,typed@0.5 - agnostic@0.5,4,disjoint,answered only,-0.029618142016785427,-0.04434608252683907,-0.014765831452360665,-0.04229024046922325,-0.016893673363987078,1.0,0.0,-0.045845272206303724,-0.019340974212034383,10,1,8,1396
gpt-6-luna,typed@0.5 - agnostic@0.5,all,all,refusal=wrong,-0.030137396498750597,-0.044838947301967254,-0.013562476199108532,-0.04233262573892953,-0.016657057429979902,0.9995,0.0005,-0.042197541212629225,-0.024029058396200054,10,2,8,3579
gpt-6-luna,typed@0.5 - agnostic@0.5,all,all,answered only,-0.028932570901831888,-0.04303201610516185,-0.01293346499433624,-0.04090229833059021,-0.015677391191670956,0.9995,0.0005,-0.04077615298087739,-0.023340832395950507,10,2,8,3556
gpt-6-luna,typed@0.5 - agnostic@0.5,all,overlap,refusal=wrong,-0.0073067632850241536,-0.057198067632850236,0.05010869565217392,-0.050917874396135265,0.041304347826086954,0.603,0.3995,-0.04891304347826087,0.02717391304347826,10,2,3,184
gpt-6-luna,typed@0.5 - agnostic@0.5,all,overlap,answered only,-0.002078005115089515,-0.04870716112531969,0.052500000000000005,-0.04239865728900256,0.04411764705882353,0.5485,0.454,-0.04395604395604396,0.03296703296703297,10,2,3,182
gpt-6-luna,typed@0.5 - agnostic@0.5,all,disjoint,refusal=wrong,-0.031704527653901866,-0.04707689888122403,-0.016903795745579358,-0.04466732950495921,-0.01888248210711414,1.0,0.0,-0.0438880706921944,-0.02533136966126657,10,2,8,3395
gpt-6-luna,typed@0.5 - agnostic@0.5,all,disjoint,answered only,-0.030658678798924678,-0.045211869258631174,-0.01641913561747036,-0.042966712920488856,-0.018171966674302098,1.0,0.0,-0.04239033787788975,-0.024303497332542976,10,2,8,3374
gpt-6-luna,typed@0.5 - recency@0.5,4,all,refusal=wrong,0.04254830062345443,0.016745204881626684,0.07179604419910413,0.02097308908798805,0.06714641500221358,0.0,1.0,0.019385026737967916,0.05213903743315508,10,8,2,1496
gpt-6-luna,typed@0.5 - recency@0.5,4,all,answered only,0.03811014419514564,0.0134816768484111,0.0668454909300396,0.017021666645387,0.061921249765869386,0.0,1.0,0.015603799185888738,0.04613297150610583,10,8,2,1474
gpt-6-luna,typed@0.5 - recency@0.5,4,overlap,refusal=wrong,0.022840909090909092,-0.025,0.0753409090909091,-0.017499999999999998,0.06630113636363633,0.1825,0.8345,-0.03409090909090909,0.07954545454545454,10,3,1,88
gpt-6-luna,typed@0.5 - recency@0.5,4,overlap,answered only,0.03534090909090909,0.0,0.08,0.00625,0.07131249999999993,0.031,1.0,-0.011494252873563218,0.09195402298850575,10,3,0,87
gpt-6-luna,typed@0.5 - recency@0.5,4,disjoint,refusal=wrong,0.04261840994231346,0.017092652337937667,0.07113727244063682,0.020997496435811284,0.0666705016060522,0.0,1.0,0.02130681818181818,0.05397727272727273,10,8,2,1408
gpt-6-luna,typed@0.5 - recency@0.5,4,disjoint,answered only,0.03741520677712702,0.012836539880995984,0.0657654188124973,0.016628045957984575,0.061031436910717725,0.0,1.0,0.01514059120403749,0.047584715212689255,10,8,2,1387
gpt-6-luna,typed@0.5 - recency@0.5,all,all,refusal=wrong,0.04239208105026181,0.01457773697031717,0.0729969949466132,0.01959160503693073,0.06803319665705768,0.0,1.0,0.026823134953897737,0.04833752444816988,10,9,1,3579
gpt-6-luna,typed@0.5 - recency@0.5,all,all,answered only,0.03717616784887541,0.010650841016657068,0.06760774413372561,0.01516663395665527,0.06195068060580298,0.001,0.999,0.021819212241428167,0.04363842448285633,10,9,1,3529
gpt-6-luna,typed@0.5 - recency@0.5,all,overlap,refusal=wrong,0.033732981993851566,-0.011126482213438734,0.08588537549407096,-0.005463768115942028,0.07788888888888888,0.088,0.913,0.0,0.08695652173913043,10,3,2,184
gpt-6-luna,typed@0.5 - recency@0.5,all,overlap,answered only,0.039288537549407115,-0.004347826086956522,0.08930632411067185,0.002573122529644272,0.0809090909090909,0.0355,0.971,0.01092896174863388,0.09289617486338798,10,3,1,183
gpt-6-luna,typed@0.5 - recency@0.5,all,disjoint,refusal=wrong,0.04175181874121876,0.014358060161179161,0.07210087934847753,0.019397504168105588,0.0672878599561526,0.0,1.0,0.025920471281296025,0.048600883652430045,10,9,1,3395
gpt-6-luna,typed@0.5 - recency@0.5,all,disjoint,answered only,0.03601075487118547,0.010155511057177345,0.06606802924216093,0.01458450307935729,0.06092933730038721,0.0015,0.9985,0.020023909145248056,0.04213986849970114,10,9,1,3346
gpt-6-luna,typed@0.5 - lead@0.5,4,all,refusal=wrong,0.04662924363957281,0.029338364098836958,0.06782229505290333,0.031573495256763055,0.06442931502960353,0.0,1.0,0.024732620320855617,0.05815508021390375,10,10,0,1496
gpt-6-luna,typed@0.5 - lead@0.5,4,all,answered only,0.042209866567071,0.023971929096471868,0.064579348246469,0.026218452711987195,0.0606946680596834,0.0,1.0,0.02103120759837178,0.05359565807327001,10,10,0,1474
gpt-6-luna,typed@0.5 - lead@0.5,4,overlap,refusal=wrong,0.10776515151515151,0.012491477272727274,0.21471590909090899,0.022984848484848483,0.19829166666666664,0.0135,0.9875,0.0,0.1590909090909091,10,7,2,88
gpt-6-luna,typed@0.5 - lead@0.5,4,overlap,answered only,0.12026515151515152,0.03207859848484848,0.22274147727272722,0.04541666666666667,0.20595643939393934,0.0025,0.9975,0.011494252873563218,0.1839080459770115,10,7,1,87
gpt-6-luna,typed@0.5 - lead@0.5,4,disjoint,refusal=wrong,0.04432047269990836,0.02807723333923238,0.06418692096184254,0.030167508136893607,0.06057844097566441,0.0,1.0,0.022017045454545456,0.056107954545454544,10,10,0,1408
gpt-6-luna,typed@0.5 - lead@0.5,4,disjoint,answered only,0.039013683589408724,0.021127798787620892,0.06048283063012324,0.023262535045226913,0.05666711213325206,0.0,1.0,0.017303532804614274,0.04974765681326604,10,9,0,1387
gpt-6-luna,typed@0.5 - lead@0.5,all,all,refusal=wrong,0.04342458395592565,0.024374854779391084,0.06293894017919667,0.027594380303587126,0.06014684555174933,0.0,1.0,0.028778988544286115,0.05141100866163733,10,9,1,3579
gpt-6-luna,typed@0.5 - lead@0.5,all,all,answered only,0.0343875965572922,0.01652473373936043,0.05363163088248531,0.019409954290495617,0.05047245585737289,0.0,1.0,0.020483641536273117,0.041251778093883355,10,8,2,3515
gpt-6-luna,typed@0.5 - lead@0.5,all,overlap,refusal=wrong,0.13420639460971268,0.017244589054157135,0.2680582967836257,0.03258864098652428,0.2425054347826087,0.01,0.99,0.06521739130434782,0.19021739130434784,10,7,2,184
gpt-6-luna,typed@0.5 - lead@0.5,all,overlap,answered only,0.13219156303605756,0.02442573542354805,0.2551745926609506,0.03823380890377626,0.2335033539731682,0.0055,0.9945,0.06111111111111111,0.17777777777777778,10,7,2,180
gpt-6-luna,typed@0.5 - lead@0.5,all,disjoint,refusal=wrong,0.03918616949301882,0.022822113693812037,0.05640391972276357,0.025458649938003185,0.05365378114647487,0.0,1.0,0.024742268041237112,0.047128129602356406,10,9,1,3395
gpt-6-luna,typed@0.5 - lead@0.5,all,disjoint,answered only,0.030198057177349004,0.015006663959726784,0.04736615034516922,0.017067930670375858,0.04447102737240779,0.0,1.0,0.015584707646176912,0.036581709145427285,10,8,2,3335
gpt-6-luna,tfidf@0.5 - random@0.5,4,all,refusal=wrong,0.016678448534479834,-0.0020598547977909876,0.03625928937324229,0.0008252905056487949,0.0326044199671026,0.04,0.96,0.00267379679144385,0.034759358288770054,10,6,4,1496
gpt-6-luna,tfidf@0.5 - random@0.5,4,all,answered only,0.01871285003994763,-0.0008914761114509312,0.0408997369253766,0.0021657360319379646,0.03628481226947698,0.0335,0.9665,0.0047138047138047135,0.03771043771043771,10,7,3,1485
gpt-6-luna,tfidf@0.5 - random@0.5,4,overlap,refusal=wrong,0.15053030303030304,0.07371212121212121,0.24486931818181804,0.0829469696969697,0.22782196969696972,0.0,1.0,0.06818181818181818,0.2159090909090909,10,8,0,88
gpt-6-luna,tfidf@0.5 - random@0.5,4,overlap,answered only,0.15143939393939393,0.07551704545454546,0.24488068181818162,0.08401515151515151,0.2283522727272727,0.0,1.0,0.06896551724137931,0.21839080459770116,10,8,0,87
gpt-6-luna,tfidf@0.5 - random@0.5,4,disjoint,refusal=wrong,0.008712448481048081,-0.010777271632238593,0.029123243470198876,-0.007646236445460363,0.025448146825419994,0.1805,0.8195,-0.005681818181818182,0.028409090909090908,10,6,4,1408
gpt-6-luna,tfidf@0.5 - random@0.5,4,disjoint,answered only,0.010803987107617976,-0.009613778596373659,0.033945961501434634,-0.006452616416256191,0.029118898551787852,0.158,0.842,-0.002861230329041488,0.030758226037195996,10,6,3,1398
gpt-6-luna,tfidf@0.5 - random@0.5,all,all,refusal=wrong,0.009769654727934915,-0.006238826577792369,0.024436135725165436,-0.003846949777613516,0.0222152798609083,0.112,0.888,0.0013970382788488405,0.022632020117351215,10,6,4,3579
gpt-6-luna,tfidf@0.5 - random@0.5,all,all,answered only,0.010023260545707898,-0.006244917926362555,0.02532901567132846,-0.004101123687337346,0.023153022641454916,0.1105,0.8895,0.0022426884139482572,0.02250421822272212,10,5,4,3556
gpt-6-luna,tfidf@0.5 - random@0.5,all,overlap,refusal=wrong,0.07878389154704944,0.029910785486443377,0.12962300637958532,0.03749621212121212,0.12181020733652312,0.0,1.0,0.05434782608695652,0.15760869565217392,10,6,0,184
gpt-6-luna,tfidf@0.5 - random@0.5,all,overlap,answered only,0.07878389154704944,0.029910785486443377,0.12962300637958532,0.03749621212121212,0.12181020733652312,0.0,1.0,0.0546448087431694,0.15300546448087432,10,6,0,183
gpt-6-luna,tfidf@0.5 - random@0.5,all,disjoint,refusal=wrong,0.004520780169017062,-0.01380464789984829,0.020117822449183344,-0.010636122086265284,0.01792866880999847,0.287,0.713,-0.002650957290132548,0.01826215022091311,10,6,4,3395
gpt-6-luna,tfidf@0.5 - random@0.5,all,disjoint,answered only,0.004770382708184327,-0.013681865992544798,0.02071754445268521,-0.010793063859311962,0.01849721099332862,0.283,0.717,-0.0035576638007708272,0.01749184702045657,10,5,4,3373
gpt-6-luna,agnostic@0.5 - random@0.5,4,all,refusal=wrong,0.05126563096914053,0.033170527756992495,0.06869525259409265,0.03620450821141291,0.06569130504441274,0.0,1.0,0.038101604278074866,0.0661764705882353,10,10,0,1496
gpt-6-luna,agnostic@0.5 - random@0.5,4,all,answered only,0.05063953902202535,0.032551180860436256,0.06903477073862962,0.035435205759097914,0.06586960269526046,0.0,1.0,0.03838383838383838,0.06531986531986532,10,10,0,1485
gpt-6-luna,agnostic@0.5 - random@0.5,4,overlap,refusal=wrong,0.1184469696969697,0.04884848484848485,0.21305965909090893,0.05593371212121212,0.1996969696969697,0.0,1.0,0.03409090909090909,0.18181818181818182,10,7,0,88
gpt-6-luna,agnostic@0.5 - random@0.5,4,overlap,answered only,0.11117424242424243,0.04492234848484848,0.20542518939393933,0.05033712121212121,0.19151893939393938,0.0,1.0,0.023255813953488372,0.16279069767441862,10,7,0,86
gpt-6-luna,agnostic@0.5 - random@0.5,4,disjoint,refusal=wrong,0.04752286224702614,0.028071199589270686,0.06565329819331811,0.03122265567784284,0.06330592689411421,0.0,1.0,0.03480113636363636,0.06321022727272728,10,9,0,1408
gpt-6-luna,agnostic@0.5 - random@0.5,4,disjoint,answered only,0.04762933574007931,0.028174406298884336,0.06667121274374739,0.031353418199257424,0.06369612354911634,0.0,1.0,0.035025017869907075,0.0636168691922802,10,10,0,1399
gpt-6-luna,agnostic@0.5 - random@0.5,all,all,refusal=wrong,0.043534473000141925,0.02509984602306536,0.06215509802921968,0.02823288066786307,0.05897610154706089,0.0,1.0,0.03632299525006985,0.055322715842414084,10,10,0,3579
gpt-6-luna,agnostic@0.5 - random@0.5,all,all,answered only,0.04193169432275915,0.024147353157268143,0.06063638829916744,0.027239311857739253,0.05744752491003422,0.0,1.0,0.03542310936182176,0.05370396401461902,10,10,0,3557
gpt-6-luna,agnostic@0.5 - random@0.5,all,overlap,refusal=wrong,0.09065512100409126,0.04802631578947368,0.13009493533735522,0.055681818181818186,0.12496012759170654,0.0,1.0,0.05434782608695652,0.15760869565217392,10,7,0,184
gpt-6-luna,agnostic@0.5 - random@0.5,all,overlap,answered only,0.08756835269993166,0.04459828548644338,0.12854579630895419,0.052594696969696965,0.12150162337662337,0.0,1.0,0.04945054945054945,0.14835164835164835,10,7,0,182
gpt-6-luna,agnostic@0.5 - random@0.5,all,disjoint,refusal=wrong,0.04014752241864055,0.021461129674169552,0.05961703696889531,0.024267393329366036,0.05620810680858416,0.0,1.0,0.0338659793814433,0.05213549337260678,10,10,0,3395
gpt-6-luna,agnostic@0.5 - random@0.5,all,disjoint,answered only,0.03883912888267848,0.020763966015747246,0.05824670408463459,0.02358872704713045,0.05477888236553,0.0,1.0,0.03288888888888889,0.05037037037037037,10,10,0,3375
gpt-6-luna,recency@0.5 - random@0.5,4,all,refusal=wrong,-0.020449906804812762,-0.04030258651750362,-0.0013721813358044564,-0.03706443839361701,-0.0043066529081395135,0.9825,0.0175,-0.03074866310160428,0.0006684491978609625,10,3,6,1496
gpt-6-luna,recency@0.5 - random@0.5,4,all,answered only,-0.0167663806334842,-0.03719187682426896,0.0018099256545774643,-0.034182008243694786,-0.0005650776048045593,0.959,0.041,-0.027081922816519974,0.004062288422477996,10,4,6,1477
gpt-6-luna,recency@0.5 - random@0.5,4,overlap,refusal=wrong,0.0869318181818182,0.01875,0.1875,0.024431818181818183,0.1744318181818182,0.0015,1.0,-0.022727272727272728,0.1366477272727257,10,5,0,88
gpt-6-luna,recency@0.5 - random@0.5,4,overlap,answered only,0.0778409090909091,0.00909090909090909,0.18125,0.0125,0.1653409090909091,0.0065,1.0,-0.034482758620689655,0.12643678160919541,10,4,0,87
gpt-6-luna,recency@0.5 - random@0.5,4,disjoint,refusal=wrong,-0.025106676790570513,-0.044487798514135396,-0.006649316419543011,-0.04161615241447455,-0.009529869805233498,0.998,0.002,-0.036931818181818184,-0.004971590909090909,10,2,7,1408
gpt-6-luna,recency@0.5 - random@0.5,4,disjoint,answered only,-0.020280471100880975,-0.04051422843821769,-0.002464980026692751,-0.03717013699647948,-0.00465829052573997,0.9875,0.0125,-0.03093525179856115,-0.0007194244604316547,10,2,6,1390
gpt-6-luna,recency@0.5 - random@0.5,all,all,refusal=wrong,-0.028995004548870475,-0.048194767580846634,-0.014347847299810585,-0.04500176082250363,-0.01618069935406745,1.0,0.0,-0.034932942162615256,-0.014249790444258172,10,0,9,3579
gpt-6-luna,recency@0.5 - random@0.5,all,all,answered only,-0.02504379846081075,-0.045720241528783415,-0.008604003235689944,-0.04213733543477399,-0.011025937255236968,0.9985,0.0015,-0.03029445073612684,-0.010758776896942242,10,2,8,3532
gpt-6-luna,recency@0.5 - random@0.5,all,overlap,refusal=wrong,0.049615375725215544,0.011203905473499299,0.08994932303585049,0.017979797979797978,0.08311758893280632,0.006,0.9945,-0.00013586956521738358,0.10326086956521739,10,6,1,184
gpt-6-luna,recency@0.5 - random@0.5,all,overlap,answered only,0.04546517809675705,0.007573498139287615,0.08444507575757575,0.014646464646464647,0.07841972355130249,0.007,0.9935,-0.01092896174863388,0.09836065573770492,10,6,1,183
gpt-6-luna,recency@0.5 - random@0.5,all,disjoint,refusal=wrong,-0.033308823976480065,-0.05381699517538392,-0.018295606570126913,-0.049857633078415724,-0.020314993094139498,1.0,0.0,-0.039764359351988215,-0.017673048600883652,10,0,10,3395
gpt-6-luna,recency@0.5 - random@0.5,all,disjoint,answered only,-0.028738401857941576,-0.051282088232862184,-0.012112650343291289,-0.04678693412913018,-0.014125028490525361,1.0,0.0,-0.03404001194386384,-0.013436846819946252,10,2,8,3349
gpt-6-luna,full - typed@0.25,4,all,refusal=wrong,0.08899156505690155,0.07442742839811764,0.10569697597546676,0.0761673969581203,0.10232207111402343,0.0,1.0,0.07152406417112299,0.10160427807486631,10,10,0,1496
gpt-6-luna,full - typed@0.25,4,all,answered only,0.08838028845347101,0.0729603894850421,0.10543096677056958,0.07480117770303477,0.10250402392154302,0.0,1.0,0.0709979906229069,0.10180843938379103,10,10,0,1493
gpt-6-luna,full - typed@0.25,4,overlap,refusal=wrong,0.006856060606060607,-0.09757575757575758,0.08295454545454546,-0.0793939393939394,0.07437310606060604,0.4025,0.5975,-0.03409090909090909,0.11363636363636363,10,5,2,88
gpt-6-luna,full - typed@0.25,4,overlap,answered only,-0.003825757575757574,-0.11090909090909092,0.08001515151515143,-0.08627083333333335,0.0675,0.497,0.506,-0.047058823529411764,0.09411764705882353,10,3,2,85
gpt-6-luna,full - typed@0.25,4,disjoint,refusal=wrong,0.09356063839731604,0.07278878050296397,0.11803942040660859,0.07552056443943565,0.11328009931126062,0.0,1.0,0.07386363636363637,0.106551846590909,10,10,0,1408
gpt-6-luna,full - typed@0.25,4,disjoint,answered only,0.09356063839731604,0.07278878050296397,0.11803942040660859,0.07552056443943565,0.11328009931126062,0.0,1.0,0.07386363636363637,0.106551846590909,10,10,0,1408
gpt-6-luna,full - typed@0.25,all,all,refusal=wrong,0.09159454894430646,0.07196072329968412,0.11020763721671703,0.07491420566711163,0.10744406961777206,0.0,1.0,0.08074881251746298,0.10114557138865606,10,10,0,3579
gpt-6-luna,full - typed@0.25,all,all,answered only,0.09098344890441835,0.06999308676451452,0.11044146005975665,0.07321314403845999,0.10756761384866387,0.0,1.0,0.08060453400503778,0.10103554436048139,10,10,0,3573
gpt-6-luna,full - typed@0.25,all,overlap,refusal=wrong,0.035297193907033717,-0.03336703852021359,0.10212099397868839,-0.020642436955366026,0.09191335552319532,0.153,0.8475,-0.005434782608695652,0.09239130434782608,10,5,2,184
gpt-6-luna,full - typed@0.25,all,overlap,answered only,0.027216939407341878,-0.044117647058823525,0.10274214949137547,-0.031214783281733743,0.0916801747014595,0.228,0.773,-0.011111111111111112,0.07777777777777778,10,4,2,180
gpt-6-luna,full - typed@0.25,all,disjoint,refusal=wrong,0.09485026006660593,0.07117701887062043,0.119460153895938,0.07392804938431138,0.11525710056850737,0.0,1.0,0.08306332842415316,0.10339469808541969,10,10,0,3395
gpt-6-luna,full - typed@0.25,all,disjoint,answered only,0.09489219357245028,0.07090492501187375,0.11932501021299585,0.07380694548352908,0.1155449080922288,0.0,1.0,0.08311229000884174,0.10433244916003537,10,10,0,3393
gpt-6-luna,full - typed@0.5,4,all,refusal=wrong,0.04904149856497138,0.02875143764502684,0.06422888814242993,0.03285847520769046,0.06258759528339762,0.0,1.0,0.042112299465240643,0.0661764705882353,10,9,1,1496
gpt-6-luna,full - typed@0.5,4,all,answered only,0.045492113046154935,0.02630934638739346,0.06058057837506767,0.02984120548067121,0.058472933901648406,0.0,1.0,0.03763440860215054,0.06182795698924731,10,9,1,1488
gpt-6-luna,full - typed@0.5,4,overlap,refusal=wrong,0.010265151515151515,-0.09418750000000001,0.08118939393939384,-0.08022727272727273,0.07469696969696969,0.3615,0.6385,-0.011363636363636364,0.10227272727272728,10,5,1,88
gpt-6-luna,full - typed@0.5,4,overlap,answered only,-0.002234848484848484,-0.10465909090909091,0.06443181818181817,-0.08848484848484849,0.059356060606060614,0.476,0.5255,-0.023255813953488372,0.09302325581395349,10,4,1,86
gpt-6-luna,full - typed@0.5,4,disjoint,refusal=wrong,0.050812047771082135,0.03582710912286058,0.06440113403570677,0.0387199280656797,0.06248228228689655,0.0,1.0,0.04190340909090909,0.06676136363636363,10,9,0,1408
gpt-6-luna,full - typed@0.5,4,disjoint,answered only,0.04760530210960482,0.033770206806620365,0.060657023995371956,0.03607594177524402,0.0587526906524803,0.0,1.0,0.039229671897289584,0.06276747503566334,10,9,0,1402
gpt-6-luna,full - typed@0.5,all,all,refusal=wrong,0.05089588355709229,0.03398866734829394,0.06485614402664035,0.037182071755032194,0.06285631976422053,0.0,1.0,0.04666107851355127,0.06287370773959203,10,9,1,3579
gpt-6-luna,full - typed@0.5,all,all,answered only,0.04834005049545544,0.031957235842157615,0.06169841466770536,0.034986989502749276,0.05998745565387307,0.0,1.0,0.04405162738496072,0.06004489337822671,10,9,1,3564
gpt-6-luna,full - typed@0.5,all,overlap,refusal=wrong,0.008479012088851903,-0.0535897461456672,0.06226798881261124,-0.043625730994152054,0.054979818204932605,0.371,0.6295,-0.02717391304347826,0.059782608695652176,10,4,2,184
gpt-6-luna,full - typed@0.5,all,overlap,answered only,0.0028173534860168326,-0.05704219187675069,0.052195484315007395,-0.046547619047619046,0.04484116300982636,0.431,0.5695,-0.027472527472527472,0.054945054945054944,10,4,2,182
gpt-6-luna,full - typed@0.5,all,disjoint,refusal=wrong,0.05341919926388196,0.03891040321646014,0.0678466590594618,0.04150527597965958,0.06522036244142018,0.0,1.0,0.048600883652430045,0.06539027982326952,10,10,0,3395
gpt-6-luna,full - typed@0.5,all,disjoint,answered only,0.05095613514467271,0.036910345172108346,0.06460739759697054,0.039705320952205726,0.06217686779448454,0.0,1.0,0.046126552335895916,0.06209343583678297,10,10,0,3382
gpt-6-luna,typed@0.25 - none,4,all,refusal=wrong,0.06474807375555557,0.04718795586695317,0.08198730271185105,0.049808959752836245,0.07954938200649427,0.0,1.0,0.04478609625668449,0.08156751336898388,10,10,0,1496
gpt-6-luna,typed@0.25 - none,4,all,answered only,0.008321010702256059,-0.013591977499045341,0.023493562955784662,-0.0091892764070244,0.022155233481549068,0.1895,0.8105,-0.004415011037527594,0.03016924208977189,10,8,2,1359
gpt-6-luna,typed@0.25 - none,4,overlap,refusal=wrong,0.11257575757575758,-0.005607954545454545,0.24100189393939384,0.010068181818181818,0.2216022727272727,0.0355,0.965,-0.022727272727272728,0.18181818181818182,10,6,2,88
gpt-6-luna,typed@0.25 - none,4,overlap,answered only,0.049510489510489517,-0.03636363636363636,0.1676923076923077,-0.026944055944055946,0.14951048951048948,0.175,0.83,-0.06493506493506493,0.09090909090909091,10,3,1,77
gpt-6-luna,typed@0.25 - none,4,disjoint,refusal=wrong,0.06263294146203144,0.04652656996291428,0.07883546235623078,0.049490192849623874,0.07572920828150034,0.0,1.0,0.04332386363636364,0.08169389204545445,10,10,0,1408
gpt-6-luna,typed@0.25 - none,4,disjoint,answered only,0.007883911543063454,-0.015535126893937594,0.025451166886314908,-0.010660303414594176,0.023183309631230976,0.213,0.787,-0.0039001560062402497,0.031981279251170044,10,8,2,1282
gpt-6-luna,typed@0.25 - none,all,all,refusal=wrong,0.07177155763035281,0.05397761459418513,0.09220560549411481,0.055887369418712717,0.08837147801646708,0.0,1.0,0.05839620005588153,0.08438111204246997,10,10,0,3579
gpt-6-luna,typed@0.25 - none,all,all,answered only,0.006484389275688174,-0.013603469300258055,0.022450545398201308,-0.009439937032314619,0.02070931588147972,0.2345,0.7655,-0.000937693738375697,0.02045877247365158,10,7,3,3226
gpt-6-luna,typed@0.25 - none,all,overlap,refusal=wrong,0.11258679472066199,-0.016488137958532694,0.24403618421052628,0.0040080149319279825,0.22496531100478465,0.045,0.955,0.021739130434782608,0.16304347826086957,10,7,2,184
gpt-6-luna,typed@0.25 - none,all,overlap,answered only,0.04289533995416348,-0.061650114591291064,0.16816271963330776,-0.04736440030557677,0.14418258212375853,0.2295,0.776,-0.049689440993788817,0.06832298136645963,10,4,2,161
gpt-6-luna,typed@0.25 - none,all,disjoint,refusal=wrong,0.06961489761257374,0.053178195763168484,0.08786866112456493,0.055615221431882765,0.0850072698123848,0.0,1.0,0.055964653902798235,0.08306332842415316,10,10,0,3395
gpt-6-luna,typed@0.25 - none,all,disjoint,answered only,0.005829136902943686,-0.01441604898011968,0.02172359077083261,-0.010203189616110771,0.01988379572402177,0.25,0.75,-0.0013050570962479609,0.020880913539967374,10,6,4,3065
qwen3.8-flash,typed@0.25 - random@0.25,4,all,refusal=wrong,0.005517078212810535,-0.018169405991072262,0.02833375969058144,-0.01393160248109531,0.025057146072145535,0.328,0.672,-0.01537433155080214,0.029411764705882353,10,5,4,1496
qwen3.8-flash,typed@0.25 - random@0.25,4,all,answered only,0.005517078212810535,-0.018169405991072262,0.02833375969058144,-0.01393160248109531,0.025057146072145535,0.328,0.672,-0.01537433155080214,0.029411764705882353,10,5,4,1496
qwen3.8-flash,typed@0.25 - random@0.25,4,overlap,refusal=wrong,-0.008939393939393941,-0.05878787878787879,0.05681818181818181,-0.052121212121212124,0.04117424242424232,0.625,0.376,-0.11363636363636363,0.06818181818181818,10,1,4,88
qwen3.8-flash,typed@0.25 - random@0.25,4,overlap,answered only,-0.008939393939393941,-0.05878787878787879,0.05681818181818181,-0.052121212121212124,0.04117424242424232,0.625,0.376,-0.11363636363636363,0.06818181818181818,10,1,4,88
qwen3.8-flash,typed@0.25 - random@0.25,4,disjoint,refusal=wrong,0.006986181384080059,-0.016491984868764013,0.0295649765859097,-0.012498071527443033,0.02564336033421081,0.2765,0.7235,-0.014204545454545454,0.03126775568181808,10,6,4,1408
qwen3.8-flash,typed@0.25 - random@0.25,4,disjoint,answered only,0.006986181384080059,-0.016491984868764013,0.0295649765859097,-0.012498071527443033,0.02564336033421081,0.2765,0.7235,-0.014204545454545454,0.03126775568181808,10,6,4,1408
qwen3.8-flash,typed@0.25 - random@0.25,all,all,refusal=wrong,0.005517078212810535,-0.018169405991072262,0.02833375969058144,-0.01393160248109531,0.025057146072145535,0.328,0.672,-0.01537433155080214,0.029411764705882353,10,5,4,1496
qwen3.8-flash,typed@0.25 - random@0.25,all,all,answered only,0.005517078212810535,-0.018169405991072262,0.02833375969058144,-0.01393160248109531,0.025057146072145535,0.328,0.672,-0.01537433155080214,0.029411764705882353,10,5,4,1496
qwen3.8-flash,typed@0.25 - random@0.25,all,overlap,refusal=wrong,-0.008939393939393941,-0.05878787878787879,0.05681818181818181,-0.052121212121212124,0.04117424242424232,0.625,0.376,-0.11363636363636363,0.06818181818181818,10,1,4,88
qwen3.8-flash,typed@0.25 - random@0.25,all,overlap,answered only,-0.008939393939393941,-0.05878787878787879,0.05681818181818181,-0.052121212121212124,0.04117424242424232,0.625,0.376,-0.11363636363636363,0.06818181818181818,10,1,4,88
qwen3.8-flash,typed@0.25 - random@0.25,all,disjoint,refusal=wrong,0.006986181384080059,-0.016491984868764013,0.0295649765859097,-0.012498071527443033,0.02564336033421081,0.2765,0.7235,-0.014204545454545454,0.03126775568181808,10,6,4,1408
qwen3.8-flash,typed@0.25 - random@0.25,all,disjoint,answered only,0.006986181384080059,-0.016491984868764013,0.0295649765859097,-0.012498071527443033,0.02564336033421081,0.2765,0.7235,-0.014204545454545454,0.03126775568181808,10,6,4,1408
qwen3.8-flash,typed@0.25 - tfidf@0.25,4,all,refusal=wrong,-0.018894162367661584,-0.062337268141910034,0.02267726271861306,-0.05492864153532125,0.01584279754569817,0.806,0.194,-0.03945521390374331,0.004010695187165776,10,4,6,1496
qwen3.8-flash,typed@0.25 - tfidf@0.25,4,all,answered only,-0.018894162367661584,-0.062337268141910034,0.02267726271861306,-0.05492864153532125,0.01584279754569817,0.806,0.194,-0.03945521390374331,0.004010695187165776,10,4,6,1496
qwen3.8-flash,typed@0.25 - tfidf@0.25,4,overlap,refusal=wrong,-0.004431818181818181,-0.08643181818181819,0.0728409090909091,-0.07048295454545456,0.06034090909090909,0.5175,0.487,-0.09090909090909091,0.06818181818181818,10,4,3,88
qwen3.8-flash,typed@0.25 - tfidf@0.25,4,overlap,answered only,-0.004431818181818181,-0.08643181818181819,0.0728409090909091,-0.07048295454545456,0.06034090909090909,0.5175,0.487,-0.09090909090909091,0.06818181818181818,10,4,3,88
qwen3.8-flash,typed@0.25 - tfidf@0.25,4,disjoint,refusal=wrong,-0.02034208724969808,-0.06480155111526885,0.021944952397667937,-0.05791366604062959,0.015473485132315378,0.8195,0.1805,-0.040482954545454544,0.0035511363636363635,10,4,6,1408
qwen3.8-flash,typed@0.25 - tfidf@0.25,4,disjoint,answered only,-0.02034208724969808,-0.06480155111526885,0.021944952397667937,-0.05791366604062959,0.015473485132315378,0.8195,0.1805,-0.040482954545454544,0.0035511363636363635,10,4,6,1408
qwen3.8-flash,typed@0.25 - tfidf@0.25,all,all,refusal=wrong,-0.018894162367661584,-0.062337268141910034,0.02267726271861306,-0.05492864153532125,0.01584279754569817,0.806,0.194,-0.03945521390374331,0.004010695187165776,10,4,6,1496
qwen3.8-flash,typed@0.25 - tfidf@0.25,all,all,answered only,-0.018894162367661584,-0.062337268141910034,0.02267726271861306,-0.05492864153532125,0.01584279754569817,0.806,0.194,-0.03945521390374331,0.004010695187165776,10,4,6,1496
qwen3.8-flash,typed@0.25 - tfidf@0.25,all,overlap,refusal=wrong,-0.004431818181818181,-0.08643181818181819,0.0728409090909091,-0.07048295454545456,0.06034090909090909,0.5175,0.487,-0.09090909090909091,0.06818181818181818,10,4,3,88
qwen3.8-flash,typed@0.25 - tfidf@0.25,all,overlap,answered only,-0.004431818181818181,-0.08643181818181819,0.0728409090909091,-0.07048295454545456,0.06034090909090909,0.5175,0.487,-0.09090909090909091,0.06818181818181818,10,4,3,88
qwen3.8-flash,typed@0.25 - tfidf@0.25,all,disjoint,refusal=wrong,-0.02034208724969808,-0.06480155111526885,0.021944952397667937,-0.05791366604062959,0.015473485132315378,0.8195,0.1805,-0.040482954545454544,0.0035511363636363635,10,4,6,1408
qwen3.8-flash,typed@0.25 - tfidf@0.25,all,disjoint,answered only,-0.02034208724969808,-0.06480155111526885,0.021944952397667937,-0.05791366604062959,0.015473485132315378,0.8195,0.1805,-0.040482954545454544,0.0035511363636363635,10,4,6,1408
qwen3.8-flash,typed@0.25 - recency@0.25,4,all,refusal=wrong,0.01405542806407983,-0.006628921872342925,0.035849175255983155,-0.0033085684641412203,0.03263988965736283,0.0935,0.9065,-0.009358288770053475,0.03409090909090909,10,5,3,1496
qwen3.8-flash,typed@0.25 - recency@0.25,4,all,answered only,0.01405542806407983,-0.006628921872342925,0.035849175255983155,-0.0033085684641412203,0.03263988965736283,0.0935,0.9065,-0.009358288770053475,0.03409090909090909,10,5,3,1496
qwen3.8-flash,typed@0.25 - recency@0.25,4,overlap,refusal=wrong,0.05674242424242424,-0.035545454545454554,0.1600643939393936,-0.021590909090909088,0.14078787878787877,0.127,0.8765,-0.06846590909090906,0.14772727272727273,10,5,3,88
qwen3.8-flash,typed@0.25 - recency@0.25,4,overlap,answered only,0.05674242424242424,-0.035545454545454554,0.1600643939393936,-0.021590909090909088,0.14078787878787877,0.127,0.8765,-0.06846590909090906,0.14772727272727273,10,5,3,88
qwen3.8-flash,typed@0.25 - recency@0.25,4,disjoint,refusal=wrong,0.010826985798014409,-0.011800164588794966,0.03339100529685167,-0.008202858688216762,0.03000201507199051,0.172,0.828,-0.01065340909090909,0.032670454545454544,10,5,4,1408
qwen3.8-flash,typed@0.25 - recency@0.25,4,disjoint,answered only,0.010826985798014409,-0.011800164588794966,0.03339100529685167,-0.008202858688216762,0.03000201507199051,0.172,0.828,-0.01065340909090909,0.032670454545454544,10,5,4,1408
qwen3.8-flash,typed@0.25 - recency@0.25,all,all,refusal=wrong,0.01405542806407983,-0.006628921872342925,0.035849175255983155,-0.0033085684641412203,0.03263988965736283,0.0935,0.9065,-0.009358288770053475,0.03409090909090909,10,5,3,1496
qwen3.8-flash,typed@0.25 - recency@0.25,all,all,answered only,0.01405542806407983,-0.006628921872342925,0.035849175255983155,-0.0033085684641412203,0.03263988965736283,0.0935,0.9065,-0.009358288770053475,0.03409090909090909,10,5,3,1496
qwen3.8-flash,typed@0.25 - recency@0.25,all,overlap,refusal=wrong,0.05674242424242424,-0.035545454545454554,0.1600643939393936,-0.021590909090909088,0.14078787878787877,0.127,0.8765,-0.06846590909090906,0.14772727272727273,10,5,3,88
qwen3.8-flash,typed@0.25 - recency@0.25,all,overlap,answered only,0.05674242424242424,-0.035545454545454554,0.1600643939393936,-0.021590909090909088,0.14078787878787877,0.127,0.8765,-0.06846590909090906,0.14772727272727273,10,5,3,88
qwen3.8-flash,typed@0.25 - recency@0.25,all,disjoint,refusal=wrong,0.010826985798014409,-0.011800164588794966,0.03339100529685167,-0.008202858688216762,0.03000201507199051,0.172,0.828,-0.01065340909090909,0.032670454545454544,10,5,4,1408
qwen3.8-flash,typed@0.25 - recency@0.25,all,disjoint,answered only,0.010826985798014409,-0.011800164588794966,0.03339100529685167,-0.008202858688216762,0.03000201507199051,0.172,0.828,-0.01065340909090909,0.032670454545454544,10,5,4,1408
qwen3.8-flash,tfidf@0.25 - random@0.25,4,all,refusal=wrong,0.024411240580472116,-0.00599223042885836,0.05765513693390504,-0.001426346618731792,0.051711343972104196,0.0645,0.9355,0.00267379679144385,0.047459893048128345,10,5,3,1496
qwen3.8-flash,tfidf@0.25 - random@0.25,4,all,answered only,0.024411240580472116,-0.00599223042885836,0.05765513693390504,-0.001426346618731792,0.051711343972104196,0.0645,0.9355,0.00267379679144385,0.047459893048128345,10,5,3,1496
qwen3.8-flash,tfidf@0.25 - random@0.25,4,overlap,refusal=wrong,-0.004507575757575757,-0.07862973484848486,0.07474147727272724,-0.06970075757575758,0.06110606060606061,0.5585,0.4425,-0.10227272727272728,0.09090909090909091,10,3,4,88
qwen3.8-flash,tfidf@0.25 - random@0.25,4,overlap,answered only,-0.004507575757575757,-0.07862973484848486,0.07474147727272724,-0.06970075757575758,0.06110606060606061,0.5585,0.4425,-0.10227272727272728,0.09090909090909091,10,3,4,88
qwen3.8-flash,tfidf@0.25 - random@0.25,4,disjoint,refusal=wrong,0.02732826863377814,-0.004457014500178247,0.06047345350712773,0.0002759144803222095,0.05514158548363377,0.05,0.95,0.004971590909090909,0.05113636363636364,10,6,3,1408
qwen3.8-flash,tfidf@0.25 - random@0.25,4,disjoint,answered only,0.02732826863377814,-0.004457014500178247,0.06047345350712773,0.0002759144803222095,0.05514158548363377,0.05,0.95,0.004971590909090909,0.05113636363636364,10,6,3,1408
qwen3.8-flash,tfidf@0.25 - random@0.25,all,all,refusal=wrong,0.024411240580472116,-0.00599223042885836,0.05765513693390504,-0.001426346618731792,0.051711343972104196,0.0645,0.9355,0.00267379679144385,0.047459893048128345,10,5,3,1496
qwen3.8-flash,tfidf@0.25 - random@0.25,all,all,answered only,0.024411240580472116,-0.00599223042885836,0.05765513693390504,-0.001426346618731792,0.051711343972104196,0.0645,0.9355,0.00267379679144385,0.047459893048128345,10,5,3,1496
qwen3.8-flash,tfidf@0.25 - random@0.25,all,overlap,refusal=wrong,-0.004507575757575757,-0.07862973484848486,0.07474147727272724,-0.06970075757575758,0.06110606060606061,0.5585,0.4425,-0.10227272727272728,0.09090909090909091,10,3,4,88
qwen3.8-flash,tfidf@0.25 - random@0.25,all,overlap,answered only,-0.004507575757575757,-0.07862973484848486,0.07474147727272724,-0.06970075757575758,0.06110606060606061,0.5585,0.4425,-0.10227272727272728,0.09090909090909091,10,3,4,88
qwen3.8-flash,tfidf@0.25 - random@0.25,all,disjoint,refusal=wrong,0.02732826863377814,-0.004457014500178247,0.06047345350712773,0.0002759144803222095,0.05514158548363377,0.05,0.95,0.004971590909090909,0.05113636363636364,10,6,3,1408
qwen3.8-flash,tfidf@0.25 - random@0.25,all,disjoint,answered only,0.02732826863377814,-0.004457014500178247,0.06047345350712773,0.0002759144803222095,0.05514158548363377,0.05,0.95,0.004971590909090909,0.05113636363636364,10,6,3,1408
qwen3.8-flash,recency@0.25 - random@0.25,4,all,refusal=wrong,-0.008538349851269297,-0.030532748886236923,0.012552086217291026,-0.027170239240405604,0.009175937475107648,0.7765,0.2235,-0.02606951871657754,0.016711229946524065,10,5,5,1496
qwen3.8-flash,recency@0.25 - random@0.25,4,all,answered only,-0.008538349851269297,-0.030532748886236923,0.012552086217291026,-0.027170239240405604,0.009175937475107648,0.7765,0.2235,-0.02606951871657754,0.016711229946524065,10,5,5,1496
qwen3.8-flash,recency@0.25 - random@0.25,4,overlap,refusal=wrong,-0.06568181818181819,-0.1732159090909091,0.03070454545454533,-0.15454545454545454,0.013659090909090893,0.905,0.095,-0.1590909090909091,0.03409090909090909,10,3,4,88
qwen3.8-flash,recency@0.25 - random@0.25,4,overlap,answered only,-0.06568181818181819,-0.1732159090909091,0.03070454545454533,-0.15454545454545454,0.013659090909090893,0.905,0.095,-0.1590909090909091,0.03409090909090909,10,3,4,88
qwen3.8-flash,recency@0.25 - random@0.25,4,disjoint,refusal=wrong,-0.0038408044139343505,-0.024526301729007598,0.01421291249923809,-0.02136514989172268,0.011599072056777815,0.6345,0.3655,-0.02345525568181818,0.020596590909090908,10,4,4,1408
qwen3.8-flash,recency@0.25 - random@0.25,4,disjoint,answered only,-0.0038408044139343505,-0.024526301729007598,0.01421291249923809,-0.02136514989172268,0.011599072056777815,0.6345,0.3655,-0.02345525568181818,0.020596590909090908,10,4,4,1408
qwen3.8-flash,recency@0.25 - random@0.25,all,all,refusal=wrong,-0.008538349851269297,-0.030532748886236923,0.012552086217291026,-0.027170239240405604,0.009175937475107648,0.7765,0.2235,-0.02606951871657754,0.016711229946524065,10,5,5,1496
qwen3.8-flash,recency@0.25 - random@0.25,all,all,answered only,-0.008538349851269297,-0.030532748886236923,0.012552086217291026,-0.027170239240405604,0.009175937475107648,0.7765,0.2235,-0.02606951871657754,0.016711229946524065,10,5,5,1496
qwen3.8-flash,recency@0.25 - random@0.25,all,overlap,refusal=wrong,-0.06568181818181819,-0.1732159090909091,0.03070454545454533,-0.15454545454545454,0.013659090909090893,0.905,0.095,-0.1590909090909091,0.03409090909090909,10,3,4,88
qwen3.8-flash,recency@0.25 - random@0.25,all,overlap,answered only,-0.06568181818181819,-0.1732159090909091,0.03070454545454533,-0.15454545454545454,0.013659090909090893,0.905,0.095,-0.1590909090909091,0.03409090909090909,10,3,4,88
qwen3.8-flash,recency@0.25 - random@0.25,all,disjoint,refusal=wrong,-0.0038408044139343505,-0.024526301729007598,0.01421291249923809,-0.02136514989172268,0.011599072056777815,0.6345,0.3655,-0.02345525568181818,0.020596590909090908,10,4,4,1408
qwen3.8-flash,recency@0.25 - random@0.25,all,disjoint,answered only,-0.0038408044139343505,-0.024526301729007598,0.01421291249923809,-0.02136514989172268,0.011599072056777815,0.6345,0.3655,-0.02345525568181818,0.020596590909090908,10,4,4,1408
qwen3.8-flash,full - typed@0.25,4,all,refusal=wrong,0.128489634876846,0.10244750079979521,0.15594854444136552,0.10618890650210894,0.1505770148861779,0.0,1.0,0.10894050802139038,0.14572192513368984,10,10,0,1496
qwen3.8-flash,full - typed@0.25,4,all,answered only,0.128489634876846,0.10244750079979521,0.15594854444136552,0.10618890650210894,0.1505770148861779,0.0,1.0,0.10894050802139038,0.14572192513368984,10,10,0,1496
qwen3.8-flash,full - typed@0.25,4,overlap,refusal=wrong,0.09162878787878788,0.029686553030303035,0.16022727272727272,0.03691098484848485,0.14772727272727273,0.0,1.0,0.022727272727272728,0.19318181818181818,10,6,1,88
qwen3.8-flash,full - typed@0.25,4,overlap,answered only,0.09162878787878788,0.029686553030303035,0.16022727272727272,0.03691098484848485,0.14772727272727273,0.0,1.0,0.022727272727272728,0.19318181818181818,10,6,1,88
qwen3.8-flash,full - typed@0.25,4,disjoint,refusal=wrong,0.13055476231946175,0.10536496077783637,0.15952715708119342,0.108518736968007,0.1537826080229261,0.0,1.0,0.109375,0.1484375,10,10,0,1408
qwen3.8-flash,full - typed@0.25,4,disjoint,answered only,0.13055476231946175,0.10536496077783637,0.15952715708119342,0.108518736968007,0.1537826080229261,0.0,1.0,0.109375,0.1484375,10,10,0,1408
qwen3.8-flash,full - typed@0.25,all,all,refusal=wrong,0.128489634876846,0.10244750079979521,0.15594854444136552,0.10618890650210894,0.1505770148861779,0.0,1.0,0.10894050802139038,0.14572192513368984,10,10,0,1496
qwen3.8-flash,full - typed@0.25,all,all,answered only,0.128489634876846,0.10244750079979521,0.15594854444136552,0.10618890650210894,0.1505770148861779,0.0,1.0,0.10894050802139038,0.14572192513368984,10,10,0,1496
qwen3.8-flash,full - typed@0.25,all,overlap,refusal=wrong,0.09162878787878788,0.029686553030303035,0.16022727272727272,0.03691098484848485,0.14772727272727273,0.0,1.0,0.022727272727272728,0.19318181818181818,10,6,1,88
qwen3.8-flash,full - typed@0.25,all,overlap,answered only,0.09162878787878788,0.029686553030303035,0.16022727272727272,0.03691098484848485,0.14772727272727273,0.0,1.0,0.022727272727272728,0.19318181818181818,10,6,1,88
qwen3.8-flash,full - typed@0.25,all,disjoint,refusal=wrong,0.13055476231946175,0.10536496077783637,0.15952715708119342,0.108518736968007,0.1537826080229261,0.0,1.0,0.109375,0.1484375,10,10,0,1408
qwen3.8-flash,full - typed@0.25,all,disjoint,answered only,0.13055476231946175,0.10536496077783637,0.15952715708119342,0.108518736968007,0.1537826080229261,0.0,1.0,0.109375,0.1484375,10,10,0,1408
qwen3.8-flash,typed@0.25 - none,4,all,refusal=wrong,-0.013059334883426598,-0.04794379884960578,0.02227183118361443,-0.04300594613038492,0.017285668094014505,0.7715,0.2285,-0.04012366310160428,0.0,10,4,6,1496
qwen3.8-flash,typed@0.25 - none,4,all,answered only,-0.013059334883426598,-0.04794379884960578,0.02227183118361443,-0.04300594613038492,0.017285668094014505,0.7715,0.2285,-0.04012366310160428,0.0,10,4,6,1496
qwen3.8-flash,typed@0.25 - none,4,overlap,refusal=wrong,-0.018939393939393936,-0.10894318181818181,0.095,-0.0953030303030303,0.07090909090909091,0.661,0.34,-0.1252840909090909,0.03409090909090909,10,1,4,88
qwen3.8-flash,typed@0.25 - none,4,overlap,answered only,-0.018939393939393936,-0.10894318181818181,0.095,-0.0953030303030303,0.07090909090909091,0.661,0.34,-0.1252840909090909,0.03409090909090909,10,1,4,88
qwen3.8-flash,typed@0.25 - none,4,disjoint,refusal=wrong,-0.013748276357996825,-0.045659026579394496,0.020152793134146068,-0.04097774770445776,0.015143407604587726,0.7905,0.2095,-0.03837002840909091,0.002858664772727176,10,4,6,1408
qwen3.8-flash,typed@0.25 - none,4,disjoint,answered only,-0.013748276357996825,-0.045659026579394496,0.020152793134146068,-0.04097774770445776,0.015143407604587726,0.7905,0.2095,-0.03837002840909091,0.002858664772727176,10,4,6,1408
qwen3.8-flash,typed@0.25 - none,all,all,refusal=wrong,-0.013059334883426598,-0.04794379884960578,0.02227183118361443,-0.04300594613038492,0.017285668094014505,0.7715,0.2285,-0.04012366310160428,0.0,10,4,6,1496
qwen3.8-flash,typed@0.25 - none,all,all,answered only,-0.013059334883426598,-0.04794379884960578,0.02227183118361443,-0.04300594613038492,0.017285668094014505,0.7715,0.2285,-0.04012366310160428,0.0,10,4,6,1496
qwen3.8-flash,typed@0.25 - none,all,overlap,refusal=wrong,-0.018939393939393936,-0.10894318181818181,0.095,-0.0953030303030303,0.07090909090909091,0.661,0.34,-0.1252840909090909,0.03409090909090909,10,1,4,88
qwen3.8-flash,typed@0.25 - none,all,overlap,answered only,-0.018939393939393936,-0.10894318181818181,0.095,-0.0953030303030303,0.07090909090909091,0.661,0.34,-0.1252840909090909,0.03409090909090909,10,1,4,88
qwen3.8-flash,typed@0.25 - none,all,disjoint,refusal=wrong,-0.013748276357996825,-0.045659026579394496,0.020152793134146068,-0.04097774770445776,0.015143407604587726,0.7905,0.2095,-0.03837002840909091,0.002858664772727176,10,4,6,1408
qwen3.8-flash,typed@0.25 - none,all,disjoint,answered only,-0.013748276357996825,-0.045659026579394496,0.020152793134146068,-0.04097774770445776,0.015143407604587726,0.7905,0.2095,-0.03837002840909091,0.002858664772727176,10,4,6,1408


==> anc/results/locomo_hard.csv <==
reader,selected_by,subset,estimand,delta,lo95,hi95,lo90,hi90,p_pos,p_neg,item_lo95,item_hi95,n_conv,n_conv_pos,n_conv_neg,n_q,verdict,share,tok
gpt-6-luna,,all,acc agnostic@0.25,0.9041412568588013,0.8830015228163685,0.9215137934089771,0.8872751427080273,0.9194020730051776,0.0,1.0,0.8897058823529411,0.9197860962566845,10,10.0,0.0,1496,,,
gpt-6-luna,,all,acc agnostic@0.5,0.9481567548414143,0.932176230777503,0.9632981314855319,0.9346906838714379,0.961305362868189,0.0,1.0,0.9391711229946524,0.9618983957219251,10,10.0,0.0,1496,,,
gpt-6-luna,,all,acc full,0.9680310162558868,0.9491314253983424,0.9812676634621995,0.95211157977212,0.9799905832486384,0.0,1.0,0.963903743315508,0.9806149732620321,10,10.0,0.0,1496,,,
gpt-6-luna,,all,acc lead@0.25,0.8291802066649241,0.8037064436339851,0.8549890864502739,0.807104783790531,0.850672400997222,0.0,1.0,0.8161764705882353,0.8542780748663101,10,10.0,0.0,1496,,,
gpt-6-luna,,all,acc lead@0.5,0.8723602740513426,0.8477009786859521,0.8946623547606903,0.8520702166703861,0.8919607699753168,0.0,1.0,0.8616143048128342,0.8937165775401069,10,10.0,0.0,1496,,,
gpt-6-luna,,all,acc none,0.8142913774434298,0.7691527436585884,0.8492998125162144,0.7776022930923578,0.8458084821034844,0.0,1.0,0.8028074866310161,0.8415775401069518,10,10.0,0.0,1496,,,
gpt-6-luna,,all,acc random@0.25,0.8827883233609544,0.8635888230395917,0.9017800415260505,0.8667855788444901,0.8987790033438247,0.0,1.0,0.8689839572192514,0.9010695187165776,10,10.0,0.0,1496,,,
gpt-6-luna,,all,acc random@0.5,0.896891123872274,0.8752201561331969,0.9172757340321,0.8783324618079537,0.9144570954795223,0.0,1.0,0.8836898395721925,0.9137700534759359,10,10.0,0.0,1496,,,
gpt-6-luna,,all,acc recency@0.25,0.8314107478945749,0.8076365812605767,0.8563572399603264,0.8120893325083594,0.8525808773276985,0.0,1.0,0.8141711229946524,0.8529411764705882,10,10.0,0.0,1496,,,
gpt-6-luna,,all,acc recency@0.5,0.876441217067461,0.8483984184512037,0.9039543532209771,0.8524088419904613,0.899605682544756,0.0,1.0,0.8669786096256684,0.8983957219251337,10,10.0,0.0,1496,,,
gpt-6-luna,,all,acc tfidf@0.25,0.8873155730594006,0.8690579824386376,0.9048947550429858,0.8720680101971823,0.9021789387901666,0.0,1.0,0.8743315508021391,0.9070855614973262,10,10.0,0.0,1496,,,
gpt-6-luna,,all,acc tfidf@0.5,0.9135695724067536,0.8934910205151733,0.9322799874446293,0.8961314339989898,0.9295717402253,0.0,1.0,0.9044117647058824,0.9311497326203209,10,10.0,0.0,1496,,,
gpt-6-luna,,all,acc typed@0.25,0.8790394511989854,0.8467704903757982,0.9003305310463285,0.8521472727575494,0.8985735042828114,0.0,1.0,0.8696524064171123,0.9017379679144385,10,10.0,0.0,1496,,,
gpt-6-luna,,all,acc typed@0.5,0.9189895176909155,0.9085929316955733,0.9289568819890986,0.910120725622231,0.9276960674174666,0.0,1.0,0.9044117647058824,0.9331550802139037,10,10.0,0.0,1496,,,
gpt-6-luna,,all,typed@0.25 - random@0.25,-0.0037488721619691454,-0.020897415535988395,0.010274387937968346,-0.01796037711136586,0.008408239882740497,0.6675,0.3325,-0.015391042780748663,0.016042780748663103,10,5.0,5.0,1496,unresolved,,
gpt-6-luna,,all,typed@0.5 - random@0.5,0.022098393818641673,0.003669629152125723,0.04563681412227496,0.006119573808235257,0.04201225103735172,0.005,0.995,0.0053475935828877,0.034776069518716486,10,7.0,3.0,1496,positive,,
gpt-6-luna,,all,typed@0.25 - agnostic@0.25,-0.025101805659816075,-0.05798774961646137,-6.455874697742576e-05,-0.05243754130310988,-0.0029893499795898715,0.9755,0.0245,-0.03609625668449198,-0.00267379679144385,10,3.0,7.0,1496,negative,,
gpt-6-luna,,all,typed@0.5 - agnostic@0.5,-0.029167237150498855,-0.04381677116719083,-0.01322671998047826,-0.04157318772135818,-0.016082831649722153,1.0,0.0,-0.046122994652406414,-0.018699866310160518,10,2.0,8.0,1496,negative,,
gpt-6-luna,,all,typed@0.25 - tfidf@0.25,-0.008276121860415162,-0.03343929898674541,0.014827979358706292,-0.029872579449128606,0.011304006753369567,0.748,0.252,-0.0213903743315508,0.011380347593582796,10,5.0,5.0,1496,unresolved,,
gpt-6-luna,,all,typed@0.25 - recency@0.25,0.047628703304410505,0.023263513416443456,0.07135413737011821,0.027159371466355435,0.06695662358483088,0.0,1.0,0.03208556149732621,0.07018716577540107,10,8.0,1.0,1496,positive,,
gpt-6-luna,,all,full - none,0.1537396388124571,0.12537319818341255,0.1828438811205752,0.12955873607589188,0.1782492928479063,0.0,1.0,0.1303475935828877,0.16911764705882354,10,10.0,0.0,1496,positive,,
gpt-6-luna,,all,typed@0.25 - none,0.06474807375555557,0.04718795586695317,0.08198730271185105,0.049808959752836245,0.07954938200649427,0.0,1.0,0.04478609625668449,0.08156751336898388,10,10.0,0.0,1496,positive,,
gpt-6-luna,,all,full - typed@0.25,0.08899156505690155,0.07442742839811764,0.10569697597546676,0.0761673969581203,0.10232207111402343,0.0,1.0,0.07152406417112299,0.10160427807486631,10,10.0,0.0,1496,positive,,
gpt-6-luna,,all,retention typed@0.25 - random@0.25,0.021221362200283745,-0.02467031841861554,0.06474969744424498,-0.016482988240817165,0.05775479487545852,0.1835,0.8165,-0.008045152243971643,0.0447182851940702,10,6.0,4.0,1496,unresolved,,
gpt-6-luna,,all,KEEP - DROP all,0.1334922472084924,0.10933404126139928,0.16363522077310172,0.11267783146100185,0.1583937987653602,0.0,1.0,0.1089572192513369,0.14304812834224598,10,10.0,0.0,1496,supported,,
gpt-6-luna,,all,KEEP - DROP disjoint,0.13321761989492864,0.10681237805684812,0.1682526523245801,0.10993966438604723,0.16108246894454165,0.0,1.0,0.10653409090909091,0.1434659090909091,10,10.0,0.0,1408,supported,,
gpt-6-luna,,all,"AUROC(-suff, broken) typed@0.25",0.8140576939282855,0.7862141164066436,0.8390845646318634,,,,,,,10,,,1496,supported,,
gpt-6-luna,,all,"AUROC(-suff, flip) typed@0.25",0.6493098175463415,0.6076243025601807,0.6982080954272444,,,,,,,10,,,1496,,,
gpt-6-luna,,all,reread acc,0.9542923781774798,0.9414166059921882,0.9651042746669071,0.943229958211675,0.963691084885356,0.0,1.0,0.945855614973262,0.9672459893048129,10,10.0,0.0,1496,,0.5494652406417112,18392.598605600575
gpt-6-luna,,all,reread - typed@0.25,0.07525292697849442,0.058898227892851256,0.09748606117456704,0.06104614899978066,0.09308521646264117,0.0,1.0,0.05748663101604278,0.0855614973262032,10,10.0,0.0,1496,,,
gpt-6-luna,,all,reread - full,-0.013738638078407101,-0.020918994898912465,-0.005480179135735987,-0.019719258204135164,-0.006979849613750543,1.0,0.0,-0.022727272727272728,-0.008021390374331552,10,1.0,8.0,1496,,,
gpt-6-luna,qwen3.8-flash,wrong,acc agnostic@0.25,0.6836499627170542,0.5972550481207808,0.7668222337244076,0.6125800900145166,0.7537998519589412,0.0,1.0,0.6226415094339622,0.7452830188679245,10,10.0,0.0,212,,,
gpt-6-luna,qwen3.8-flash,wrong,acc agnostic@0.5,0.8544291544703839,0.8101163733609388,0.9010564405297352,0.8155253623188405,0.8918825706194523,0.0,1.0,0.8160377358490566,0.9056603773584906,10,10.0,0.0,212,,,
gpt-6-luna,qwen3.8-flash,wrong,acc full,0.8711113054583819,0.82038082010582,0.9188634948398815,0.8283267741129435,0.9117546980478015,0.0,1.0,0.839622641509434,0.9245283018867925,10,10.0,0.0,212,,,
gpt-6-luna,qwen3.8-flash,wrong,acc lead@0.25,0.4952413257656885,0.3784466397753504,0.5956296377109064,0.39454572118702547,0.5807669358772994,0.0,1.0,0.4386792452830189,0.5707547169811321,10,10.0,0.0,212,,,
gpt-6-luna,qwen3.8-flash,wrong,acc lead@0.5,0.6175013247344582,0.532040503557745,0.6915530106970325,0.5474089719029375,0.681352340694732,0.0,1.0,0.5660377358490566,0.6933962264150944,10,10.0,0.0,212,,,
gpt-6-luna,qwen3.8-flash,wrong,acc none,0.19663223745270222,0.13629404761904762,0.25265956664524886,0.14768863871635612,0.24445477023393064,0.0,1.0,0.14622641509433962,0.25471698113207547,10,10.0,0.0,212,,,
gpt-6-luna,qwen3.8-flash,wrong,acc random@0.25,0.5955100386314779,0.5507675424192666,0.6469849896480331,0.5571650246305418,0.6370003910743041,0.0,1.0,0.5330188679245284,0.6650943396226415,10,10.0,0.0,212,,,
gpt-6-luna,qwen3.8-flash,wrong,acc random@0.5,0.70956941172271,0.643589165982485,0.77932022084196,0.6530048026581948,0.7696913552152495,0.0,1.0,0.6320754716981132,0.7594339622641509,10,10.0,0.0,212,,,
gpt-6-luna,qwen3.8-flash,wrong,acc recency@0.25,0.49938503962304565,0.44110289721210827,0.571987602181052,0.44790929832702703,0.5597323912448537,0.0,1.0,0.42452830188679247,0.5613207547169812,10,10.0,0.0,212,,,
gpt-6-luna,qwen3.8-flash,wrong,acc recency@0.5,0.5991291298795047,0.5178253078817735,0.6863486503771924,0.5286386741153233,0.6732077007131355,0.0,1.0,0.5330188679245284,0.6650943396226415,10,10.0,0.0,212,,,
gpt-6-luna,qwen3.8-flash,wrong,acc tfidf@0.25,0.6444929221896988,0.6081215166226411,0.6781566957096848,0.614484993614304,0.6741456771614193,0.0,1.0,0.5754716981132075,0.7075471698113207,10,10.0,0.0,212,,,
gpt-6-luna,qwen3.8-flash,wrong,acc tfidf@0.5,0.7459627705988277,0.6911804962598066,0.7964241254868596,0.6991009894854161,0.7889545193673004,0.0,1.0,0.6886792452830188,0.8066037735849056,10,10.0,0.0,212,,,
gpt-6-luna,qwen3.8-flash,wrong,acc typed@0.25,0.6202838124588499,0.5320541824821716,0.7215369957878204,0.5448647783251231,0.6972129935032484,0.0,1.0,0.5518867924528302,0.6792452830188679,10,10.0,0.0,212,,,
gpt-6-luna,qwen3.8-flash,wrong,acc typed@0.5,0.7161476027859087,0.6635271092132505,0.7670210212849924,0.672192880147228,0.7606760583002149,0.0,1.0,0.6650943396226415,0.7877358490566038,10,10.0,0.0,212,,,
gpt-6-luna,qwen3.8-flash,wrong,typed@0.25 - random@0.25,0.02477377382737202,-0.047728278717783956,0.10810710716070535,-0.0362468542514457,0.08934999018347965,0.26,0.741,-0.06132075471698113,0.08502358490565973,10,3.0,4.0,212,unresolved,,
gpt-6-luna,qwen3.8-flash,wrong,typed@0.5 - random@0.5,0.006578191063198557,-0.07526583850931676,0.09738160007297937,-0.06176118587531631,0.08079901081205429,0.471,0.529,-0.03773584905660377,0.09433962264150944,10,4.0,6.0,212,unresolved,,
gpt-6-luna,qwen3.8-flash,wrong,typed@0.25 - agnostic@0.25,-0.06336615025820422,-0.18075868851288643,0.047171721282215855,-0.15927848575712145,0.03065289736084338,0.855,0.145,-0.15566037735849056,0.009433962264150943,10,2.0,6.0,212,unresolved,,
gpt-6-luna,qwen3.8-flash,wrong,typed@0.5 - agnostic@0.5,-0.13828155168447523,-0.18367000205254516,-0.09140964294638396,-0.17742858293075683,-0.09894453933747413,1.0,0.0,-0.19339622641509435,-0.08018867924528301,10,0.0,10.0,212,negative,,
gpt-6-luna,qwen3.8-flash,wrong,typed@0.25 - tfidf@0.25,-0.02420910973084886,-0.12139682539682539,0.0786393029675636,-0.1103174603174603,0.05955659075224289,0.662,0.3385,-0.10377358490566038,0.04728773584905596,10,4.0,5.0,212,unresolved,,
gpt-6-luna,qwen3.8-flash,wrong,typed@0.25 - recency@0.25,0.12089877283580433,0.03544312526276545,0.20805521207650143,0.05089165734593021,0.1944396635015825,0.0025,0.9975,0.04716981132075472,0.19823113207547108,10,7.0,2.0,212,positive,,
gpt-6-luna,qwen3.8-flash,wrong,full - none,0.6744790680056797,0.6026433604626258,0.7374032275033119,0.6135135755534932,0.7288735814632367,0.0,1.0,0.6179245283018868,0.7452830188679245,10,10.0,0.0,212,positive,,
gpt-6-luna,qwen3.8-flash,wrong,typed@0.25 - none,0.42365157500614775,0.3516001746150735,0.5077606165171382,0.3596068315048825,0.49337229738305455,0.0,1.0,0.33962264150943394,0.49056603773584906,10,10.0,0.0,212,positive,,
gpt-6-luna,qwen3.8-flash,wrong,full - typed@0.25,0.250827492999532,0.1361706758228029,0.3428366702065634,0.16255226305498047,0.33083064023543785,0.0,1.0,0.20754716981132076,0.330188679245283,10,9.0,1.0,212,positive,,
gpt-6-luna,qwen3.8-flash,wrong,retention typed@0.25 - random@0.25,0.010606831661445803,-0.08203583157251784,0.10594634387067117,-0.0672794706160913,0.09111064507428823,0.4125,0.5875,-0.08869010675273088,0.07233687106918234,10,5.0,5.0,212,unresolved,,
gpt-6-luna,qwen3.8-flash,wrong,KEEP - DROP all,0.3739948775612194,0.26540794558078107,0.4727703715106732,0.28536658902691514,0.4609252873563218,0.0,1.0,0.3160377358490566,0.45754716981132076,10,10.0,0.0,212,supported,,
gpt-6-luna,qwen3.8-flash,wrong,KEEP - DROP disjoint,0.3685366732268541,0.2583511123211614,0.4757576910557877,0.2778544863597613,0.4600605789210658,0.0,1.0,0.31330845771144283,0.45286069651741223,10,10.0,0.0,201,supported,,
gpt-6-luna,qwen3.8-flash,wrong,"AUROC(-suff, broken) typed@0.25",0.8310439560439561,0.7536015616843837,0.9011560913051836,,,,,,,10,,,212,supported,,
gpt-6-luna,qwen3.8-flash,wrong,"AUROC(-suff, flip) typed@0.25",0.7271197481272391,0.6654842503285816,0.7897768052007701,,,,,,,10,,,212,,,
gpt-6-luna,qwen3.8-flash,wrong,reread acc,0.8405044362739265,0.7722753968253969,0.900191785307743,0.78313430130173,0.8926659190246148,0.0,1.0,0.8066037735849056,0.9009433962264151,10,10.0,0.0,212,,0.6273584905660378,19167.935111656032
gpt-6-luna,qwen3.8-flash,wrong,reread - typed@0.25,0.22022062381507662,0.10719230860760096,0.31389946891633547,0.12886541352339703,0.2997876349523651,0.0,1.0,0.1792452830188679,0.3018867924528302,10,9.0,1.0,212,,,
gpt-6-luna,qwen3.8-flash,wrong,reread - full,-0.030606869184455387,-0.06870210727969348,0.001139162561576354,-0.06314655172413793,-0.002281746031746032,0.9705,0.031,-0.05660377358490566,-0.0047169811320754715,10,1.0,4.0,212,,,
gpt-6-luna,qwen3.8-flash,conf,acc agnostic@0.25,0.6062878787878787,0.45686724386724376,0.7379831349206348,0.48602669552669553,0.720225468975469,0.0,1.0,0.5365853658536586,0.7442073170731691,10,10.0,0.0,82,,,
gpt-6-luna,qwen3.8-flash,conf,acc agnostic@0.5,0.8302705627705628,0.7804235209235209,0.8828873556998557,0.7869007936507937,0.8733448773448774,0.0,1.0,0.7439024390243902,0.9024390243902439,10,10.0,0.0,82,,,
gpt-6-luna,qwen3.8-flash,conf,acc full,0.8707900432900433,0.8108301767676768,0.9247637987012989,0.8194305555555556,0.9171399711399711,0.0,1.0,0.8048780487804879,0.9390243902439024,10,10.0,0.0,82,,,
gpt-6-luna,qwen3.8-flash,conf,acc lead@0.25,0.4827597402597402,0.39290043290043286,0.5669112554112553,0.4110714285714286,0.5515752164502165,0.0,1.0,0.3780487804878049,0.5975609756097561,10,10.0,0.0,82,,,
gpt-6-luna,qwen3.8-flash,conf,acc lead@0.5,0.6067748917748917,0.507931277056277,0.7037649711399712,0.5221998556998557,0.6879967532467532,0.0,1.0,0.5,0.7195121951219512,10,10.0,0.0,82,,,
gpt-6-luna,qwen3.8-flash,conf,acc none,0.1376190476190476,0.07094841269841269,0.20555555555555555,0.08443650793650792,0.1953968253968254,0.0,1.0,0.04878048780487805,0.18292682926829268,10,7.0,0.0,82,,,
gpt-6-luna,qwen3.8-flash,conf,acc random@0.25,0.5797871572871572,0.5119821428571428,0.630136453823954,0.5253196248196248,0.6244949494949494,0.0,1.0,0.47560975609756095,0.7073170731707317,10,10.0,0.0,82,,,
gpt-6-luna,qwen3.8-flash,conf,acc random@0.5,0.6170382395382396,0.5153122294372294,0.7206428571428571,0.5294393939393939,0.7045000000000001,0.0,1.0,0.5118902439024391,0.7073170731707317,10,10.0,0.0,82,,,
gpt-6-luna,qwen3.8-flash,conf,acc recency@0.25,0.40672077922077926,0.35305212842712846,0.452110119047619,0.3620225468975469,0.4458874458874459,0.0,1.0,0.3048780487804878,0.524390243902439,10,10.0,0.0,82,,,
gpt-6-luna,qwen3.8-flash,conf,acc recency@0.5,0.488066378066378,0.3968549783549783,0.5866865079365078,0.4085555555555555,0.5719047619047618,0.0,1.0,0.3780487804878049,0.5975609756097561,10,10.0,0.0,82,,,
gpt-6-luna,qwen3.8-flash,conf,acc tfidf@0.25,0.5838311688311688,0.5010533910533911,0.6592088744588743,0.5182763347763346,0.6492907647907648,0.0,1.0,0.4634146341463415,0.6829268292682927,10,10.0,0.0,82,,,
gpt-6-luna,qwen3.8-flash,conf,acc tfidf@0.5,0.7248737373737374,0.5895921717171717,0.8439696969696968,0.6160833333333333,0.8273800505050506,0.0,1.0,0.6341463414634146,0.8292682926829268,10,10.0,0.0,82,,,
gpt-6-luna,qwen3.8-flash,conf,acc typed@0.25,0.551374458874459,0.4603986291486291,0.6546093975468975,0.47425559163059167,0.6382546897546898,0.0,1.0,0.4268292682926829,0.6463414634146342,10,10.0,0.0,82,,,
gpt-6-luna,qwen3.8-flash,conf,acc typed@0.5,0.7063419913419914,0.6393650793650794,0.7721392496392496,0.6515039682539683,0.7600021645021645,0.0,1.0,0.6216463414634147,0.8170731707317073,10,10.0,0.0,82,,,
gpt-6-luna,qwen3.8-flash,conf,typed@0.25 - random@0.25,-0.02841269841269841,-0.1274722222222222,0.09365079365079365,-0.1146031746031746,0.06891269841269838,0.697,0.3045,-0.18292682926829268,0.04878048780487805,10,2.0,5.0,82,unresolved,,
gpt-6-luna,qwen3.8-flash,conf,typed@0.5 - random@0.5,0.08930375180375179,-0.015873015873015872,0.20876623376623377,-0.0037698412698412677,0.1882160894660894,0.055,0.9455,0.012195121951219513,0.2073170731707317,10,4.0,2.0,82,unresolved,,
gpt-6-luna,qwen3.8-flash,conf,typed@0.25 - agnostic@0.25,-0.054913419913419914,-0.19667857142857142,0.09733387445887436,-0.1752380952380952,0.07454545454545454,0.754,0.246,-0.23170731707317074,0.012195121951219513,10,3.0,4.0,82,unresolved,,
gpt-6-luna,qwen3.8-flash,conf,typed@0.5 - agnostic@0.5,-0.12392857142857143,-0.18682936507936504,-0.05551190476190478,-0.17826785714285714,-0.06583333333333334,1.0,0.0,-0.2073170731707317,-0.024085365853660202,10,1.0,7.0,82,negative,,
gpt-6-luna,qwen3.8-flash,conf,typed@0.25 - tfidf@0.25,-0.032456709956709955,-0.11198151154401155,0.050970418470418444,-0.10211489898989899,0.039108946608946586,0.762,0.238,-0.15853658536585366,0.08536585365853659,10,4.0,5.0,82,unresolved,,
gpt-6-luna,qwen3.8-flash,conf,typed@0.25 - recency@0.25,0.14465367965367965,0.032854437229437226,0.2628787878787878,0.05142857142857142,0.24227272727272728,0.006,0.994,-0.024390243902439025,0.25609756097560976,10,6.0,2.0,82,positive,,
gpt-6-luna,qwen3.8-flash,conf,full - none,0.7331709956709956,0.6216239177489178,0.8215808982683982,0.6416547619047619,0.8087662337662337,0.0,1.0,0.6707317073170732,0.8536585365853658,10,10.0,0.0,82,positive,,
gpt-6-luna,qwen3.8-flash,conf,typed@0.25 - none,0.41375541125541127,0.31296888528138533,0.523116341991342,0.3299972943722944,0.5032575757575758,0.0,1.0,0.3048780487804878,0.5487804878048781,10,10.0,0.0,82,positive,,
gpt-6-luna,qwen3.8-flash,conf,full - typed@0.25,0.31941558441558443,0.1849853896103896,0.4406266233766232,0.20712662337662335,0.42251623376623365,0.0,1.0,0.24390243902439024,0.45121951219512196,10,8.0,0.0,82,positive,,
gpt-6-luna,qwen3.8-flash,conf,retention typed@0.25 - random@0.25,0.16363636363636364,0.030295454545454535,0.32,0.049878787878787884,0.2939393939393939,0.009,0.9915,-0.036585365853658534,0.25609756097560976,10,6.0,1.0,82,positive,,
gpt-6-luna,qwen3.8-flash,conf,KEEP - DROP all,0.3961291486291486,0.2664813311688311,0.5018900613275612,0.28927579365079364,0.4884911616161616,0.0,1.0,0.3170731707317073,0.5365853658536586,10,9.0,0.0,82,supported,,
gpt-6-luna,qwen3.8-flash,conf,KEEP - DROP disjoint,0.38176406926406925,0.2374905303030303,0.5026325757575756,0.2625,0.48816829004329004,0.0,1.0,0.3026315789473684,0.5394736842105263,10,8.0,0.0,76,supported,,
gpt-6-luna,qwen3.8-flash,conf,"AUROC(-suff, broken) typed@0.25",0.9285714285714286,0.8427693323592222,0.9979194889162561,,,,,,,10,,,82,supported,,
gpt-6-luna,qwen3.8-flash,conf,"AUROC(-suff, flip) typed@0.25",0.8090435914118412,0.7080205309051824,0.886,,,,,,,10,,,82,,,
gpt-6-luna,qwen3.8-flash,conf,reread acc,0.8398376623376624,0.7752344877344877,0.8977041847041844,0.785436507936508,0.8888023088023088,0.0,1.0,0.7682926829268293,0.926829268292683,10,10.0,0.0,82,,0.6341463414634146,18589.34989179715
gpt-6-luna,qwen3.8-flash,conf,reread - typed@0.25,0.2884632034632034,0.15736093073593072,0.414047619047619,0.17613852813852812,0.3963203463203463,0.0,1.0,0.2073170731707317,0.4146341463414634,10,7.0,0.0,82,,,
gpt-6-luna,qwen3.8-flash,conf,reread - full,-0.030952380952380953,-0.07619047619047618,0.0,-0.06428571428571428,0.0,1.0,0.108,-0.06097560975609756,0.0,10,0.0,2.0,82,,,
qwen3.8-flash,,all,acc full,0.9662225226201681,0.9486849117721902,0.9817814259917255,0.9512491994857643,0.9793904005584065,0.0,1.0,0.9552139037433155,0.9739471925133688,10,10.0,0.0,1496,,,
qwen3.8-flash,,all,acc none,0.8507922226267489,0.8163803122575786,0.878281960541522,0.8223527580651558,0.8751956887452181,0.0,1.0,0.8402406417112299,0.8756684491978609,10,10.0,0.0,1496,,,
qwen3.8-flash,,all,acc random@0.25,0.8322158095305117,0.8136102855148364,0.8495574177900341,0.8172589096054409,0.846529146219925,0.0,1.0,0.8114973262032086,0.8495989304812834,10,10.0,0.0,1496,,,
qwen3.8-flash,,all,acc recency@0.25,0.8236774596792424,0.80492067580646,0.8437466914420189,0.8075905246946528,0.8404075379598847,0.0,1.0,0.8068181818181818,0.8442680481283421,10,10.0,0.0,1496,,,
qwen3.8-flash,,all,acc tfidf@0.25,0.8566270501109837,0.8184886208113836,0.8918292353614964,0.8254630798017764,0.8854376904063792,0.0,1.0,0.8368983957219251,0.8729946524064172,10,10.0,0.0,1496,,,
qwen3.8-flash,,all,acc typed@0.25,0.8377328877433221,0.8163802567983899,0.8602424246808063,0.8199665131540302,0.8563390392235088,0.0,1.0,0.8201871657754011,0.8563001336898395,10,10.0,0.0,1496,,,
qwen3.8-flash,,all,typed@0.25 - random@0.25,0.005517078212810535,-0.018169405991072262,0.02833375969058144,-0.01393160248109531,0.025057146072145535,0.328,0.672,-0.01537433155080214,0.029411764705882353,10,5.0,4.0,1496,unresolved,,
qwen3.8-flash,,all,typed@0.25 - tfidf@0.25,-0.018894162367661584,-0.062337268141910034,0.02267726271861306,-0.05492864153532125,0.01584279754569817,0.806,0.194,-0.03945521390374331,0.004010695187165776,10,4.0,6.0,1496,unresolved,,
qwen3.8-flash,,all,typed@0.25 - recency@0.25,0.01405542806407983,-0.006628921872342925,0.035849175255983155,-0.0033085684641412203,0.03263988965736283,0.0935,0.9065,-0.009358288770053475,0.03409090909090909,10,5.0,3.0,1496,unresolved,,
qwen3.8-flash,,all,full - none,0.11543029999341943,0.07936810865437906,0.1595734149439914,0.08507416950515974,0.1523890004084793,0.0,1.0,0.0875668449197861,0.125,10,10.0,0.0,1496,positive,,
qwen3.8-flash,,all,typed@0.25 - none,-0.013059334883426598,-0.04794379884960578,0.02227183118361443,-0.04300594613038492,0.017285668094014505,0.7715,0.2285,-0.04012366310160428,0.0,10,4.0,6.0,1496,unresolved,,
qwen3.8-flash,,all,full - typed@0.25,0.128489634876846,0.10244750079979521,0.15594854444136552,0.10618890650210894,0.1505770148861779,0.0,1.0,0.10894050802139038,0.14572192513368984,10,10.0,0.0,1496,positive,,
qwen3.8-flash,gpt-6-luna,wrong,acc full,0.8822333222333223,0.8384289090539091,0.9251589706589707,0.844178811928812,0.9189296166796167,0.0,1.0,0.8571428571428571,0.9285714285714286,10,10.0,0.0,266,,,
qwen3.8-flash,gpt-6-luna,wrong,acc none,0.34363136863136867,0.26697587135087136,0.4240215802715802,0.27917688792688794,0.41077764827764823,0.0,1.0,0.30451127819548873,0.42105263157894735,10,10.0,0.0,266,,,
qwen3.8-flash,gpt-6-luna,wrong,acc random@0.25,0.5722455322455323,0.5303093434343434,0.6155847578347579,0.5368530173530173,0.6089646464646464,0.0,1.0,0.5075187969924813,0.6278195488721805,10,10.0,0.0,266,,,
qwen3.8-flash,gpt-6-luna,wrong,acc recency@0.25,0.5005779405779406,0.44285575535575544,0.5649341029341027,0.4490572390572391,0.5561450031450031,0.0,1.0,0.45112781954887216,0.5714285714285714,10,10.0,0.0,266,,,
qwen3.8-flash,gpt-6-luna,wrong,acc tfidf@0.25,0.5958818958818959,0.5525252525252525,0.6397453703703704,0.5587477337477338,0.6324362211862212,0.0,1.0,0.5375939849624061,0.6541353383458647,10,10.0,0.0,266,,,
qwen3.8-flash,gpt-6-luna,wrong,acc typed@0.25,0.5591249491249491,0.4822257696007696,0.638630600880601,0.49634956709956696,0.6257639490139489,0.0,1.0,0.5,0.6165413533834586,10,10.0,0.0,266,,,
qwen3.8-flash,gpt-6-luna,wrong,typed@0.25 - random@0.25,-0.013120583120583118,-0.09323963073963072,0.053771182521182515,-0.07796969696969697,0.04523504273504274,0.6115,0.3885,-0.07894736842105263,0.06390977443609022,10,5.0,5.0,266,unresolved,,
qwen3.8-flash,gpt-6-luna,wrong,typed@0.25 - tfidf@0.25,-0.03675694675694677,-0.13943972693972692,0.06021455396455394,-0.12116503866503867,0.04232088282088282,0.748,0.252,-0.10526315789473684,0.041353383458646614,10,4.0,6.0,266,unresolved,,
qwen3.8-flash,gpt-6-luna,wrong,typed@0.25 - recency@0.25,0.05854700854700855,-0.03460437710437711,0.15531160968660962,-0.018725718725718727,0.14134485884485884,0.102,0.8985,-0.022556390977443608,0.12039473684210475,10,6.0,2.0,266,unresolved,,
qwen3.8-flash,gpt-6-luna,wrong,full - none,0.5386019536019535,0.45726881914381917,0.6158561623561623,0.4715989473489474,0.6051231546231548,0.0,1.0,0.462406015037594,0.5977443609022557,10,10.0,0.0,266,positive,,
qwen3.8-flash,gpt-6-luna,wrong,typed@0.25 - none,0.21549358049358053,0.10622853535353534,0.3303496087246087,0.12315536315536316,0.3128223258223257,0.0,1.0,0.12781954887218044,0.2706766917293233,10,9.0,1.0,266,positive,,
qwen3.8-flash,gpt-6-luna,wrong,full - typed@0.25,0.32310837310837315,0.2281186868686869,0.4082281144781145,0.2444282569282569,0.39574434824434823,0.0,1.0,0.2744360902255639,0.39473684210526316,10,10.0,0.0,266,positive,,
qwen3.8-flash,gpt-6-luna,conf,acc full,0.8906080526227586,0.822035576923077,0.9494719195156694,0.8355056561085972,0.9396111718619071,0.0,1.0,0.8611111111111112,0.9398148148148148,10,10.0,0.0,216,,,
qwen3.8-flash,gpt-6-luna,conf,acc none,0.4567944318753142,0.3583768696581196,0.5547641041352438,0.37463509615384616,0.5383937342885872,0.0,1.0,0.38425925925925924,0.5138888888888888,10,10.0,0.0,216,,,
qwen3.8-flash,gpt-6-luna,conf,acc random@0.25,0.6395899111781465,0.5863453996983409,0.7047411366683425,0.594629713423831,0.6895827635327635,0.0,1.0,0.5694444444444444,0.6990740740740741,10,10.0,0.0,216,,,
qwen3.8-flash,gpt-6-luna,conf,acc recency@0.25,0.5756300486006368,0.523192783224401,0.6343107717445953,0.5299774132730014,0.6262644586894586,0.0,1.0,0.5138888888888888,0.6388888888888888,10,10.0,0.0,216,,,
qwen3.8-flash,gpt-6-luna,conf,acc tfidf@0.25,0.6514385579017932,0.5944132284858387,0.7043403799019607,0.6058225134070723,0.6953484843723813,0.0,1.0,0.5787037037037037,0.7037037037037037,10,10.0,0.0,216,,,
qwen3.8-flash,gpt-6-luna,conf,acc typed@0.25,0.6061833207642031,0.5417378723604827,0.6761499183006536,0.5502463769482152,0.6669808634992458,0.0,1.0,0.5415509259259259,0.6759259259259259,10,10.0,0.0,216,,,
qwen3.8-flash,gpt-6-luna,conf,typed@0.25 - random@0.25,-0.03340659041394335,-0.08730683760683759,0.021992101349086562,-0.07754478276353277,0.012435272121669179,0.8835,0.1165,-0.10185185185185185,0.05092592592592592,10,4.0,6.0,216,unresolved,,
qwen3.8-flash,gpt-6-luna,conf,typed@0.25 - tfidf@0.25,-0.04525523713759008,-0.11903536953242837,0.030155773420479225,-0.10887435897435899,0.018633148986090156,0.871,0.129,-0.11574074074074074,0.046296296296296294,10,2.0,6.0,216,unresolved,,
qwen3.8-flash,gpt-6-luna,conf,typed@0.25 - recency@0.25,0.03055327216356628,-0.042738666310541316,0.11378973154432703,-0.03236134992458522,0.09952449199765374,0.2255,0.7745,-0.05555555555555555,0.1111111111111111,10,4.0,5.0,216,unresolved,,
qwen3.8-flash,gpt-6-luna,conf,full - none,0.43381362074744423,0.30075143235713087,0.5622484419515669,0.32195247297637003,0.5412029495558907,0.0,1.0,0.375,0.5277777777777778,10,10.0,0.0,216,positive,,
qwen3.8-flash,gpt-6-luna,conf,typed@0.25 - none,0.14938888888888888,0.07094583333333335,0.2268458333333333,0.0834429487179487,0.2174444444444444,0.0,1.0,0.07407407407407407,0.2361111111111111,10,7.0,1.0,216,positive,,
qwen3.8-flash,gpt-6-luna,conf,full - typed@0.25,0.2844247318585554,0.16556644880174293,0.3845950697586727,0.18446298391151336,0.3716360273169097,0.0,1.0,0.2222222222222222,0.37037037037037035,10,9.0,1.0,216,positive,,


==> anc/results/locomo_hypotheses.csv <==
id,test,reader,contrast,k,split,rule,delta,lo95,hi95,lo90,hi90,p_pos,p_neg,item_lo95,item_hi95,n_conv,n_conv_pos,n_conv_neg,n_q,verdict,acc_keep,acc_drop,refused_keep,refused_drop
H1,"typed@0.25 - random@0.25, hidden, final checkpoint (two-sided)",gpt-6-luna,typed@0.25 - random@0.25,4.0,all,refusal=wrong,-0.0037488721619691454,-0.020897415535988395,0.010274387937968346,-0.01796037711136586,0.008408239882740497,0.6675,0.3325,-0.015391042780748663,0.016042780748663103,10,5.0,5.0,1496,unresolved,,,,
H2a,"KEEP - DROP > 0, hidden, all (one-sided)",,,,all,refusal=wrong,0.1334922472084924,0.10933404126139928,0.16363522077310172,0.11267783146100185,0.1583937987653602,0.0,1.0,0.1089572192513369,0.14304812834224598,10,10.0,0.0,1496,supported,0.9772727272727273,0.8509358288770054,0.0,0.0013368983957219305
H2b,"KEEP - DROP > 0, hidden, disjoint (one-sided)",,,,disjoint,refusal=wrong,0.13321761989492864,0.10681237805684812,0.1682526523245801,0.10993966438604723,0.16108246894454165,0.0,1.0,0.10653409090909091,0.1434659090909091,10,10.0,0.0,1408,supported,0.9772727272727273,0.8522727272727273,0.0,0.0
H3,sign of H1 = sign of evidence-retention difference typed@0.25 - random@0.25 (final checkpoint),,,,,,0.021221362200283745,-0.02467031841861554,0.06474969744424498,-0.016482988240817165,0.05775479487545852,0.1835,0.8165,-0.008045152243971643,0.0447182851940702,10,6.0,4.0,1496,not assessable,,,,
H4,"AUROC(-sufficiency, evidence broken) > 0.5, typed@0.25, final checkpoint",,,,,,0.8140576939282855,0.7862141164066436,0.8390845646318634,,,,,,,10,,,1496,supported,,,,
H1-rep,H1 on reader qwen3.8-flash (secondary),qwen3.8-flash,typed@0.25 - random@0.25,4.0,all,refusal=wrong,0.005517078212810535,-0.018169405991072262,0.02833375969058144,-0.01393160248109531,0.025057146072145535,0.328,0.672,-0.01537433155080214,0.029411764705882353,10,5.0,4.0,1496,unresolved,,,,


==> anc/results/locomo_keepdrop.csv <==
split,rule,acc_keep,acc_drop,refused_keep,refused_drop,delta,lo95,hi95,lo90,hi90,p_pos,p_neg,item_lo95,item_hi95,n_conv,n_conv_pos,n_conv_neg,n_q
all,refusal=wrong,0.9772727272727273,0.8509358288770054,0.0,0.0013368983957219305,0.1334922472084924,0.10933404126139928,0.16363522077310172,0.11267783146100185,0.1583937987653602,0.0,1.0,0.1089572192513369,0.14304812834224598,10,10,0,1496
all,answered only,0.9772423025435074,0.8520749665327979,0.0,0.0,0.13222293044944788,0.10766589158558058,0.16309275213611316,0.11090137261276647,0.15753887878418837,0.0,1.0,0.10841700133868809,0.142570281124498,10,10,0,1494
disjoint,refusal=wrong,0.9772727272727273,0.8522727272727273,0.0,0.0,0.13321761989492864,0.10681237805684812,0.1682526523245801,0.10993966438604723,0.16108246894454165,0.0,1.0,0.10653409090909091,0.1434659090909091,10,10,0,1408
disjoint,answered only,0.9772727272727273,0.8522727272727273,0.0,0.0,0.13321761989492864,0.10681237805684812,0.1682526523245801,0.10993966438604723,0.16108246894454165,0.0,1.0,0.10653409090909091,0.1434659090909091,10,10,0,1408
overlap,refusal=wrong,0.9772727272727273,0.8295454545454546,0.0,0.022727272727272707,0.11602272727272729,0.04725568181818182,0.18977840909090904,0.055681818181818186,0.17922159090909093,0.0,1.0,0.06818181818181818,0.22727272727272727,10,6,0,88
overlap,answered only,0.9767441860465116,0.8488372093023255,0.0,0.0,0.09800324675324676,0.03626704545454546,0.16301582792207786,0.04107142857142857,0.15305032467532467,0.001,1.0,0.05813953488372093,0.20930232558139536,10,5,0,86
cat:multi-hop,refusal=wrong,0.9816849816849816,0.9010989010989011,0.0,0.00366300366300365,0.07842078785537203,0.047056016875140855,0.11260952240091433,0.05224325980392157,0.10650773125342088,0.0,1.0,0.047619047619047616,0.11721611721611722,10,9,0,273
cat:multi-hop,answered only,0.9816176470588235,0.9044117647058824,0.0,0.0,0.07534197012138188,0.04567738970588235,0.10883978174603168,0.05096784547152195,0.10239087301587302,0.0,1.0,0.04411764705882353,0.11397058823529412,10,9,0,272
cat:temporal,refusal=wrong,0.9198717948717948,0.6153846153846154,0.0,0.0,0.29976931296467435,0.2124289464550129,0.3872002897329583,0.22490814217766633,0.3748655676527944,0.0,1.0,0.25,0.358974358974359,10,10,0,312
cat:temporal,answered only,0.9198717948717948,0.6153846153846154,0.0,0.0,0.29976931296467435,0.2124289464550129,0.3872002897329583,0.22490814217766633,0.3748655676527944,0.0,1.0,0.25,0.358974358974359,10,10,0,312
cat:open-domain,refusal=wrong,0.9888888888888889,0.9111111111111111,0.0,0.0,0.07020202020202021,0.0,0.14040404040404042,0.020202020202020204,0.12575757575757576,0.027,1.0,0.022222222222222223,0.13333333333333333,9,3,0,90
cat:open-domain,answered only,0.9888888888888889,0.9111111111111111,0.0,0.0,0.07020202020202021,0.0,0.14040404040404042,0.020202020202020204,0.12575757575757576,0.027,1.0,0.022222222222222223,0.13333333333333333,9,3,0,90
cat:single-hop,refusal=wrong,0.9963459196102314,0.9171741778319124,0.0,0.0012180267965895553,0.08505431374886745,0.06306409740683595,0.10603008839918023,0.06643526736784676,0.10371736073987703,0.0,1.0,0.06090133982947625,0.09744214372716199,10,10,0,821
cat:single-hop,answered only,0.9963414634146341,0.9182926829268293,0.0,0.0,0.08417381060421336,0.06198106403375049,0.10568839492740084,0.06530933762449635,0.10306140151129606,0.0,1.0,0.05975609756097561,0.09634146341463415,10,10,0,820


==> anc/results/locomo_stats.csv <==
variant,k,n,acc,acc_full,refused,retained,broken,acc_kept,acc_broken,auroc_broken,auroc_flip,reread_acc,reread_tok,reread_share,tok_one,tok_one_full,tok_batched
typed@0.25,4,1496,0.8856951871657754,0.9725935828877005,0.0013368983957219305,0.27188944918644137,0.7834224598930482,0.9876543209876543,0.8575085324232082,0.8140576939282855,0.6493098175463415,0.9572192513368984,18392.598605600575,0.5494652406417112,4580.682568330185,16769.55470987225,426.52117887014947
typed@0.5,4,1496,0.9191176470588235,0.9725935828877005,0.004679144385026701,0.5411010180475401,0.5434491978609626,0.9765739385065886,0.8708487084870848,0.7792389051269722,0.7128694709634386,0.9578877005347594,22932.644020121435,0.33689839572192515,8635.021128565533,16769.55470987225,498.27373954476906
agnostic@0.25,4,1496,0.9050802139037433,0.9725935828877005,0.004679144385026701,0.4859501524449642,0.5902406417112299,0.965742251223491,0.8629671574178935,0.7853999508571365,0.7249600121867621,0.9552139037433155,17392.430346291367,0.3716577540106952,5626.443865380537,16769.55470987225,442.78065885095293
agnostic@0.5,4,1496,0.9512032085561497,0.9725935828877005,0.004679144385026701,0.82167912878761,0.23462566844919786,0.9641921397379912,0.9088319088319088,0.6650269348959306,0.7525270304249434,0.9632352941176471,23608.062729653906,0.1697860962566845,10413.924945353394,16769.55470987225,526.0412616550116
tfidf@0.25,4,1496,0.891042780748663,0.9725935828877005,0.0033422459893047707,0.2569133810079738,0.7981283422459893,0.9668874172185431,0.871859296482412,0.8121193716929016,0.6405200033286871,0.9572192513368984,18743.450357521502,0.5494652406417112,4778.132012123603,16769.55470987225,430.6028553064583
tfidf@0.5,4,1496,0.9177807486631016,0.9725935828877005,0.004679144385026701,0.5206577900522849,0.55548128342246,0.9759398496240601,0.8712394705174489,0.7810320023886431,0.7394455636331786,0.9592245989304813,23709.99232045384,0.356951871657754,8876.132579001292,16769.55470987225,502.5888617509941
random@0.25,4,1496,0.8856951871657754,0.9725935828877005,0.0033422459893047707,0.25425391760939803,0.7987967914438503,0.9767441860465116,0.8627615062761507,0.8318033333796689,0.6497087647928994,0.9558823529411765,17767.344451533198,0.5294117647058824,4465.341258277958,16769.55470987225,424.7586980666392
random@0.5,4,1496,0.8990641711229946,0.9725935828877005,0.002673796791443861,0.47738608709055186,0.6042780748663101,0.9628378378378378,0.8573008849557522,0.7511146032647692,0.7400811419984974,0.9512032085561497,22778.878568124503,0.339572192513369,8577.264309547681,16769.55470987225,497.5037830796654
lead@0.25,4,1496,0.8355614973262032,0.9725935828877005,0.023395721925133728,0.27801780956819777,0.7687165775401069,0.9826589595375722,0.7913043478260869,0.8542435285247549,0.636053588856357,0.9425133689839572,17848.612599890723,0.5467914438502673,4321.695984853442,16769.55470987225,417.76534279446054
lead@0.5,4,1496,0.8776737967914439,0.9725935828877005,0.010695187165775444,0.5342536974597598,0.5401069518716578,0.9723837209302325,0.7970297029702971,0.813264520492747,0.7255322219816699,0.946524064171123,23316.344686483775,0.36764705882352944,8558.536440006526,16769.55470987225,495.00380878925
recency@0.25,4,1496,0.8342245989304813,0.9725935828877005,0.021390374331550777,0.2531977948131551,0.7807486631016043,0.9725609756097561,0.7953767123287672,0.901926108837287,0.637182958107723,0.9512032085561497,18648.760544669225,0.5922459893048129,4349.358550734534,16769.55470987225,417.89689308240776
recency@0.5,4,1496,0.8830213903743316,0.9725935828877005,0.010026737967914423,0.48974634895920344,0.56951871657754,0.9658385093167702,0.8204225352112676,0.8343366357565684,0.7288871071037756,0.9558823529411765,23593.49861270305,0.3836898395721925,8619.752236618007,16769.55470987225,495.3288650075415
typed@0.25,all,3579,0.8840458228555462,0.9748533109807209,0.0011176306230791244,0.27763612402300675,0.7711651299245599,0.9804639804639804,0.8554347826086957,0.8328582045973351,0.6411298842155675,0.957809443978765,14301.479693261763,0.5722268790164851,3528.6593499847672,12775.823570051583,415.6926892480184
typed@0.5,all,3579,0.9200894104498464,0.9748533109807209,0.003632299525006988,0.5380619906013779,0.5314333612740989,0.977340488968396,0.8696109358569927,0.7975266282800579,0.6941085389732125,0.9594858899133836,17704.912421048448,0.3629505448449287,6578.3182232239415,12775.823570051583,477.86727955155504
agnostic@0.25,all,3579,0.908354288907516,0.9748533109807209,0.004749930148086112,0.4848971968837204,0.5822855546241967,0.9719063545150501,0.8627639155470249,0.7963815726124831,0.7185031278428554,0.9592064822576138,13429.891707977758,0.3858619726180497,4305.815943891893,12775.823570051583,429.3524166633867
agnostic@0.5,all,3579,0.9533389214864487,0.9748533109807209,0.0030734842134674256,0.830921987089219,0.21234981838502376,0.9677190493082654,0.9,0.6851988853830212,0.7179232538085657,0.9625593741268511,18047.927402909496,0.17267393126571667,7956.127112253208,12775.823570051583,502.8304907282633
tfidf@0.25,all,3579,0.8932662754959486,0.9748533109807209,0.0025146689019278634,0.2481840536402883,0.8002235261246158,0.9734265734265735,0.8732541899441341,0.8173636070633278,0.6208900012882567,0.9589270746018441,14604.95129792461,0.5859178541492037,3640.491610524888,12775.823570051583,418.330588257825
tfidf@0.5,all,3579,0.919251187482537,0.9748533109807209,0.0033528918692372622,0.5148049512149045,0.5493154512433641,0.977061376317421,0.8718209562563581,0.8028075233085201,0.737944602191914,0.9622799664710813,18250.76127697773,0.3799944118468846,6744.638288748897,12775.823570051583,481.3669960614701
random@0.25,all,3579,0.8832075998882369,0.9748533109807209,0.00419111483654655,0.2490275243559365,0.7963118189438391,0.9780521262002744,0.8589473684210527,0.8469347580198783,0.6442576863261156,0.9569712210114557,13839.858063663823,0.5523889354568315,3463.137372868325,12775.823570051583,414.36568780280834
random@0.5,all,3579,0.907236658284437,0.9748533109807209,0.0033528918692372622,0.48350012402826936,0.5892707460184409,0.9687074829931973,0.8643907064959696,0.7634283585411406,0.7361643909717496,0.957809443978765,17549.062425049775,0.36043587594300086,6548.15080425515,12775.823570051583,477.25046296061265
lead@0.25,all,3579,0.8320759988823694,0.9748533109807209,0.02570550433081864,0.28335357350263707,0.7563565241687622,0.9793577981651376,0.7846324344292575,0.8642556843792681,0.6278733081403705,0.9441184688460463,13687.387518098074,0.5582564962279967,3288.424032445334,12775.823570051585,405.88989179768225
lead@0.5,all,3579,0.87957530036323,0.9748533109807209,0.015088013411567514,0.538973212639971,0.5208158703548478,0.9720116618075801,0.7945278969957081,0.8282124713772695,0.7299356539462492,0.9527801061749092,17862.589132759535,0.3830678960603521,6506.132621542004,12775.823570051583,473.54068372896035
recency@0.25,all,3579,0.8359877060631461,0.9748533109807209,0.018999720592344227,0.23940972145961778,0.786811958647667,0.9829619921363041,0.7961647727272727,0.9161685146848564,0.6123850102337473,0.9522212908633697,14517.65738055242,0.6132998044146409,3391.710237694534,12775.823570051583,408.76908727636595
recency@0.5,all,3579,0.8826487845766974,0.9748533109807209,0.010338083263481401,0.4719666297629468,0.5725062866722548,0.9758169934640523,0.813079551000488,0.8554190311231048,0.7197475514103842,0.9561329980441464,18295.755752489807,0.41380273819502655,6593.632498887793,12775.823570051583,475.761048334972


==> anc/results/locomo_tokens.csv <==
reader,variant,tok_one,acc,n,kept_chars
gpt-6-luna,agnostic@0.25,5626.443865380537,0.9050802139037433,1496,30798.389705882353
gpt-6-luna,agnostic@0.5,10413.924945353394,0.9512032085561497,1496,58115.34826203209
gpt-6-luna,full,16769.55470987225,0.9725935828877005,1496,94380.0294117647
gpt-6-luna,lead@0.25,4321.6959848534425,0.8355614973262032,1496,23353.60962566845
gpt-6-luna,lead@0.5,8558.536440006526,0.8776737967914439,1496,47528.65975935829
gpt-6-luna,none,233.72570323581536,0.8221925133689839,1496,0.0
gpt-6-luna,random@0.25,4465.341258277958,0.8856951871657754,1496,24173.23729946524
gpt-6-luna,random@0.5,8577.264309547681,0.8990641711229946,1496,47635.51938502674
gpt-6-luna,recency@0.25,4349.358550734534,0.8342245989304813,1496,23511.449866310162
gpt-6-luna,recency@0.5,8619.752236618006,0.8830213903743316,1496,47877.95187165775
gpt-6-luna,tfidf@0.25,4778.132012123604,0.891042780748663,1496,25957.994652406418
gpt-6-luna,tfidf@0.5,8876.132579001292,0.9177807486631016,1496,49340.83622994652
gpt-6-luna,typed@0.25,4580.682568330185,0.8856951871657754,1496,24831.364973262032
gpt-6-luna,typed@0.5,8635.021128565533,0.9191176470588235,1496,47965.07486631016
qwen3.8-flash,full,25667.10561497326,0.9652406417112299,1496,94380.0294117647
qwen3.8-flash,none,114.80280748663101,0.8582887700534759,1496,0.0
qwen3.8-flash,random@0.25,6903.571524064171,0.8308823529411765,1496,24173.23729946524
qwen3.8-flash,recency@0.25,6532.30013368984,0.8255347593582888,1496,23511.449866310162
qwen3.8-flash,tfidf@0.25,7328.544786096257,0.8556149732620321,1496,25957.994652406418
qwen3.8-flash,typed@0.25,7001.008689839572,0.8382352941176471,1496,24831.364973262032


==> anc/results/p4_audit_floor.csv <==
reader,category,n,acc_pooled,acc_conv_macro
gpt-6-luna,all,1496,0.8221925133689839,0.8142913774434298
gpt-6-luna,multi-hop,273,0.9487179487179487,0.9544281448211468
gpt-6-luna,temporal,312,0.3717948717948718,0.37066161575722684
gpt-6-luna,open-domain,90,0.9111111111111111,0.9215636215636217
gpt-6-luna,single-hop,821,0.9415347137637028,0.9407444966042074
qwen3.8-flash,all,1496,0.8582887700534759,0.8507922226267489
qwen3.8-flash,multi-hop,273,0.9633699633699634,0.9678069762387714
qwen3.8-flash,temporal,312,0.5128205128205128,0.49957895008103675
qwen3.8-flash,open-domain,90,0.9666666666666667,0.9695286195286196
qwen3.8-flash,single-hop,821,0.9427527405602923,0.9458488883389569


==> anc/results/p4_audit_groups.csv <==
corpus,variant,n_hidden,recall_overlap,union_kept_overlap,group_kept_overlap,recall_disjoint,union_kept_disjoint,group_kept_disjoint,union_broken_rate,union_flip_broken,union_flip_survived,union_risk_diff,union_risk_lo,union_risk_hi,union_auroc_broken,group_broken_rate,group_flip_broken,group_flip_survived,group_risk_diff,group_risk_lo,group_risk_hi,group_auroc_broken
fever,known@0.25,5433,0.7565598556610251,0.670454561488954,0.8651861891599509,0.217976234238853,0.1851586656351793,0.25509233236066364,0.5762930241119086,0.45006747638326583,0.006395614435815441,0.4436718619474504,0.4083796921490347,0.47433232207488357,0.7665599685441485,0.45150009203018593,0.5742272529386155,0.01015406162464986,0.5640731913139657,0.5294864603008639,0.5971737684053696,0.8319261854406466
fever,known@0.5,5433,0.8459469000724968,0.750191379850231,0.921415191348228,0.48744298889252957,0.4331855214871623,0.5350626739972401,0.424995398490705,0.37853881278538815,0.005737428282146473,0.3728013845032417,0.33707722185623656,0.4090134352346616,0.7095771209801428,0.28584575740843,0.5649171270718232,0.007557354925775978,0.5573597721460471,0.5162944908482947,0.5958051337857261,0.8061777670089816
fever,random@0.25,5433,0.2556223867660724,0.20251334411397426,0.3442863566143953,0.23365841750575667,0.19496439096865792,0.2783763232267263,0.7962451684152402,0.4825242718446602,0.00484027105517909,0.4776840007894811,0.4480039573880303,0.5046507293635172,0.7922504668104163,0.6837842812442481,0.5580141843971631,0.01597051597051597,0.5420436684266471,0.5130284326033988,0.5703757067753741,0.8309798711137085
fever,random@0.5,5433,0.5090887513090067,0.41380193969459667,0.5834323706646474,0.4898230245278735,0.43526759085177363,0.5349484354971407,0.5501564513160316,0.41358676522351284,0.005190311418685121,0.4083964538048277,0.3785787977584632,0.4381692684285212,0.7428346791481477,0.4156083195288055,0.5465663217309501,0.008259002312520648,0.5383073194184295,0.5034392444359865,0.5722538405007654,0.8163273191382521
ei,known@0.25,2915,0.8893849206349206,0.7762315270935961,0.9155172413793103,0.4627851836954068,0.3776608874724533,0.49104362414953706,0.5149228130360206,0.19101123595505617,0.017027863777089782,0.1739833721779664,0.1472550661565296,0.20007366808058066,0.682551095120933,0.3989708404802744,0.23317073170731709,0.02372034956304619,0.2094503821442709,0.1798313561081863,0.2402726090192521,0.70061190355599
ei,known@0.5,2915,0.9386117952928298,0.8731527093596059,0.9651888341543514,0.6713957873616021,0.5882382411947065,0.6966696420562573,0.33310463121783873,0.172737955346651,0.012387387387387387,0.1603505679592636,0.1316673766275593,0.19068564429840232,0.6960120235809674,0.23293310463121786,0.22905982905982905,0.017140058765915768,0.2119197702939133,0.17468100377196816,0.2493281685357634,0.7337888376308419
ei,random@0.25,2915,0.23335317460317456,0.12327586206896549,0.2619047619047619,0.25166901384900087,0.17980139430756711,0.2709220285406122,0.8281303602058319,0.28296703296703296,0.045146726862302484,0.23782030610473048,0.20193223306309865,0.2710765318453564,0.6575643245406453,0.7265866209262435,0.30946157867224255,0.06442577030812324,0.2450358083641193,0.20938312196871461,0.2797665353742789,0.6656394434748816
ei,random@0.5,2915,0.5006417624521072,0.33407224958949094,0.5483579638752052,0.46571693892627397,0.3535552858327388,0.47815201427936993,0.63704974271012,0.16568047337278108,0.025613660618996798,0.14006681275378427,0.11721935276749883,0.16459233207693397,0.5865635876309229,0.49125214408233275,0.20323325635103925,0.030120481927710843,0.1731127744233284,0.1452950832988105,0.2021630286675554,0.621323792553973


==> anc/results/p4_audit_label.csv <==
corpus,budget,label,n_claims,n_docs,delta,lo,hi
fever,0.25,all,,200,0.17157855098472652,0.13369364978416604,0.21012066398062398
fever,0.25,true,3851.0,199,0.2692441747866467,0.20794921769471858,0.3293388402014845
fever,0.25,false,1582.0,199,-0.009670268677260155,-0.020256994828903283,-0.0007427700609068022
fever,0.5,all,,200,0.10046555601083544,0.06506694171878159,0.13633766560607272
fever,0.5,true,3851.0,199,0.1605254649221503,0.10919789872466072,0.21215699080535083
fever,0.5,false,1582.0,199,-0.0069265611471204655,-0.01693029373502391,0.0017586089115611693
ei,0.25,all,,792,0.12514171987856199,0.10532204709387726,0.14636158600946278
ei,0.25,true,1535.0,636,0.23310933912349008,0.19528409516322254,0.2684359245532595
ei,0.25,false,1380.0,590,-0.0007909604519774017,-0.010395480225988702,0.008587570621468926
ei,0.5,all,,792,0.03928946573982459,0.023937036127526557,0.056429183398008155
ei,0.5,true,1535.0,636,0.06622304582210244,0.03683035714285715,0.09561484538784065
ei,0.5,false,1380.0,590,0.0033050847457627122,-0.0037570621468926554,0.010594632768361574


==> anc/results/p4_audit_readers.csv <==
reader,n_paras,acc_full,lo95,hi95,acc_always_no,above
oai-luna,300,0.8821011644779326,0.8726842848090173,0.8914729358526811,0.5556510714738672,True
open-decider,300,0.7525648278528017,0.7412054215427484,0.7636491031430335,0.555651071473867,True
open-bosun,100,0.558424198939935,0.5389018852066697,0.5772743973476196,0.5517110702399219,False
open-lumma,300,0.5239365140183655,0.5137299728516916,0.5345630408507909,0.5556510714738672,False


==> anc/results/p4_cost_amortized.csv <==
corpus,model,budget,strategy,label,score,per_question,k1,ratio_k1,k3,ratio_k3,k10,ratio_k10,kk_bar,ratio_kk_bar,break_even_k
mrc,calibrated,0.25,full,full text,0.000000,1445.566044,1445.566044,1.000000,4336.698132,1.000000,14455.660442,1.000000,14720.680883,1.000000,
mrc,calibrated,0.25,compact,compact once,2605.273333,1259.134446,3864.407779,2.673283,6382.676670,1.471783,15196.617789,1.051257,15427.459104,1.048013,13.974419
mrc,calibrated,0.25,gate,compact + joint check + re-read,2605.273333,1798.010738,4403.284071,3.046062,7999.305547,1.844561,20585.380713,1.424036,20915.016015,1.420791,inf
mrc,calibrated,0.25,gatesep,compact + separate check + re-read,2605.273333,1865.032375,4470.305709,3.092426,8200.370459,1.890925,21255.597085,1.470400,21597.519688,1.467155,inf
mrc,measured,0.25,measured_batched,scoring + recorded compact read vs recorded full read (all questions in one request),2605.273333,,,,,,,,,1.146123,
mrc,paper,0.25,full,full text,0.000000,1465.121496,1465.121496,1.000000,4395.364487,1.000000,14651.214955,1.000000,14919.820563,1.000000,
mrc,paper,0.25,compact,compact once,2605.273333,1257.179202,3862.452535,2.636268,6376.810939,1.450804,15177.065351,1.035891,15407.548205,1.032690,12.528828
mrc,paper,0.25,gate,compact + joint check + re-read,2605.273333,1801.229814,4406.503147,3.007603,8008.962775,1.822138,20617.571472,1.407226,20947.796938,1.404025,inf
mrc,paper,0.25,gatesep,compact + separate check + re-read,2605.273333,1866.999082,4472.272415,3.052493,8206.270579,1.867028,21275.264154,1.452116,21617.547319,1.448915,inf
fever,calibrated,0.25,full,full text,0.000000,670.950157,670.950157,1.000000,2012.850472,1.000000,6709.501573,1.000000,18226.361024,1.000000,
fever,calibrated,0.25,compact,compact once,2795.040000,310.621771,3105.661771,4.628752,3726.905312,1.851556,5901.257706,0.879537,11233.080398,0.616310,7.756924
fever,calibrated,0.25,gate,compact + joint check + re-read,2795.040000,647.461211,3442.501211,5.130785,4737.423632,2.353589,9269.652108,1.381571,20383.323791,1.118343,118.993842
fever,calibrated,0.25,gatesep,compact + separate check + re-read,2795.040000,759.730437,3554.770437,5.298114,5074.231310,2.520918,10392.344366,1.548900,23433.117309,1.285672,inf
fever,measured,0.25,measured_batched,scoring + recorded compact read vs recorded full read (all questions in one request),2795.040000,,,,,,,,,1.226188,
fever,paper,0.25,full,full text,0.000000,566.650089,566.650089,1.000000,1699.950267,1.000000,5666.500889,1.000000,15393.049666,1.000000,
fever,paper,0.25,compact,compact once,2795.040000,287.839400,3082.879400,5.440535,3658.558201,2.152156,5673.434003,1.001224,10614.197310,0.689545,10.024867
fever,paper,0.25,gate,compact + joint check + re-read,2795.040000,604.485076,3399.525076,5.999337,4608.495228,2.710959,8839.890761,1.560026,19215.877092,1.248348,inf
fever,paper,0.25,gatesep,compact + separate check + re-read,2795.040000,691.909234,3486.949234,6.153620,4870.767702,2.865241,9714.132340,1.714309,21590.754342,1.402630,inf
ei,calibrated,0.25,full,full text,0.000000,4888.925021,4888.925021,1.000000,14666.775063,1.000000,48889.250210,1.000000,17993.960147,1.000000,
ei,calibrated,0.25,compact,compact once,22181.193182,1535.144366,23716.337547,4.851033,26786.626279,1.826347,37532.636838,0.767707,27831.377305,1.546707,6.613788
ei,calibrated,0.25,gate,compact + joint check + re-read,22181.193182,2941.740195,25122.933377,5.138744,31006.413767,2.114058,51598.595132,1.055418,33008.431400,1.834417,11.391416
ei,calibrated,0.25,gatesep,compact + separate check + re-read,22181.193182,4245.757048,26426.950230,5.405473,34918.464327,2.380787,64638.763665,1.322147,37807.937874,2.101146,34.487403
ei,measured,0.25,measured_batched,scoring + recorded compact read vs recorded full read (all questions in one request),22181.193182,,,,,,,,,3.936343,
ei,paper,0.25,full,full text,0.000000,3672.660756,3672.660756,1.000000,11017.982267,1.000000,36726.607557,1.000000,13517.431948,1.000000,
ei,paper,0.25,compact,compact once,22181.193182,1166.673051,23347.866233,6.357207,25681.212336,2.330845,33847.923696,0.921619,26475.198163,1.958597,8.851278
ei,paper,0.25,gate,compact + joint check + re-read,22181.193182,2288.037042,24469.230224,6.662535,29045.304308,2.636173,45061.563603,1.226946,30602.440628,2.263924,16.019654
ei,paper,0.25,gatesep,compact + separate check + re-read,22181.193182,3207.066464,25388.259646,6.912770,31802.392574,2.886408,54251.857823,1.477181,33984.979474,2.514159,47.640604
locomo,calibrated,0.25,full,full text,0.000000,22720.920127,22720.920127,1.000000,68162.760381,1.000000,227209.201271,1.000000,3399049.651007,1.000000,
locomo,calibrated,0.25,compact,compact once,180510.200000,6270.412483,186780.612483,8.220645,199321.437448,2.924198,243214.324827,1.070442,1118563.907411,0.329081,10.972926
locomo,calibrated,0.25,gate,compact + joint check + re-read,180510.200000,12096.600098,192606.800098,8.477069,216800.000294,3.180622,301476.200979,1.326866,1990161.574646,0.585505,16.990283
locomo,calibrated,0.25,gatesep,compact + separate check + re-read,180510.200000,18168.474392,198678.674392,8.744306,235015.623175,3.447860,362194.943917,1.594103,2898513.969001,0.852742,39.651258
locomo,measured,0.25,measured_batched,scoring + recorded compact read vs recorded full read (all questions in one request),180510.200000,,,,,,,,,2.529730,
locomo,paper,0.25,full,full text,0.000000,16429.673095,16429.673095,1.000000,49289.019284,1.000000,164296.730946,1.000000,2457879.094950,1.000000,
locomo,paper,0.25,compact,compact once,180510.200000,4465.824374,184976.024374,11.258655,193907.673121,3.934095,225168.443737,1.370499,848597.526308,0.345256,15.087971
locomo,paper,0.25,gate,compact + joint check + re-read,180510.200000,8797.320511,189307.520511,11.522294,206902.161533,4.197733,268483.405110,1.634137,1496589.348444,0.608895,23.650663
locomo,paper,0.25,gatesep,compact + separate check + re-read,180510.200000,12993.713857,193503.913857,11.777709,219491.341571,4.453149,310447.338569,1.889553,2124369.792987,0.864310,52.535606


==> anc/results/p4_cost_components.csv <==
corpus,model,n_docs,k_bar,score_0.25,score_0.5,meas_read_0.25,meas_read_0.5,meas_read_full,read_full,read_0.25,check_sep_0.25,joint_0.25,check_joint_0.25,read_0.5,check_sep_0.5,joint_0.5,check_joint_0.5,reread
mrc,calibrated,300,10.183333,2605.273333,2605.273333,15080.603333,15252.973333,15431.040000,1445.566044,1259.134446,244.506419,1436.619227,177.484781,1319.783096,301.731516,1498.036718,178.253623,361.391511
mrc,paper,300,10.183333,2605.273333,2605.273333,15080.603333,15252.973333,15431.040000,1465.121496,1257.179202,243.539506,1434.949440,177.770238,1324.822534,308.039244,1503.298742,178.476208,366.280374
fever,calibrated,200,27.165000,2795.040000,2795.040000,10460.220000,10573.860000,10810.140000,670.950157,310.621771,281.371127,479.723671,169.101901,426.213736,396.963092,595.358078,169.144342,167.737539
fever,paper,200,27.165000,2795.040000,2795.040000,10460.220000,10573.860000,10810.140000,566.650089,287.839400,262.407311,462.822554,174.983154,377.280801,351.848712,553.242919,175.962118,141.662522
ei,calibrated,792,3.680556,22181.193182,22181.193182,3320.556818,4411.032828,6478.537879,4888.925021,1535.144366,1488.381427,1719.508940,184.364574,2707.793526,2661.030588,2893.310442,185.516917,1222.231255
ei,paper,792,3.680556,22181.193182,22181.193182,3320.556818,4411.032828,6478.537879,3672.660756,1166.673051,1122.228224,1369.871853,203.198802,2042.891468,1998.446641,2255.680756,212.789287,918.165189
locomo,calibrated,10,149.600000,180510.200000,246647.300000,64219.700000,75010.800000,96741.500000,22720.920127,6270.412483,6217.831877,6416.370066,145.957583,11782.639987,11730.059381,11930.452909,147.812922,5680.230032
locomo,paper,10,149.600000,180510.200000,246647.300000,64219.700000,75010.800000,96741.500000,16429.673095,4465.824374,4420.471210,4689.902237,224.077864,8474.664551,8429.311386,8742.620428,267.955878,4107.418274


==> anc/results/p4_cost_keepdrop.csv <==
corpus,n_pairs,n_docs,keep_tok,drop_tok,diff,diff_lo95,diff_hi95,rel_diff,share_keep_longer,share_equal,n_pairs_measured,meas_keep,meas_drop,meas_diff,meas_diff_lo95,meas_diff_hi95
fever,5136,200,116.951519,106.190226,10.761293,8.316144,13.068652,0.101340,0.686526,0.017523,5136,488.593653,477.832360,10.761293,8.410570,13.115592
ei,2915,792,1327.704288,1294.485420,33.218868,27.337315,39.410032,0.025662,0.686792,0.010292,2915,1761.377702,1728.158834,33.218868,27.333279,39.844860
locomo,1496,10,6251.536765,6224.975936,26.560829,18.725536,34.174223,0.004267,0.812166,0.008690,1496,6603.511364,6576.710561,26.800802,19.074617,34.159840


==> anc/results/p4_cost_model.csv <==
corpus,model,requests,n,bias,mae
mrc,calibrated,batched read,5738,-0.000900,0.009761
mrc,paper,batched read,5738,-0.000799,0.009733
mrc,calibrated,score,600,0.004083,0.010922
mrc,paper,score,600,0.014123,0.015979
mrc,calibrated,coef0,6338,0.002089,
mrc,calibrated,coef1,6338,0.153401,
mrc,calibrated,coef2,6338,0.168472,
mrc,calibrated,coef3,6338,147.176775,
mrc,calibrated,coef4,6338,13.854815,
fever,calibrated,batched read,2611,-0.000433,0.009672
fever,paper,batched read,2611,0.017936,0.020180
fever,calibrated,score,400,-0.008311,0.011978
fever,paper,score,400,0.004738,0.012174
fever,calibrated,one-question read,10272,0.004026,0.021891
fever,paper,one-question read,10272,-0.031679,0.035055
fever,calibrated,coef0,13283,0.000083,
fever,calibrated,coef1,13283,0.226415,
fever,calibrated,coef2,13283,0.191861,
fever,calibrated,coef3,13283,138.852740,
fever,calibrated,coef4,13283,5.511378,
ei,calibrated,batched read,3960,0.012851,0.052794
ei,paper,batched read,3960,-0.082543,0.085808
ei,calibrated,score,792,-0.000301,0.013730
ei,paper,score,792,0.171487,0.171487
ei,calibrated,one-question read,5830,0.010780,0.082143
ei,paper,one-question read,5830,-0.192300,0.192320
ei,calibrated,coef0,10582,0.000230,
ei,calibrated,coef1,10582,0.234317,
ei,calibrated,coef2,10582,0.175515,
ei,calibrated,coef3,10582,135.509611,
ei,calibrated,coef4,10582,69.379345,
locomo,calibrated,batched read,798,0.003633,0.013654
locomo,paper,batched read,798,0.244307,0.263381
locomo,calibrated,one-question read,2992,-0.000458,0.015800
locomo,paper,one-question read,2992,-0.269453,0.269453
locomo,calibrated,coef0,3790,0.000081,
locomo,calibrated,coef1,3790,0.240900,
locomo,calibrated,coef2,3790,0.193398,
locomo,calibrated,coef3,3790,109.344284,
locomo,calibrated,coef4,3790,247.777974,


==> anc/results/p4_cost_rule.csv <==
model,n,reread_share,reread_acc,rule_tok,rule_joint_tok,full_tok,compact_tok,saves_sep,saves_joint
calibrated,1496,0.549465,0.957219,25631.303182,19401.647784,23188.248126,6428.329222,False,True
paper,1496,0.549465,0.957219,18392.598606,14082.674614,16769.554710,4580.682568,False,True


==> anc/results/p4_cost_tokshare.csv <==
corpus,policy,budget,n_docs,tok_share,tok_share_sd,unit_share,tokens,dev,flag
mrc,agnostic,0.250000,300,0.249417,0.069246,0.245739,77.536667,-0.000583,False
mrc,agnostic,0.500000,300,0.508209,0.075408,0.502214,157.480000,0.008209,False
mrc,agnostic,0.750000,300,0.765390,0.057813,0.754261,238.020000,0.015390,False
mrc,central,0.250000,300,0.279700,0.070640,0.245739,88.033333,0.029700,False
mrc,central,0.500000,300,0.551978,0.079286,0.502214,172.706667,0.051978,True
mrc,central,0.750000,300,0.801815,0.063748,0.754261,250.826667,0.051815,True
mrc,known,0.250000,300,0.240884,0.060972,0.245739,73.703333,-0.009116,False
mrc,known,0.500000,300,0.489184,0.075376,0.502214,150.720000,-0.010816,False
mrc,known,0.750000,300,0.744043,0.056788,0.754261,230.866667,-0.005957,False
mrc,lead,0.250000,300,0.250495,0.069241,0.245739,78.313333,0.000495,False
mrc,lead,0.500000,300,0.499860,0.075573,0.502214,155.263333,-0.000140,False
mrc,lead,0.750000,300,0.748463,0.063066,0.754261,233.806667,-0.001537,False
mrc,lingua,0.250000,300,0.233164,0.030280,,72.990000,-0.016836,False
mrc,lingua,0.500000,300,0.475494,0.035799,,148.303333,-0.024506,False
mrc,random,0.250000,300,0.247392,0.057914,0.245739,76.656667,-0.002608,False
mrc,random,0.500000,300,0.500311,0.071268,0.502214,154.933333,0.000311,False
mrc,random,0.750000,300,0.758518,0.060889,0.754261,236.330000,0.008518,False
mrc,tfidf,0.250000,300,0.258220,0.068154,0.245739,80.753333,0.008220,False
mrc,tfidf,0.500000,300,0.529851,0.076624,0.502214,165.756667,0.029851,False
mrc,tfidf,0.750000,300,0.771099,0.064549,0.754261,241.276667,0.021099,False
fever,agnostic,0.250000,200,0.255320,0.066741,0.244220,115.900000,0.005320,False
fever,agnostic,0.500000,200,0.509763,0.068184,0.497588,230.855000,0.009763,False
fever,agnostic,0.750000,200,0.769165,0.062142,0.755780,345.415000,0.019165,False
fever,central,0.250000,200,0.264833,0.064872,0.244220,120.895000,0.014833,False
fever,central,0.500000,200,0.527950,0.070692,0.497588,239.380000,0.027950,False
fever,central,0.750000,200,0.787881,0.062563,0.755780,355.420000,0.037881,False
fever,known,0.250000,200,0.231736,0.060218,0.244220,104.950000,-0.018264,False
fever,known,0.500000,200,0.480312,0.071285,0.497588,217.520000,-0.019688,False
fever,known,0.750000,200,0.739328,0.060538,0.755780,333.835000,-0.010672,False
fever,lead,0.250000,200,0.263509,0.062162,0.244220,119.850000,0.013509,False
fever,lead,0.500000,200,0.513485,0.068053,0.497588,232.900000,0.013485,False
fever,lead,0.750000,200,0.769959,0.060239,0.755780,347.155000,0.019959,False
fever,lingua,0.250000,200,0.245617,0.029881,,111.915000,-0.004383,False
fever,lingua,0.500000,200,0.491730,0.033991,,222.565000,-0.008270,False
fever,random,0.250000,200,0.243850,0.059339,0.244220,110.475000,-0.006150,False
fever,random,0.500000,200,0.497711,0.063657,0.497588,225.680000,-0.002289,False
fever,random,0.750000,200,0.755780,0.060173,0.755780,341.555000,0.005780,False
fever,tfidf,0.250000,200,0.257821,0.065510,0.244220,115.615000,0.007821,False
fever,tfidf,0.500000,200,0.513499,0.073065,0.497588,231.045000,0.013499,False
fever,tfidf,0.750000,200,0.784420,0.060297,0.755780,353.045000,0.034420,False
ei,known,0.250000,792,0.288609,0.057671,0.250082,1302.328283,0.038609,False
ei,known,0.500000,792,0.534512,0.053562,0.500011,2392.804293,0.034512,False
ei,lingua,0.250000,792,0.257590,0.012716,,1149.305556,0.007590,False
ei,lingua,0.500000,792,0.502191,0.014578,,2244.710859,0.002191,False
ei,random,0.250000,792,0.252178,0.041691,0.250082,1128.424242,0.002178,False
ei,random,0.500000,792,0.504656,0.044780,0.500011,2250.928030,0.004656,False
ei,tfidf,0.250000,792,0.303505,0.054218,0.250082,1353.549242,0.053505,True
ei,tfidf,0.500000,792,0.590158,0.055658,0.500011,2641.044192,0.090158,True
locomo,agnostic,0.250000,10,0.322930,0.015409,0.249905,7399.500000,0.072930,True
locomo,agnostic,0.500000,10,0.606000,0.017421,0.499810,13860.900000,0.106000,True
locomo,lead,0.250000,10,0.249733,0.007896,0.249905,5711.000000,-0.000267,False
locomo,lead,0.500000,10,0.503702,0.010190,0.499810,11523.300000,0.003702,False
locomo,random,0.250000,10,0.261718,0.006280,0.249905,5980.900000,0.011718,False
locomo,random,0.500000,10,0.506858,0.012723,0.499810,11607.500000,0.006858,False
locomo,recency,0.250000,10,0.248533,0.008573,0.249905,5690.500000,-0.001467,False
locomo,recency,0.500000,10,0.502468,0.020535,0.499810,11520.300000,0.002468,False
locomo,tfidf,0.250000,10,0.281507,0.012700,0.249905,6444.000000,0.031507,False
locomo,tfidf,0.500000,10,0.528641,0.008912,0.499810,12061.300000,0.028641,False
locomo,typed,0.250000,10,0.263346,0.016322,0.249905,6067.000000,0.013346,False
locomo,typed,0.500000,10,0.511118,0.012476,0.499810,11697.700000,0.011118,False


==> anc/results/p4_em.csv <==
system,budget,col,contrast,delta,lo,hi,n_paras
open-decider,0.25,known,original,0.2733333333333333,,,
open-decider,0.25,known,known,0.22333333333333333,,,
open-decider,0.25,known,random,0.08666666666666667,,,
open-decider,0.25,known,tfidf,0.16666666666666666,,,
open-decider,0.25,known,agnostic,0.1,,,
open-decider,0.25,known,known-random,0.13666666666666666,0.08333333333333333,0.19,300.0
open-decider,0.25,known,agnostic-random,0.013333333333333334,-0.02666666666666667,0.05333333333333334,300.0
open-decider,0.25,known,tfidf-random,0.08,0.03333333333333333,0.13,300.0
open-decider,0.25,known,known-tfidf,0.056666666666666664,0.01,0.10333333333333333,300.0
open-decider,0.25,hidden,original,0.29480978024189813,,,
open-decider,0.25,hidden,known,0.10423360735387345,,,
open-decider,0.25,hidden,random,0.11275484171482575,,,
open-decider,0.25,hidden,tfidf,0.10463786059507761,,,
open-decider,0.25,hidden,agnostic,0.11717607050265469,,,
open-decider,0.25,hidden,known-random,-0.008521234360952269,-0.025082163662700652,0.007695562967092155,300.0
open-decider,0.25,hidden,agnostic-random,0.004421228787828963,-0.012598787580241251,0.02235178369055199,300.0
open-decider,0.25,hidden,tfidf-random,-0.008116981119748118,-0.024061739986466914,0.00833346157176755,300.0
open-decider,0.25,hidden,known-tfidf,-0.00040425324120415505,-0.014841461804787678,0.014097806414811547,300.0
open-decider,0.5,known,original,0.2733333333333333,,,
open-decider,0.5,known,known,0.2633333333333333,,,
open-decider,0.5,known,random,0.17,,,
open-decider,0.5,known,tfidf,0.22,,,
open-decider,0.5,known,agnostic,0.14333333333333334,,,
open-decider,0.5,known,known-random,0.09333333333333334,0.043333333333333335,0.14333333333333334,300.0
open-decider,0.5,known,agnostic-random,-0.02666666666666667,-0.07666666666666666,0.02,300.0
open-decider,0.5,known,tfidf-random,0.05,0.0033333333333333335,0.1,300.0
open-decider,0.5,known,known-tfidf,0.043333333333333335,-0.006666666666666667,0.09333333333333334,300.0
open-decider,0.5,hidden,original,0.29480978024189813,,,
open-decider,0.5,hidden,known,0.17732722538373197,,,
open-decider,0.5,hidden,random,0.1732885985439486,,,
open-decider,0.5,hidden,tfidf,0.18417565422141094,,,
open-decider,0.5,hidden,agnostic,0.1772841035219306,,,
open-decider,0.5,hidden,known-random,0.004038626839783341,-0.015064978831772814,0.024929837717338827,300.0
open-decider,0.5,hidden,agnostic-random,0.003995504977982005,-0.015034363341557175,0.02399130199876729,300.0
open-decider,0.5,hidden,tfidf-random,0.01088705567746233,-0.009763513965769702,0.030422304472720672,300.0
open-decider,0.5,hidden,known-tfidf,-0.006848428837678991,-0.026860533931195595,0.013946785665147336,300.0
oai-luna,0.25,known,original,0.59,,,
oai-luna,0.25,known,known,0.36824324324324326,,,
oai-luna,0.25,known,random,0.17905405405405406,,,
oai-luna,0.25,known,tfidf,0.3879598662207358,,,
oai-luna,0.25,known,agnostic,0.17586206896551723,,,
oai-luna,0.25,known,known-random,0.1815068493150685,0.1300513698630137,0.2363013698630137,292.0
oai-luna,0.25,known,agnostic-random,-0.006968641114982578,-0.05226480836236934,0.041811846689895474,287.0
oai-luna,0.25,known,tfidf-random,0.2,0.14576271186440679,0.2576271186440678,295.0
oai-luna,0.25,known,known-tfidf,-0.020338983050847456,-0.07457627118644068,0.03728813559322034,295.0
oai-luna,0.25,hidden,original,0.5917111095817954,,,
oai-luna,0.25,hidden,known,0.18443940254406518,,,
oai-luna,0.25,hidden,random,0.18813880693000115,,,
oai-luna,0.25,hidden,tfidf,0.18827078817142687,,,
oai-luna,0.25,hidden,agnostic,0.19298698490413402,,,
oai-luna,0.25,hidden,known-random,-0.0018080132262314407,-0.024140946300495784,0.019370891283029164,300.0
oai-luna,0.25,hidden,agnostic-random,0.003978239680486357,-0.01681001519103057,0.02606407148167481,298.0
oai-luna,0.25,hidden,tfidf-random,0.0015919479058815321,-0.020643250106612002,0.021946392731778012,300.0
oai-luna,0.25,hidden,known-tfidf,-0.0013774383846979132,-0.02350658720770716,0.019971210831869254,300.0
oai-luna,0.5,known,original,0.59,,,
oai-luna,0.5,known,known,0.4983277591973244,,,
oai-luna,0.5,known,random,0.3511705685618729,,,
oai-luna,0.5,known,tfidf,0.4766666666666667,,,
oai-luna,0.5,known,agnostic,0.32666666666666666,,,
oai-luna,0.5,known,known-random,0.1476510067114094,0.087248322147651,0.20469798657718122,298.0
oai-luna,0.5,known,agnostic-random,-0.023411371237458192,-0.0802675585284281,0.03678929765886288,299.0
oai-luna,0.5,known,tfidf-random,0.12709030100334448,0.07023411371237458,0.18729096989966554,299.0
oai-luna,0.5,known,known-tfidf,0.020066889632107024,-0.03678929765886288,0.07692307692307693,299.0
oai-luna,0.5,hidden,original,0.5917111095817954,,,
oai-luna,0.5,hidden,known,0.3392993106598751,,,
oai-luna,0.5,hidden,random,0.3506840608044292,,,
oai-luna,0.5,hidden,tfidf,0.34046654294918727,,,
oai-luna,0.5,hidden,agnostic,0.33753679321943447,,,
oai-luna,0.5,hidden,known-random,-0.010743522105880206,-0.0378060973632833,0.015905078915013502,300.0
oai-luna,0.5,hidden,agnostic-random,-0.013051190612655821,-0.03556038981160128,0.010469735460595986,300.0
oai-luna,0.5,hidden,tfidf-random,-0.010516097228511725,-0.03482224642607729,0.015113621921114257,300.0
oai-luna,0.5,hidden,known-tfidf,0.00013438194612565014,-0.02699024966678924,0.025169008658261084,300.0


==> anc/results/p4_extra.csv <==
system,budget,contrast,n_paras,delta,lo95,hi95,lo90,hi90,p_tost,margin,equivalent,max_margin_not_equiv
open-decider,0.25,known-random,300,-0.006337525440570286,-0.01903054165773115,0.006864217366843586,-0.016911556643310913,0.004763803746463046,0.0185,0.02,True,0.016911556643310913
open-decider,0.25,agnostic-random,300,0.00254927995490204,-0.00929156971771075,0.014206143653009401,-0.007403395711866075,0.012217722917098814,0.0015,0.02,True,0.012217722917098814
open-decider,0.5,known-random,300,-0.0059554847530751435,-0.017182092570813812,0.005513526215972707,-0.015425455120138048,0.0037861633130646007,0.007,0.02,True,0.015425455120138048
open-decider,0.5,agnostic-random,300,0.004096731931899075,-0.0074358162827121085,0.015554615860806186,-0.005825169830270587,0.01377263980364899,0.0045,0.02,True,0.01377263980364899
oai-luna,0.25,known-random,300,-0.008190291929369762,-0.019496389719744,0.003157261357009803,-0.01800756958151831,0.001505491884865741,0.0205,0.02,True,0.01800756958151831
oai-luna,0.25,agnostic-random,300,-0.008491839315032067,-0.019457566298056846,0.0026184924595778255,-0.017363590981394887,0.0005365441289768199,0.021,0.02,True,0.017363590981394887
oai-luna,0.5,known-random,300,-0.004118547303955389,-0.01700710366457192,0.008644834317639462,-0.014950561367851169,0.0066164360540291916,0.007,0.02,True,0.014950561367851169
oai-luna,0.5,agnostic-random,300,-0.0028658975299397627,-0.01599363335197953,0.009864735895895557,-0.01314163535478287,0.007509278647133527,0.003,0.02,True,0.01314163535478287


==> anc/results/p4_fever_support_contrasts.csv <==
source,measure,x,y,x_level,y_level,delta,lo95,hi95,n_claims,n_docs,bal,bal_lo95,bal_hi95
hy,label_true,lingua,random_sent,0.7570833486685892,0.4420959379059928,0.31498741076259634,0.27968780872887733,0.3498082082734477,3850.0,199,,,
hy,label_true,hybrid0.5,typed,0.8037574510210003,0.7159403559327038,0.08781709508829655,0.05857573028154419,0.11652906517892876,3851.0,199,,,
hy,label_true,typed,random_sent,0.7159403559327038,0.4420879615161069,0.27385239441659687,0.23205329106846995,0.31661584988924557,3851.0,199,,,
hy,label_true,lingua,random_word,0.757369978068328,0.5312376308053334,0.22613234726299453,0.19349842212575563,0.25666375466063596,3844.666666666667,199,,,
hy,label_true,hybrid0.5,random_sent,0.8037574510210003,0.4420879615161069,0.3616694895048934,0.32706644213395525,0.3953348900481014,3851.0,199,,,
hy,label_false,lingua,random_sent,0.9614680986451362,0.9837906627854173,-0.02232256414028098,-0.03740836173671099,-0.010047429110191318,1582.0,199,,,
hy,label_false,hybrid0.5,typed,0.9669905453064671,0.9790418891549545,-0.012051343848487462,-0.02202646819811591,-0.002475982217039483,1582.0,199,,,
hy,label_false,typed,random_sent,0.9790418891549545,0.9837906627854173,-0.004748773630462781,-0.012414026149672582,0.001766948259113021,1582.0,199,,,
hy,label_false,lingua,random_word,0.9616651563798824,0.9734905472297385,-0.01182539084985611,-0.025874282199136837,-0.0003645238497118965,1580.3333333333335,199,,,
hy,label_false,hybrid0.5,random_sent,0.9669905453064671,0.9837906627854173,-0.01680011747895024,-0.02474138625691346,-0.009195996039919618,1582.0,199,,,
hy,label_all,lingua,random_sent,0.8217478923677342,0.6116844395976999,0.21006345277003427,0.1873925468425699,0.23418244598033744,5432.0,200,0.14633242331115714,0.1287536947402034,0.16404560231823792
hy,label_all,hybrid0.5,typed,0.8473601761692144,0.7899407808486029,0.05741939532061156,0.03772103719086651,0.0795951270097216,5433.0,200,0.03788287561990433,0.023671917987932625,0.05274725946994169
hy,label_all,typed,random_sent,0.7899407808486029,0.6116581238082262,0.17828265704037677,0.14817967467917115,0.20940294234719228,5433.0,200,0.13455181039306674,0.11305653250237713,0.15725326328574327
hy,label_all,lingua,random_word,0.8220051158718265,0.6749991058784187,0.14700600999340768,0.12622824641828015,0.16763246502847481,5425.000000000001,200,0.10715347820656884,0.0908144354845955,0.1237767558465724
hy,label_all,hybrid0.5,random_sent,0.8473601761692144,0.6116581238082262,0.2357020523609883,0.21133611039851216,0.2600013870268567,5433.0,200,0.17243468601297107,0.15495690547378932,0.19038286017619577
hy,comp_supdel,lingua,random_sent,0.0021866663785901535,0.08938791463403095,-0.08720124825544079,-0.09933580081397397,-0.07545506323669635,5432.0,200,,,
hy,comp_supdel,hybrid0.5,typed,0.007384829238396209,0.0501008826933351,-0.042716053454938896,-0.053502988816234574,-0.032801145368265644,5433.0,200,,,
hy,comp_supdel,typed,random_sent,0.050100882693335104,0.08937475673929411,-0.039273874045959,-0.05414515598189846,-0.025796971716839104,5433.0,200,,,
hy,comp_supdel,lingua,random_word,0.0021866663785901535,0.004125798703318412,-0.0019391323247282583,-0.005775498289495138,0.001730523506007323,5425.000000000001,200,,,
hy,comp_supdel,hybrid0.5,random_sent,0.007384829238396209,0.08937475673929411,-0.0819899275008979,-0.09397550447642435,-0.07045276018467374,5433.0,200,,,
hy,comp_refdel,lingua,random_sent,0.005074195335549415,0.2001602954461842,-0.1950861001106348,-0.21314023577701693,-0.1777272894812742,5432.0,200,,,
hy,comp_refdel,hybrid0.5,typed,0.0084983098415542,0.08483813029537939,-0.07633982045382517,-0.08870415529894707,-0.06414507395778805,5433.0,200,,,
hy,comp_refdel,typed,random_sent,0.08483813029537939,0.20013397965671054,-0.11529584936133114,-0.13698561458426933,-0.09389106379511199,5433.0,200,,,
hy,comp_refdel,lingua,random_word,0.005074195335549415,0.00800669697530663,-0.002932501639757215,-0.010118915855543961,0.007182896557119556,5425.000000000001,200,,,
hy,comp_refdel,hybrid0.5,random_sent,0.008498309841554199,0.20013397965671054,-0.19163566981515628,-0.20894000057217696,-0.17491811696652967,5433.0,200,,,
hy,comp_partial,lingua,random_sent,0.8112111685846289,0.10049890068667569,0.7107122678979533,0.6874021847447831,0.7352283225624086,5432.0,200,,,
hy,comp_partial,hybrid0.5,typed,0.4834564931942509,0.12563792231022483,0.357818570884026,0.3207016980843063,0.3964692541934587,5433.0,200,,,
hy,comp_partial,typed,random_sent,0.12563792231022483,0.10045065507264062,0.025187267237584212,0.014685084278818343,0.036633133419480955,5433.0,200,,,
hy,comp_partial,lingua,random_word,0.8114683920887213,0.6628666101997936,0.14860178188892764,0.12395487394835547,0.1730988694811671,5425.000000000001,200,,,
hy,comp_partial,hybrid0.5,random_sent,0.4834564931942509,0.10045065507264062,0.3830058381216103,0.3463343588576435,0.4212445873580588,5433.0,200,,,
hy,comp_full,lingua,random_sent,0.003275862068965517,0.22163732883080897,-0.21836146676184345,-0.24269051366224684,-0.1971612578172403,5432.0,200,,,
hy,comp_full,hybrid0.5,typed,0.34802054389501313,0.5293638455496636,-0.18134330165465046,-0.2210141118832677,-0.14631589513769458,5433.0,200,,,
hy,comp_full,typed,random_sent,0.5293638455496636,0.2216987323395809,0.30766511321008266,0.2620004393580838,0.3550319551670066,5433.0,200,,,
hy,comp_full,lingua,random_word,0.003275862068965517,0.0,0.003275862068965517,0.0,0.009827586206896551,5425.000000000001,200,,,
hy,comp_full,hybrid0.5,random_sent,0.34802054389501313,0.2216987323395809,0.12632181155543226,0.07518489311108723,0.17931201697534888,5433.0,200,,,
hy,strict,lingua,random_sent,0.611111111111111,0.8658730158730158,-0.25476190476190474,-0.4833333333333334,-0.05476190476190477,38.33333333333333,10,-0.12378747795414469,-0.24583829365079365,-0.018849206349206393
hy,strict,hybrid0.5,typed,0.929433375638318,0.9334640788593687,-0.004030703221050415,-0.021957287411345353,0.015841843723595435,1140.0,140,-0.037498465389891544,-0.09449356510118462,0.013115577422906744
hy,strict,typed,random_sent,0.8752961267582606,0.8165963441383605,0.058699782619900186,0.031622126030086926,0.08562551732855717,3612.6666666666683,200,0.025464271106092173,-0.006388698797928719,0.05653051576190882
hy,strict,lingua,random_word,0.0,0.3333333333333333,-0.3333333333333333,-0.6666666666666666,0.0,2.0,2,,,
hy,strict,hybrid0.5,random_sent,0.9302870458918039,0.8036779028580184,0.12660914303378568,0.08584269230737954,0.16601900292862407,1143.3333333333335,141,0.014577026615040678,-0.056909266519944345,0.08220209220551009
hy,strictref,lingua,random_sent,0.6416666666666667,0.835672514619883,-0.19400584795321638,-0.43338084795321646,0.01710526315789474,45.0,10,-0.08033625730994154,-0.1872203947368421,0.025438596491228038
hy,strictref,hybrid0.5,typed,0.9383658689542824,0.9408033682682135,-0.002437499313930971,-0.01780591188450624,0.01676196832914793,1623.0,144,-0.0031998723894730574,-0.013331703915867249,0.008126085813501218
hy,strictref,typed,random_sent,0.8978960514601035,0.8625196084944513,0.035376442965652205,0.016516995943114867,0.05377363599568376,4495.666666666666,200,0.04899505038437213,0.028404172241914976,0.06995801897193953
hy,strictref,lingua,random_word,0.0,0.3333333333333333,-0.3333333333333333,-0.6666666666666666,0.0,2.0,2,,,
hy,strictref,hybrid0.5,random_sent,0.9385295427290674,0.8667721328289199,0.07175740990014745,0.04571622309610276,0.10136350882011898,1622.3333333333333,144,0.07162287097017295,0.04971252737619476,0.09696820633767976
hy,relaxed,lingua,random_sent,0.5963322914794232,0.8455322290406736,-0.2491999375612503,-0.3164591504248548,-0.18434959092244108,674.6666666666667,78,-0.19836758076322192,-0.2968129124306681,-0.12001546540251846
hy,relaxed,hybrid0.5,typed,0.7928849858331751,0.881478939434903,-0.08859395360172789,-0.11351947911257822,-0.06500177223112338,2290.0,177,-0.09860211069773794,-0.12628883177416542,-0.07316444724299162
hy,relaxed,typed,random_sent,0.8797416025921114,0.8335242732199066,0.046217329372205074,0.022916814535622394,0.07030880668250003,3414.166666666666,200,-0.012403175892691243,-0.040737145358045936,0.015058529374086398
hy,relaxed,lingua,random_word,0.5854297231860017,0.662589258966979,-0.07715953578097721,-0.15548126240429497,-0.005505885810438056,421.3333333333333,61,,,
hy,relaxed,hybrid0.5,random_sent,0.7814562411575692,0.8195407106306957,-0.03808446947312643,-0.07750115677458472,0.0028696373081934876,2287.333333333333,177,-0.10331281778784274,-0.13522771390405913,-0.07083290318314607
orig,label_all,typed,random_sent,0.7756481305090074,0.6040695795242809,0.17157855098472652,0.13290298604141312,0.21019747909999156,5433.0,200,0.12978695305469312,0.10184246287860335,0.15901119756056425
orig,label_true,typed,random_sent,0.6967169573530498,0.4274727825664031,0.2692441747866467,0.20979057221219083,0.32892649210738106,3851.0,199,,,
orig,label_false,typed,random_sent,0.9775221710839446,0.9871924397612046,-0.009670268677260155,-0.019486645938225917,-0.0005842201004152053,1582.0,199,,,
orig,strict,typed,random_sent,0.8938912408545927,0.8424218717739336,0.051469369080659,0.02446275937578717,0.08103575167692753,3685.0,200,-0.00230931160529102,-0.033850546607442446,0.03013868223704311
orig,strictref,typed,random_sent,0.9095050343902025,0.8780864532665558,0.031418581123646774,0.010007401312682938,0.053430891768025346,4528.0,200,0.024329123924275664,0.003376577217355439,0.04700725987445484
orig,relaxed,typed,random_sent,0.8871060391084211,0.8363213150754101,0.05078472403301111,0.022886139912364056,0.07998214163858888,3748.0,200,-0.00725378417822109,-0.0379237031886479,0.025521161151007426
orig3,label_all,typed,random_sent,0.7596586068195262,0.5671194729316893,0.19253913388783692,0.15525784866694184,0.23281692839479143,5433.0,200,0.14725068814274556,0.11847507723812133,0.17846077295016066
orig3,label_true,typed,random_sent,0.6715052682053536,0.36967763358857886,0.30182763461677464,0.24101278127180062,0.363105567240483,3851.0,199,,,
orig3,label_false,typed,random_sent,0.9799279984515371,0.9872542567828206,-0.007326258331283458,-0.017134871010003248,0.0014338859240174955,1582.0,199,,,
orig3,strict,typed,random_sent,0.9110401053557808,0.8877118931385566,0.02332821221722414,0.003380651843162657,0.044055098740715413,3685.0,200,-0.001813665439635681,-0.03224675062132744,0.02853905596587688
orig3,strictref,typed,random_sent,0.924140089849027,0.9099151026462292,0.014224987202797858,-0.001782176069698523,0.030752675297606724,4528.0,200,0.02335496256158509,0.0028541744045326835,0.04551059048990098
orig3,relaxed,typed,random_sent,0.9051936862560729,0.8815906827948288,0.0236030034612442,0.003610107032315397,0.04471925810799831,3748.0,200,-0.006852536751241756,-0.03572913053867286,0.022510009853051134


==> anc/results/p4_fever_support_levels.csv <==
source,measure,arm,level,lo95,hi95,n_claims,n_docs,bal,bal_lo95,bal_hi95
hy,label_true,random_sent,0.4420879615161069,0.41445401798195164,0.46982019021372795,3851.0,199,,,
hy,label_true,typed,0.7159403559327038,0.6782877173325427,0.7541022073944971,3851.0,199,,,
hy,label_true,lingua,0.7570833486685892,0.7270326131630801,0.7860046887839338,3850.0,199,,,
hy,label_true,hybrid0.5,0.8037574510210003,0.7778250227758455,0.8283274443829387,3851.0,199,,,
hy,label_true,random_word,0.5312695363648773,0.504892146624693,0.5595198498258894,3845.666666666667,199,,,
hy,label_false,random_sent,0.9837906627854173,0.976861312988302,0.9899353045368483,1582.0,199,,,
hy,label_false,typed,0.9790418891549545,0.9685204983807372,0.9877880369212028,1582.0,199,,,
hy,label_false,lingua,0.9614680986451362,0.9464990731789621,0.974300629853502,1582.0,199,,,
hy,label_false,hybrid0.5,0.9669905453064671,0.9539381410689431,0.9775185367579906,1582.0,199,,,
hy,label_false,random_word,0.9734905472297385,0.9666247821454181,0.9801851883879178,1580.3333333333335,199,,,
hy,label_all,random_sent,0.6116581238082262,0.5895276841504664,0.6353590915165575,5433.0,200,0.7129393121507623,0.6987058886133696,0.7273940676502694
hy,label_all,typed,0.7899407808486029,0.7638679289223054,0.815958584237063,5433.0,200,0.8474911225438291,0.8293350661464736,0.8658326344213554
hy,label_all,lingua,0.8217478923677342,0.8009570082274734,0.8408979131912832,5432.0,200,0.8592757236568624,0.8425230697666932,0.8754246511341709
hy,label_all,hybrid0.5,0.8473601761692144,0.8282987444454347,0.8672354798945102,5433.0,200,0.8853739981637334,0.8718160613699454,0.8993447701593914
hy,label_all,random_word,0.6750034918433311,0.6554033218071835,0.6954050013394019,5426.000000000001,200,0.7523800417973081,0.7387863312910058,0.7659647298606307
hy,yes_r0,random_sent,0.25361505691210995,0.22241212049679823,0.2867960195149893,2441.999999999998,196,,,
hy,yes_r0,typed,0.31397450170474334,0.2554625083774341,0.37315673028065216,1563.0,132,,,
hy,yes_r0,lingua,0.7142857142857143,0.2857142857142857,1.0,15.0,7,,,
hy,yes_r0,hybrid0.5,0.426,0.24996666666666664,0.5840166666666665,90.0,25,,,
hy,yes_r0,random_word,0.3773255813953489,0.26103682170542636,0.49360465116279073,64.66666666666667,43,,,
hy,yes_rlow,random_sent,0.7848588318997535,0.7391885831697808,0.8273699827414867,498.0000000000001,147,,,
hy,yes_rlow,typed,0.8914887974995561,0.8503977177223093,0.9273824497290102,486.0,121,,,
hy,yes_rlow,lingua,0.7431844563224541,0.7095031736196974,0.7749186343483958,2830.0,182,,,
hy,yes_rlow,hybrid0.5,0.7155451857627146,0.6722269014008311,0.7563515520627417,2071.0,144,,,
hy,yes_rlow,random_word,0.5359594274825611,0.5072918971140976,0.5640401954622997,3699.6666666666665,199,,,
hy,yes_rhigh,random_sent,0.829512997473893,0.7775154786397237,0.8792928916800388,232.9999999999999,119,,,
hy,yes_rhigh,typed,0.8707989362059129,0.8154477184637068,0.9226390776536124,270.0,86,,,
hy,yes_rhigh,lingua,0.8679981527434031,0.8296702693490072,0.9040051707795436,991.0,116,,,
hy,yes_rhigh,hybrid0.5,0.8702327277706526,0.8279237992330358,0.9111038707299974,668.0,124,,,
hy,yes_rhigh,random_word,0.7008959861000676,0.5999160335129723,0.7954360109844804,81.33333333333334,49,,,
hy,yes_r1,random_sent,0.9363656739145064,0.913109517538389,0.9556964692195826,678.0000000000007,158,,,
hy,yes_r1,typed,0.9506504219700159,0.938724549968581,0.9617495363853331,1532.0,177,,,
hy,yes_r1,lingua,1.0,1.0,1.0,14.0,1,,,
hy,yes_r1,hybrid0.5,0.9528899962330126,0.9390026349730024,0.9662836453596585,1022.0,132,,,
hy,yes_rlerelax,random_sent,0.2675012102256759,0.23842363521387258,0.2993887225824328,2574.999999999997,196,,,
hy,yes_rlerelax,typed,0.3512573953376528,0.29251476898340373,0.4086404247999865,1667.0,136,,,
hy,yes_rlerelax,lingua,0.5604176905113908,0.4694231066868627,0.6523535226458371,458.0,66,,,
hy,yes_rlerelax,hybrid0.5,0.5939393157728711,0.5283638951519372,0.6533274802846358,1032.0,110,,,
hy,yes_rlerelax,random_word,0.48535044553608686,0.44467272029795313,0.5269354210639068,1221.9999999999995,185,,,
hy,comp_supdel,random_sent,0.08937475673929411,0.07839413348791674,0.10131307525693561,5433.0,200,,,
hy,comp_supdel,typed,0.0501008826933351,0.039783390869017145,0.060889529440773534,5433.0,200,,,
hy,comp_supdel,lingua,0.0021866663785901535,0.00017241379310344826,0.005263157894736842,5432.0,200,,,
hy,comp_supdel,hybrid0.5,0.007384829238396209,0.002427909786240528,0.01389171624490296,5433.0,200,,,
hy,comp_supdel,random_word,0.004121412738406131,0.00187485474030293,0.007199938154741378,5426.000000000001,200,,,
hy,comp_refdel,random_sent,0.20013397965671054,0.1834600278248487,0.21831708494298427,5433.0,200,,,
hy,comp_refdel,typed,0.08483813029537939,0.07273457354559905,0.09729444592208622,5433.0,200,,,
hy,comp_refdel,lingua,0.005074195335549415,0.0002537166085946574,0.01317446633825944,5432.0,200,,,
hy,comp_refdel,hybrid0.5,0.0084983098415542,0.004741883865085304,0.012870240407667788,5433.0,200,,,
hy,comp_refdel,random_word,0.00800231101039435,0.004357486799880979,0.013044523590002658,5426.000000000001,200,,,
hy,comp_partial,random_sent,0.10045065507264062,0.08749004794627667,0.11262537143919042,5433.0,200,,,
hy,comp_partial,typed,0.12563792231022483,0.11027038202972887,0.14101405726212027,5433.0,200,,,
hy,comp_partial,lingua,0.8112111685846289,0.7885404171335816,0.8339582556853964,5432.0,200,,,
hy,comp_partial,hybrid0.5,0.4834564931942509,0.44338702817157505,0.5232840931391676,5433.0,200,,,
hy,comp_partial,random_word,0.6628797680945305,0.6416930483600454,0.6831524970464231,5426.000000000001,200,,,
hy,comp_full,random_sent,0.2216987323395809,0.19942905737090885,0.24332712942049767,5433.0,200,,,
hy,comp_full,typed,0.5293638455496636,0.48798985424389196,0.5714199360779885,5433.0,200,,,
hy,comp_full,lingua,0.003275862068965517,0.0,0.009827586206896551,5432.0,200,,,
hy,comp_full,hybrid0.5,0.34802054389501313,0.300240852638405,0.39428897221352466,5433.0,200,,,
hy,comp_full,random_word,0.0,0.0,0.0,5426.000000000001,200,,,
hy,strict,random_sent,0.8425383543361956,0.8256967336189796,0.858027359068589,4397.666666666665,200,0.8357419202758447,0.817328369104166,0.8526229835059129
hy,strict,typed,0.8779151593289263,0.8559069350077446,0.8974156484742083,3891.0,200,0.8512000673383872,0.824651821605288,0.8753032146013409
hy,strict,lingua,0.6416666666666667,0.38333333333333336,0.8916666666666668,40.0,10,0.8009259259259258,0.6574074074074074,0.9322916666666667
hy,strict,hybrid0.5,0.9320245221906839,0.9090666630274117,0.9514003051420301,1160.0,141,0.8569301491661733,0.7962487652812735,0.906726834088618
hy,strict,random_word,0.7563065117752618,0.6659255125661375,0.8366449031292782,96.99999999999999,48,,,
hy,strictref,random_sent,0.8557442813226163,0.8412138179949993,0.8696452601790715,4757.333333333333,200,0.8536192984669007,0.8372370896018141,0.8698066171192379
hy,strictref,typed,0.8958968480004995,0.8807129063607116,0.9115716484962016,4645.0,200,0.904545103249334,0.8889397651074686,0.9196905008115562
hy,strictref,lingua,0.6416666666666667,0.3666666666666667,0.8916666666666668,45.0,10,0.8208333333333333,0.7,0.95
hy,strictref,hybrid0.5,0.938442181530595,0.9157623901104278,0.9577012774363318,1624.0,144,0.9533386722528272,0.9395859613018274,0.9667124612935991
hy,strictref,random_word,0.7563065117752618,0.6652697078673641,0.8405621787067099,96.99999999999999,48,,,
hy,relaxed,random_sent,0.8587699815591218,0.8441207187844166,0.8725806849295017,4369.666666666665,200,0.8793508925646771,0.8652080799145461,0.8924511417319408
hy,relaxed,typed,0.881946910195428,0.8644774204961017,0.8987194207331706,3877.0,200,0.8541563757519374,0.8310783739145042,0.8769009899004664
hy,relaxed,lingua,0.622191196661949,0.550414241405392,0.6954512925192575,744.0,80,0.7024983701639446,0.605974571572461,0.7858451276351976
hy,relaxed,hybrid0.5,0.7799880653234684,0.7414815433088462,0.8165892013001299,2564.0,178,0.7589812974309639,0.7312791323067077,0.7875145544919
hy,relaxed,random_word,0.6666032547762039,0.6352989754378509,0.6983949583767356,1718.3333333333328,189,,,
orig,label_all,random_sent,0.6040695795242809,0.5724364490021602,0.6352607874625129,5433.0,200,0.7073326111638039,0.6863428857436675,0.7286219455100478
orig,label_all,typed,0.7756481305090074,0.7462489712534651,0.80371517629957,5433.0,200,0.837119564218497,0.8179596752285214,0.8570314196423265
orig,label_true,random_sent,0.4274727825664031,0.38291879308405674,0.4686808161012669,3851.0,199,,,
orig,label_true,typed,0.6967169573530498,0.6557140341788226,0.7382984762337297,3851.0,199,,,
orig,label_false,random_sent,0.9871924397612046,0.9802972252372212,0.9929677310234704,1582.0,199,,,
orig,label_false,typed,0.9775221710839446,0.9672451137518321,0.9867340670298393,1582.0,199,,,
orig,yes_r0,random_sent,0.23797823425337034,0.1999064554275891,0.2770648777764935,2614.0,184,,,
orig,yes_r0,typed,0.3007537382065667,0.24154955229624517,0.3568569472608848,1749.0,139,,,
orig,yes_rlerelax,random_sent,0.2539136286938685,0.2159862863235703,0.2917690185663473,2689.0,184,,,
orig,yes_rlerelax,typed,0.3339692266181661,0.279142965226777,0.3924418486004969,1815.0,140,,,
orig,strict,random_sent,0.8676054286128783,0.8470015827889844,0.8870309334160902,4456.0,200,0.8807599178563172,0.8586959450936658,0.9013427306003929
orig,strict,typed,0.8960651803396825,0.8788227325596766,0.9106193540161698,4003.0,200,0.8681597086740763,0.8451469947559105,0.889488329314244
orig,strictref,random_sent,0.8734963976653425,0.8543212874435208,0.8924360928651296,4780.0,200,0.8937619349657366,0.8730666080362068,0.9129199809021017
orig,strictref,typed,0.9087445906524798,0.8953542197002287,0.9214015251373786,4701.0,200,0.9206090759817088,0.9091076871757497,0.931407848887165
orig,relaxed,random_sent,0.8580996100037153,0.8396537791929738,0.8763439442806619,4569.0,200,0.8752320130523275,0.8538841966230585,0.8953740092728705
orig,relaxed,typed,0.886901743048038,0.870251221634251,0.9022082856625423,4106.0,200,0.861871047809885,0.839556812017132,0.8830458398605916
orig3,label_all,random_sent,0.5671194729316893,0.5372305269183277,0.5987908484031759,5433.0,200,0.6784659451856998,0.6585703521684998,0.7002108155951512
orig3,label_all,typed,0.7596586068195262,0.7285561906684089,0.7888334535182145,5433.0,200,0.8257166333284454,0.8057444144307087,0.8455128244354224
orig3,label_true,random_sent,0.36967763358857886,0.3273950582201664,0.41342003372786157,3851.0,199,,,
orig3,label_true,typed,0.6715052682053536,0.6289540264248439,0.7119101150965687,3851.0,199,,,
orig3,label_false,random_sent,0.9872542567828206,0.9803344129654961,0.993196489109938,1582.0,199,,,
orig3,label_false,typed,0.9799279984515371,0.9697165787991627,0.9892770069652839,1582.0,199,,,
orig3,yes_r0,random_sent,0.16756106429869344,0.134557244229248,0.2001362339087356,2614.0,184,,,
orig3,yes_r0,typed,0.23017052079681843,0.18020142664696895,0.28542023446980846,1749.0,139,,,
orig3,yes_rlerelax,random_sent,0.1862658065145908,0.15417952128037202,0.22064170931817176,2689.0,184,,,
orig3,yes_rlerelax,typed,0.2635251835587747,0.21054971483118937,0.31868772975790677,1815.0,140,,,
orig3,strict,random_sent,0.902275951146323,0.8846211682689371,0.9179550535716888,4456.0,200,0.8963490484949272,0.8737603836048247,0.9161146895370795
orig3,strict,typed,0.9125668654863947,0.8981403120625808,0.9268641173844919,4003.0,200,0.8877570892208957,0.8645823576647413,0.9085705945380752
orig3,strictref,random_sent,0.9064093039970658,0.8898798700113925,0.9217897619344734,4780.0,200,0.9055863533881294,0.8852696726218091,0.9242761822799308
orig3,strictref,typed,0.9239588138451424,0.9120396373518483,0.935469723298755,4701.0,200,0.9304616917245884,0.9192386235861341,0.9412938202508438
orig3,relaxed,random_sent,0.8923336303077717,0.8749671359507479,0.9083630688036604,4569.0,200,0.8900334210230638,0.8682750111696879,0.909549917298285
orig3,relaxed,typed,0.9041146450759041,0.8884478905472113,0.9184211150280954,4106.0,200,0.8810352020995929,0.861320949315624,0.9015504115355976


==> anc/results/p4_granularity_contrasts.csv <==
corpus,system,budget,contrast,x,y,x_level,y_level,n_docs,delta,lo95,hi95,lo90,hi90,p_pos,p_neg,equiv_2pt,max_margin_not_equiv
mrc,open-decider,0.25,1,lingua,lingua_sent,0.6801116246146502,0.6343614820361778,300,0.0457501425784724,0.031983137741807416,0.0589267866401632,0.03409202002422813,0.05717348006041982,0.0,1.0,False,0.05717348006041982
mrc,open-decider,0.25,2,random_word,random_sent,0.6258335014970435,0.6216634268911324,300,0.004170074605911336,-0.004401976059616728,0.012998550591326662,-0.003162458788852591,0.011467935560429104,0.185,0.815,True,0.011467935560429104
mrc,open-decider,0.25,3,lingua_sent,random_sent,0.6343614820361777,0.6216634268911324,300,0.012698055145045408,0.0019312256068144608,0.023013552553441924,0.0036165231390478123,0.02138486934812686,0.011,0.989,False,0.02138486934812686
mrc,open-decider,0.25,4,lingua,random_word,0.6801116246146502,0.6258335014970435,300,0.054278123117606485,0.04161187097895996,0.06640020918850799,0.044111560449950515,0.06442485591748595,0.0,1.0,False,0.06442485591748595
mrc,open-decider,0.5,1,lingua,lingua_sent,0.7176251884684253,0.6743168614669582,300,0.0433083270014671,0.030385109332614027,0.05488096719596868,0.03276838924267488,0.05305621900872649,0.0,1.0,False,0.05305621900872649
mrc,open-decider,0.5,2,random_word,random_sent,0.6739086599112772,0.6688421190189741,300,0.005066540892303283,-0.0032364460580555144,0.01327977414544776,-0.002018054293527774,0.012057430514235455,0.1215,0.8785,True,0.012057430514235455
mrc,open-decider,0.5,3,lingua_sent,random_sent,0.6743168614669582,0.6688421190189741,300,0.005474742447984132,-0.003697102617984467,0.01469187362014904,-0.0020623624624163633,0.013044181821447343,0.119,0.881,True,0.013044181821447343
mrc,open-decider,0.5,4,lingua,random_word,0.7176251884684253,0.6739086599112772,300,0.04371652855714795,0.03290189134820276,0.05478151964923745,0.034897212702507764,0.05303959526276103,0.0,1.0,False,0.05303959526276103
mrc,oai-luna,0.25,1,lingua,lingua_sent,0.8075387535591617,0.6907418801542008,300,0.11679687340496098,0.10429114862584037,0.1296135297127807,0.1061784760645746,0.12751301228622575,0.0,1.0,False,0.12751301228622575
mrc,oai-luna,0.25,2,random_word,random_sent,0.7090777867912593,0.6967788516391077,300,0.012298935152151688,0.0032455338638228046,0.021138053396265007,0.004878873619708904,0.019697238194301202,0.0025,0.9975,True,0.019697238194301202
mrc,oai-luna,0.25,3,lingua_sent,random_sent,0.6892487646319991,0.6850123195214739,300,0.004236445110525204,-0.006563461446752719,0.014972814070377972,-0.004555283564708339,0.01298204054010914,0.2005,0.7995,True,0.01298204054010914
mrc,oai-luna,0.25,4,lingua,random_word,0.8104946765550914,0.7101242030681182,300,0.1003704734869732,0.08923287278680586,0.11199951688516907,0.09086293969381093,0.10988867144771479,0.0,1.0,False,0.10988867144771479
mrc,oai-luna,0.5,1,lingua,lingua_sent,0.8579525520880654,0.7611891240840053,300,0.0967634280040601,0.08596766116360827,0.10937023220625312,0.08749423281463004,0.10703796240319195,0.0,1.0,False,0.10703796240319195
mrc,oai-luna,0.5,2,random_word,random_sent,0.7849170870850743,0.7605736609746853,300,0.024343426110389123,0.015792582312757382,0.03281026982238649,0.01726267592946076,0.0314472322466483,0.0,1.0,False,0.0314472322466483
mrc,oai-luna,0.5,3,lingua_sent,random_sent,0.761020752072241,0.7601447088877926,300,0.0008760431844483637,-0.008530094223457407,0.009647264220105839,-0.006974919023124423,0.008618260091026186,0.421,0.579,True,0.008618260091026186
mrc,oai-luna,0.5,4,lingua,random_word,0.8584328747307786,0.7849501509381065,300,0.07348272379267205,0.06494687917407402,0.08300659245056996,0.06640405321451674,0.0813986585548038,0.0,1.0,False,0.0813986585548038
fever,oai-luna,0.25,1,lingua,lingua_sent,0.8217478923677342,0.6311364369543395,200,0.19061145541339464,0.1592812976230944,0.22068764734924232,0.16429209835906156,0.21526788618312584,0.0,1.0,False,0.21526788618312584
fever,oai-luna,0.25,2,random_word,random_sent,0.6750034918433311,0.6119098711228917,200,0.06309362072043932,0.04401164704998884,0.08180288934299251,0.04729784427469801,0.07852081298157929,0.0,1.0,False,0.07852081298157929
fever,oai-luna,0.25,3,lingua_sent,random_sent,0.6310311737964447,0.6116581238082262,200,0.019373049988218583,-0.013037881283133327,0.05359671848717934,-0.008245526626216935,0.048141426571186655,0.117,0.883,False,0.048141426571186655
fever,oai-luna,0.25,4,lingua,random_word,0.8220051158718265,0.6749991058784187,200,0.14700600999340768,0.12674241348404738,0.1678475344385429,0.12914598208840838,0.1652042356635702,0.0,1.0,False,0.1652042356635702
fever,oai-luna,0.5,1,lingua,lingua_sent,0.9145307993402428,0.7682885098198663,200,0.14624228952037643,0.11908148497220108,0.17408162243226183,0.12267750020885462,0.1696702482938597,0.0,1.0,False,0.1696702482938597
fever,oai-luna,0.5,2,random_word,random_sent,0.8128938427117302,0.7516659717292188,200,0.06122787098251139,0.0432783782837519,0.07969227682214795,0.0456958411651445,0.07674854024201767,0.0,1.0,False,0.07674854024201767
fever,oai-luna,0.5,3,lingua_sent,random_sent,0.7682885098198663,0.7516659717292188,200,0.01662253809064735,-0.01124454374173044,0.045376517513591064,-0.007258276093256631,0.04096506121474209,0.131,0.869,False,0.04096506121474209
fever,oai-luna,0.5,4,lingua,random_word,0.9145307993402428,0.8128938427117304,200,0.1016369566285124,0.08902366128804952,0.11524874561622916,0.09089075992149773,0.11313927587515292,0.0,1.0,False,0.11313927587515292


==> anc/results/p4_granularity_coverage.csv <==
corpus,budget,policy,sent_cov,hidden_ev_words,match,unplaced,max_abs_dev,n_docs
fever,0.25,lingua,0.9519739622032205,0.26357028414698946,0.9896267498065683,,0,200
fever,0.25,lingua_sent,0.2963927116476606,0.35695812793449944,,0.00015647870732645033,1,200
fever,0.25,random_sent,0.29542072337835196,0.2565170357323851,,,1,200
fever,0.25,random_word,0.9829848277952182,0.2520117020316037,,,0,200
fever,0.5,lingua,0.9970269437759235,0.5211369332354545,0.996954750027054,,0,200
fever,0.5,lingua_sent,0.5376783880898247,0.5979503424496395,,0.00015647870732645033,1,200
fever,0.5,random_sent,0.5352123564177038,0.5008209008741323,,,1,200
fever,0.5,random_word,0.9985937267691831,0.4996151925992621,,,0,200
mrc,0.25,lingua,0.9290904846071254,0.2629008121328401,0.9947427282530747,,0,300
mrc,0.25,lingua_sent,0.32584612848738237,0.2840940777871606,,0.0,1,300
mrc,0.25,random_sent,0.2930926520017077,0.26140294651573415,,,1,300
mrc,0.25,random_word,0.9453681351757977,0.24994901900865024,,,0,300
mrc,0.5,lingua,0.9895410920205812,0.5233141796541989,0.9984208065104186,,0,300
mrc,0.5,lingua_sent,0.5536444525117126,0.5507003426533857,,0.0,1,300
mrc,0.5,random_sent,0.5355843848512837,0.49409785572352216,,,1,300
mrc,0.5,random_word,0.9902263432445322,0.5025169331314895,,,0,300


==> anc/results/p4_granularity_levels.csv <==
corpus,system,budget,policy,questions,acc,n_docs,refused
mrc,open-decider,0.25,lingua,known,0.698801948051948,300,0.0
mrc,open-decider,0.25,lingua,hidden,0.6801116246146502,300,0.0
mrc,open-decider,0.25,lingua_sent,known,0.6376613756613757,300,0.0
mrc,open-decider,0.25,lingua_sent,hidden,0.6343614820361778,300,0.0
mrc,open-decider,0.25,random_word,known,0.6326749238415904,300,0.0
mrc,open-decider,0.25,random_word,hidden,0.6258335014970435,300,0.0
mrc,open-decider,0.25,random_sent,known,0.6112129228795895,300,0.0
mrc,open-decider,0.25,random_sent,hidden,0.6216634268911324,300,0.0
mrc,open-decider,0.5,lingua,known,0.7006584896584896,300,0.0
mrc,open-decider,0.5,lingua,hidden,0.7176251884684253,300,0.0
mrc,open-decider,0.5,lingua_sent,known,0.6742906445406446,300,0.0
mrc,open-decider,0.5,lingua_sent,hidden,0.6743168614669582,300,0.0
mrc,open-decider,0.5,random_word,known,0.6674788760622093,300,0.0
mrc,open-decider,0.5,random_word,hidden,0.6739086599112772,300,0.0
mrc,open-decider,0.5,random_sent,known,0.6669640852974186,300,0.0
mrc,open-decider,0.5,random_sent,hidden,0.6688421190189741,300,0.0
mrc,oai-luna,0.25,lingua,known,0.8093814398162223,299,0.00931764705882353
mrc,oai-luna,0.25,lingua,hidden,0.8069000474279164,300,0.00931764705882353
mrc,oai-luna,0.25,lingua_sent,known,0.7110975228475229,300,0.005552941176470589
mrc,oai-luna,0.25,lingua_sent,hidden,0.688065327741942,300,0.005552941176470589
mrc,oai-luna,0.25,random_word,known,0.7194940676607343,300,0.06404705882352942
mrc,oai-luna,0.25,random_word,hidden,0.7090164363619131,300,0.06404705882352942
mrc,oai-luna,0.25,random_sent,known,0.6725233285233285,300,0.0066509803921568625
mrc,oai-luna,0.25,random_sent,hidden,0.6834706072492571,300,0.0066509803921568625
mrc,oai-luna,0.5,lingua,known,0.8521583694083694,300,0.00014117647058823528
mrc,oai-luna,0.5,lingua,hidden,0.8580877305309658,300,0.00014117647058823528
mrc,oai-luna,0.5,lingua_sent,known,0.7854569504569504,300,0.0008470588235294118
mrc,oai-luna,0.5,lingua_sent,hidden,0.7609950132126498,300,0.0008470588235294118
mrc,oai-luna,0.5,random_word,known,0.7876439794773127,300,0.004345098039215687
mrc,oai-luna,0.5,random_word,hidden,0.7847476936554703,300,0.004345098039215687
mrc,oai-luna,0.5,random_sent,known,0.762376102292769,300,0.000988235294117647
mrc,oai-luna,0.5,random_sent,hidden,0.7600028434897699,300,0.000988235294117647
fever,oai-luna,0.25,lingua,known,0.795,200,8.869966294128082e-05
fever,oai-luna,0.25,lingua,hidden,0.8217478923677342,200,8.869966294128082e-05
fever,oai-luna,0.25,lingua_sent,known,0.61,200,0.0
fever,oai-luna,0.25,lingua_sent,hidden,0.6310311737964447,200,0.0
fever,oai-luna,0.25,random_word,known,0.6216666666666666,200,0.0007687304121577671
fever,oai-luna,0.25,random_word,hidden,0.6750034918433311,200,0.0007687304121577671
fever,oai-luna,0.25,random_sent,known,0.5683333333333332,200,0.0
fever,oai-luna,0.25,random_sent,hidden,0.6116581238082262,200,0.0
fever,oai-luna,0.5,lingua,known,0.87,200,0.0
fever,oai-luna,0.5,lingua,hidden,0.9145307993402428,200,0.0
fever,oai-luna,0.5,lingua_sent,known,0.75,200,0.0
fever,oai-luna,0.5,lingua_sent,hidden,0.7682885098198663,200,0.0
fever,oai-luna,0.5,random_word,known,0.7783333333333333,200,0.0
fever,oai-luna,0.5,random_word,hidden,0.8128938427117304,200,0.0
fever,oai-luna,0.5,random_sent,known,0.7216666666666666,200,0.0
fever,oai-luna,0.5,random_sent,hidden,0.7516659717292188,200,0.0


==> anc/results/p4_hybrid_contrasts.csv <==
corpus,system,budget,x,y,questions,x_level,y_level,n_docs,delta,lo95,hi95,lo90,hi90,p_pos,p_neg,equiv_2pt,max_margin_not_equiv
mrc,oai-luna,0.25,hybrid0.5,typed,known,0.8233959836459835,0.7848629148629148,300,0.03853306878306879,0.01289470899470899,0.061997222222222204,0.01746653439153439,0.058566269841269836,0.001,0.999,False,0.058566269841269836
mrc,oai-luna,0.25,hybrid0.5,typed,hidden,0.7658099259962253,0.6829828554026499,300,0.08282707059357544,0.0703618707733491,0.0954064076246626,0.07194944643038004,0.09335163455075456,0.0,1.0,False,0.09335163455075456
mrc,oai-luna,0.25,hybrid0.5,lingua,known,0.8208650045606567,0.8081285863894558,299,0.012736418171200777,-0.009921569975917803,0.03441692667236145,-0.006761975946758555,0.031276821005081876,0.1295,0.8705,False,0.031276821005081876
mrc,oai-luna,0.25,hybrid0.5,lingua,hidden,0.766476916250689,0.8080362066014903,300,-0.04155929035080119,-0.05199961919992117,-0.030258779376451404,-0.05053318056518276,-0.03260944644918542,1.0,0.0,False,0.05053318056518276
mrc,oai-luna,0.25,hybrid0.5,random_sent,known,0.8223408690075356,0.670646785313452,300,0.15169408369408371,0.12886096580888248,0.17494717412217412,0.13199179092512425,0.1714553411095078,0.0,1.0,False,0.1714553411095078
mrc,oai-luna,0.25,hybrid0.5,random_sent,hidden,0.7654330241730896,0.6865239236013303,300,0.07890910057175914,0.06640838038734803,0.09149058761068686,0.06847957568149864,0.0894664444262768,0.0,1.0,False,0.0894664444262768
mrc,oai-luna,0.25,hybrid0.5,random_word,known,0.8309840067340067,0.7204724627224627,300,0.11051154401154402,0.08599770923520925,0.13472735890652557,0.0895238055154722,0.13050712481962481,0.0,1.0,False,0.13050712481962481
mrc,oai-luna,0.25,hybrid0.5,random_word,hidden,0.7714374126496133,0.709519887635995,300,0.06191752501361838,0.05067095372513269,0.07339624517825172,0.05244674823545843,0.07143466502337352,0.0,1.0,False,0.07143466502337352
mrc,oai-luna,0.25,hybrid0.25,typed,known,0.7967403799903799,0.7852742905242905,300,0.011466089466089461,-0.015346726190476199,0.037415581409331405,-0.011672697210197218,0.034672775372775376,0.2135,0.7865,False,0.034672775372775376
mrc,oai-luna,0.25,hybrid0.25,typed,hidden,0.7962918287283054,0.6810866691946484,300,0.11520515953365693,0.10295888512677266,0.12775654483794374,0.10433765505353425,0.12578460661581636,0.0,1.0,False,0.12578460661581636
mrc,oai-luna,0.25,hybrid0.25,lingua,known,0.7972099156881766,0.8079480905567862,299,-0.010738174868609654,-0.033671862557732114,0.011916009714922756,-0.029543650793650796,0.008669175027870676,0.8135,0.1865,False,0.029543650793650796
mrc,oai-luna,0.25,hybrid0.25,lingua,hidden,0.7971404293059694,0.807799019134963,300,-0.0106585898289936,-0.018310042578233453,-0.002858946410014451,-0.01693468839009808,-0.0040492619634433106,0.996,0.004,True,0.01693468839009808
mrc,oai-luna,0.25,hybrid0.25,random_sent,known,0.7967465528298862,0.6729801186467853,300,0.12376643418310086,0.09766587502004169,0.14822800825717491,0.10216922999839666,0.14473554393137728,0.0,1.0,False,0.14473554393137728
mrc,oai-luna,0.25,hybrid0.25,random_sent,hidden,0.7959921003565243,0.6858964768438119,300,0.11009562351271235,0.0983233222552207,0.12161080254679313,0.10008695561481566,0.12012175188290998,0.0,1.0,False,0.12012175188290998
mrc,oai-luna,0.25,hybrid0.25,random_word,known,0.8039297739297739,0.7240350729517395,300,0.07989470097803432,0.054756712962962965,0.10386583092833092,0.05839341229757899,0.09995157527657529,0.0,1.0,False,0.09995157527657529
mrc,oai-luna,0.25,hybrid0.25,random_word,hidden,0.8006118582881628,0.7107112906791166,300,0.08990056760904609,0.07929509436173224,0.10156030126684118,0.08095701302710835,0.09955757290305839,0.0,1.0,False,0.09955757290305839
mrc,oai-luna,0.25,typed,lingua,known,0.7883691188039015,0.8110735882475012,299,-0.022704469443599877,-0.04837150771933381,0.003888379132944337,-0.04457304169260691,0.0003833786985960922,0.944,0.056,False,0.04457304169260691
mrc,oai-luna,0.25,typed,lingua,hidden,0.6812443751044903,0.8074058018581355,300,-0.12616142675364517,-0.13955497637746153,-0.11266872402257307,-0.13729440818710822,-0.11473329189914207,1.0,0.0,False,0.13729440818710822
mrc,open-decider,0.25,hybrid0.5,typed,known,0.7070999278499278,0.689983645983646,300,0.017116281866281866,-0.009828264790764787,0.04368787578162575,-0.005130092592592592,0.03923973665223665,0.0995,0.9005,False,0.03923973665223665
mrc,open-decider,0.25,hybrid0.5,typed,hidden,0.6565754642673202,0.6103794231644893,300,0.04619604110283078,0.03516129487437019,0.05832969877715512,0.036539671236806695,0.05630341337601002,0.0,1.0,False,0.05630341337601002
mrc,open-decider,0.25,hybrid0.5,lingua,known,0.7070999278499278,0.699754329004329,300,0.007345598845598851,-0.017894594757094755,0.03518300565175565,-0.014344564694564693,0.030237962962962966,0.2945,0.7055,False,0.030237962962962966
mrc,open-decider,0.25,hybrid0.5,lingua,hidden,0.6565754642673202,0.6803637254549864,300,-0.023788261187666197,-0.0339480038989211,-0.013951153636913695,-0.03213193786027877,-0.015498016816882726,1.0,0.0,False,0.03213193786027877
mrc,open-decider,0.25,hybrid0.5,random_sent,known,0.7070999278499278,0.6112129228795895,300,0.09588700497033832,0.06901236872695207,0.12355661876703544,0.07338965848965849,0.11857384159050825,0.0,1.0,False,0.11857384159050825
mrc,open-decider,0.25,hybrid0.5,random_sent,hidden,0.6565754642673202,0.6216634268911324,300,0.03491203737618775,0.024900018270460508,0.0448080245497218,0.02627041272168287,0.04317479506969528,0.0,1.0,False,0.04317479506969528
mrc,open-decider,0.25,hybrid0.5,random_word,known,0.7070999278499278,0.6326749238415904,300,0.07442500400833736,0.047142314013147356,0.10208830567580567,0.05099266674683343,0.0987716530383197,0.0,1.0,False,0.0987716530383197
mrc,open-decider,0.25,hybrid0.5,random_word,hidden,0.6565754642673202,0.6258521756333649,300,0.030723288633955216,0.020286193319087677,0.041105290227105656,0.021782284996470693,0.03955730684416618,0.0,1.0,False,0.03955730684416618
mrc,open-decider,0.25,hybrid0.25,typed,known,0.7076978114478115,0.689983645983646,300,0.01771416546416546,-0.013044465488215492,0.04807756734006726,-0.007803511303511308,0.04398351972101972,0.124,0.876,False,0.04398351972101972
mrc,open-decider,0.25,hybrid0.25,typed,hidden,0.6682808957299677,0.6103794231644893,300,0.05790147256547846,0.04612700273445214,0.07072647827678413,0.04765009333992794,0.06891457275052898,0.0,1.0,False,0.06891457275052898
mrc,open-decider,0.25,hybrid0.25,lingua,known,0.7076978114478115,0.699754329004329,300,0.007943482443482442,-0.015195340307840309,0.03426670574795574,-0.011291636604136603,0.029713395863395865,0.279,0.721,False,0.029713395863395865
mrc,open-decider,0.25,hybrid0.25,lingua,hidden,0.6682808957299677,0.6803637254549864,300,-0.01208282972501852,-0.020281686359488512,-0.004022362121824241,-0.018831831271506366,-0.005197690666551668,0.999,0.001,True,0.018831831271506366
mrc,open-decider,0.25,hybrid0.25,random_sent,known,0.7076978114478115,0.6112129228795895,300,0.0964848885682219,0.07160908890492225,0.1220463213484047,0.07571935425685426,0.11737648508898511,0.0,1.0,False,0.11737648508898511
mrc,open-decider,0.25,hybrid0.25,random_sent,hidden,0.6682808957299677,0.6216634268911324,300,0.04661746883883543,0.03547456331595701,0.057218950601714995,0.037380844908751064,0.05558268795496817,0.0,1.0,False,0.05558268795496817
mrc,open-decider,0.25,hybrid0.25,random_word,known,0.7076978114478115,0.6326749238415904,300,0.07502288760622094,0.05194362674362676,0.09977013387846721,0.05466144179894181,0.09628374819624821,0.0,1.0,False,0.09628374819624821
mrc,open-decider,0.25,hybrid0.25,random_word,hidden,0.6682808957299677,0.6258521756333649,300,0.0424287200966029,0.031159602850351045,0.0529949388857053,0.033035033816030596,0.05179224376946535,0.0,1.0,False,0.05179224376946535
mrc,open-decider,0.25,typed,lingua,known,0.689983645983646,0.699754329004329,300,-0.00977068302068302,-0.03940762686387686,0.021129521404521408,-0.03459763107263107,0.015546296296296285,0.74,0.26,False,0.03459763107263107
mrc,open-decider,0.25,typed,lingua,hidden,0.6103794231644893,0.6803637254549864,300,-0.06998430229049699,-0.08323310147117295,-0.05658895489209056,-0.0817146880071767,-0.05904712811254053,1.0,0.0,False,0.0817146880071767
fever,oai-luna,0.25,hybrid0.5,typed,known,0.89,0.925,200,-0.035,-0.07,-0.005,-0.065,-0.01,0.9905,0.0185,False,0.065
fever,oai-luna,0.25,hybrid0.5,typed,hidden,0.8473601761692144,0.7899407808486029,200,0.05741939532061156,0.03577057847648956,0.07797695239699352,0.03930890542160083,0.07478182469144062,0.0,1.0,False,0.07478182469144062
fever,oai-luna,0.25,hybrid0.5,lingua,known,0.89,0.795,200,0.095,0.03,0.155,0.04,0.15,0.0025,0.998,False,0.15
fever,oai-luna,0.25,hybrid0.5,lingua,hidden,0.8472943866955301,0.8217478923677342,200,0.025546494327796158,0.0028912690955379696,0.04887012274115682,0.0065423946732682745,0.045252759771481875,0.0135,0.9865,False,0.045252759771481875
fever,oai-luna,0.25,hybrid0.5,random_sent,known,0.89,0.5683333333333332,200,0.3216666666666667,0.26333333333333336,0.38333333333333336,0.275,0.37174999999999997,0.0,1.0,False,0.37174999999999997
fever,oai-luna,0.25,hybrid0.5,random_sent,hidden,0.8473601761692144,0.6116581238082262,200,0.2357020523609883,0.2101323400567138,0.261188598108099,0.21514237347421478,0.256947166904879,0.0,1.0,False,0.256947166904879
fever,oai-luna,0.25,hybrid0.5,random_word,known,0.89,0.6216666666666666,200,0.26833333333333337,0.20833333333333337,0.33,0.22,0.32008333333333333,0.0,1.0,False,0.32008333333333333
fever,oai-luna,0.25,hybrid0.5,random_word,hidden,0.8474492750349529,0.6750034918433311,200,0.17244578319162193,0.14788253191976858,0.19727696934730632,0.15182600240281777,0.1935631060879947,0.0,1.0,False,0.1935631060879947
fever,oai-luna,0.25,hybrid0.25,typed,known,0.815,0.925,200,-0.11,-0.16,-0.06487500000000068,-0.15,-0.07,1.0,0.0,False,0.15
fever,oai-luna,0.25,hybrid0.25,typed,hidden,0.820697376895462,0.7899407808486029,200,0.030756596046859087,0.0021937668877676157,0.05953671922877575,0.007247169635967876,0.055046749765779,0.0205,0.9795,False,0.055046749765779
fever,oai-luna,0.25,hybrid0.25,lingua,known,0.815,0.795,200,0.02,-0.045,0.085,-0.035,0.075,0.309,0.748,False,0.075
fever,oai-luna,0.25,hybrid0.25,lingua,hidden,0.8206315874217779,0.8217478923677342,200,-0.0011163049459563135,-0.02323072873672618,0.021022035856615762,-0.019804741067701425,0.018115192840520985,0.546,0.454,True,0.019804741067701425
fever,oai-luna,0.25,hybrid0.25,random_sent,known,0.815,0.5683333333333332,200,0.24666666666666667,0.18833333333333335,0.3100416666666665,0.1966666666666667,0.30000000000000004,0.0,1.0,False,0.30000000000000004
fever,oai-luna,0.25,hybrid0.25,random_sent,hidden,0.820697376895462,0.6116581238082262,200,0.20903925308723587,0.1864853724540126,0.23219201508280637,0.1908658428139763,0.22857761490744824,0.0,1.0,False,0.22857761490744824
fever,oai-luna,0.25,hybrid0.25,random_word,known,0.815,0.6216666666666666,200,0.19333333333333336,0.1366666666666667,0.25333333333333335,0.14666666666666667,0.24333333333333335,0.0,1.0,False,0.24333333333333335
fever,oai-luna,0.25,hybrid0.25,random_word,hidden,0.821275423829037,0.6750034918433311,200,0.14627193198570584,0.12499654689331412,0.16957368893271293,0.12836497279160947,0.16582209835040643,0.0,1.0,False,0.16582209835040643
fever,oai-luna,0.25,typed,lingua,known,0.925,0.795,200,0.13,0.075,0.18,0.08,0.175,0.0,1.0,False,0.175
fever,oai-luna,0.25,typed,lingua,hidden,0.7900460440064977,0.8217478923677342,200,-0.031701848361236455,-0.060613093141857935,-0.0024478757907640683,-0.05514154615228363,-0.006323941910569043,0.984,0.016,False,0.05514154615228363


==> anc/results/p4_hybrid_coverage.csv <==
corpus,system,budget,policy,sent_cov,known_ev_words,hidden_ev_words,step1_share,max_abs_dev,n_docs
fever,oai-luna,0.25,hybrid0.25,0.9413971789434845,0.5565760650612437,0.44043367284397694,0.2461566111295809,1,200
fever,oai-luna,0.25,hybrid0.5,0.8826937842211584,0.7316276749407742,0.5525448527169287,0.49680635304231757,1,200
fever,oai-luna,0.25,lingua,0.9519739622032205,0.2644340185122246,0.26357028414698946,,0,200
fever,oai-luna,0.25,random_sent,0.29542072337835196,0.24501662924416018,0.2565170357323851,,1,200
fever,oai-luna,0.25,random_word,0.9829848277952182,0.2530714625462959,0.2520117020316037,,0,200
fever,oai-luna,0.25,typed,0.3021146461792664,0.8113026272603355,0.5908195412622692,,1,200
mrc,oai-luna,0.25,hybrid0.25,0.9127808447142812,0.3540369230370268,0.2624790997762562,0.24427604885131154,1,300
mrc,oai-luna,0.25,hybrid0.5,0.8480369975025548,0.4388219113813499,0.2556128729290477,0.4957431576349097,1,300
mrc,oai-luna,0.25,lingua,0.9290904846071254,0.2614519054065222,0.2629008121328401,,0,300
mrc,oai-luna,0.25,random_sent,0.2930926520017077,0.2434268273911709,0.26140294651573415,,1,300
mrc,oai-luna,0.25,random_word,0.9453681351757977,0.2527847087937453,0.24994901900865024,,0,300
mrc,oai-luna,0.25,typed,0.29806506949076605,0.5117081815290727,0.2437965270821317,,1,300
mrc,open-decider,0.25,hybrid0.25,0.911025133034034,0.4367801311069849,0.26147920612561304,0.24452301528598397,1,300
mrc,open-decider,0.25,hybrid0.5,0.8413130287325334,0.5905317118130722,0.26131105401793214,0.4958122320707169,1,300
mrc,open-decider,0.25,lingua,0.9290904846071254,0.2614519054065222,0.2629008121328401,,0,300
mrc,open-decider,0.25,random_sent,0.2930926520017077,0.2434268273911709,0.26140294651573415,,1,300
mrc,open-decider,0.25,random_word,0.9453681351757977,0.2527847087937453,0.24994901900865024,,0,300
mrc,open-decider,0.25,typed,0.2739849040278607,0.7385596603623072,0.26268758712022755,,1,300


==> anc/results/p4_hybrid_levels.csv <==
corpus,system,budget,policy,questions,acc,n_docs,refused
mrc,oai-luna,0.25,hybrid0.5,known,0.8220309042809042,300,0.013129411764705883
mrc,oai-luna,0.25,hybrid0.5,hidden,0.7653117110374416,300,0.013129411764705883
mrc,oai-luna,0.25,hybrid0.25,known,0.7964229196729196,300,0.009552941176470589
mrc,oai-luna,0.25,hybrid0.25,hidden,0.7960507447439157,300,0.009552941176470589
mrc,oai-luna,0.25,typed,known,0.7871340788840789,300,0.009176470588235295
mrc,oai-luna,0.25,typed,hidden,0.6792370368437967,300,0.009176470588235295
mrc,oai-luna,0.25,lingua,known,0.8093814398162223,299,0.00931764705882353
mrc,oai-luna,0.25,lingua,hidden,0.8069000474279164,300,0.00931764705882353
mrc,oai-luna,0.25,random_word,known,0.7194940676607343,300,0.06404705882352942
mrc,oai-luna,0.25,random_word,hidden,0.7090164363619131,300,0.06404705882352942
mrc,oai-luna,0.25,random_sent,known,0.6725233285233285,300,0.0066509803921568625
mrc,oai-luna,0.25,random_sent,hidden,0.6834706072492571,300,0.0066509803921568625
mrc,open-decider,0.25,hybrid0.5,known,0.7070999278499278,300,0.0
mrc,open-decider,0.25,hybrid0.5,hidden,0.6565754642673202,300,0.0
mrc,open-decider,0.25,hybrid0.25,known,0.7076978114478115,300,0.0
mrc,open-decider,0.25,hybrid0.25,hidden,0.6682808957299677,300,0.0
mrc,open-decider,0.25,typed,known,0.689983645983646,300,0.0
mrc,open-decider,0.25,typed,hidden,0.6103794231644893,300,0.0
mrc,open-decider,0.25,lingua,known,0.699754329004329,300,0.0
mrc,open-decider,0.25,lingua,hidden,0.6803637254549864,300,0.0
mrc,open-decider,0.25,random_word,known,0.6326749238415904,300,0.0
mrc,open-decider,0.25,random_word,hidden,0.6258521756333649,300,0.0
mrc,open-decider,0.25,random_sent,known,0.6112129228795895,300,0.0
mrc,open-decider,0.25,random_sent,hidden,0.6216634268911324,300,0.0
fever,oai-luna,0.25,hybrid0.5,known,0.89,200,0.0
fever,oai-luna,0.25,hybrid0.5,hidden,0.8473601761692144,200,0.0
fever,oai-luna,0.25,hybrid0.25,known,0.815,200,0.0
fever,oai-luna,0.25,hybrid0.25,hidden,0.820697376895462,200,0.0
fever,oai-luna,0.25,typed,known,0.925,200,0.0
fever,oai-luna,0.25,typed,hidden,0.7899407808486029,200,0.0
fever,oai-luna,0.25,lingua,known,0.795,200,8.869966294128082e-05
fever,oai-luna,0.25,lingua,hidden,0.8217478923677342,200,8.869966294128082e-05
fever,oai-luna,0.25,random_word,known,0.6216666666666666,200,0.0007687304121577671
fever,oai-luna,0.25,random_word,hidden,0.6750034918433311,200,0.0007687304121577671
fever,oai-luna,0.25,random_sent,known,0.5683333333333332,200,0.0
fever,oai-luna,0.25,random_sent,hidden,0.6116581238082262,200,0.0


==> anc/results/p4_hybrid_predictions.csv <==
corpus,system,h,delta,lo95,hi95,lo90,hi90,n_docs,met
mrc,oai-luna,H1,0.08282707059357544,0.0703618707733491,0.0954064076246626,0.07194944643038004,0.09335163455075456,300,True
mrc,oai-luna,H2,0.012736418171200777,-0.009921569975917803,0.03441692667236145,-0.006761975946758555,0.031276821005081876,299,False
mrc,oai-luna,H3,-0.04155929035080119,-0.05199961919992117,-0.030258779376451404,-0.05053318056518276,-0.03260944644918542,300,False
mrc,open-decider,H1,0.04619604110283078,0.03516129487437019,0.05832969877715512,0.036539671236806695,0.05630341337601002,300,True
mrc,open-decider,H2,0.007345598845598851,-0.017894594757094755,0.03518300565175565,-0.014344564694564693,0.030237962962962966,300,False
mrc,open-decider,H3,-0.023788261187666197,-0.0339480038989211,-0.013951153636913695,-0.03213193786027877,-0.015498016816882726,300,False
fever,oai-luna,H1,0.05741939532061156,0.03577057847648956,0.07797695239699352,0.03930890542160083,0.07478182469144062,200,True
fever,oai-luna,H2,0.095,0.03,0.155,0.04,0.15,200,True
fever,oai-luna,H3,0.025546494327796158,0.0028912690955379696,0.04887012274115682,0.0065423946732682745,0.045252759771481875,200,True


==> anc/results/p4_interaction.csv <==
system,budget,delta,lo,hi,n_paras
open-decider,0.25,0.08225588760363015,0.055068781772329954,0.11108293313544101,294
open-decider,0.5,0.07574794992726551,0.04930564264714573,0.10290991532693132,294
oai-luna,0.25,0.07132789565695297,0.04570046377060914,0.09740428197965079,294
oai-luna,0.5,0.04233740086960436,0.014432588105998097,0.07030405685479588,294
fever,0.25,0.2564713278533825,0.19187266766718825,0.3200541647582941,200
fever,0.5,0.16429790303258662,0.10193295998932621,0.22532417180423053,200


==> anc/results/p4_known_contrasts.csv <==
corpus,system,budget,labelling,questions,n_docs,delta,lo95,hi95,lo90,hi90,p_pos,p_neg,equiv_2pt,max_margin_not_equiv,typed,random,kept_typed,kept_random,kept_random_realized
mrc,oai-luna,0.25,new,known,300,0.07985781810781811,0.049732097763347756,0.11108743085618084,0.05422694203944203,0.10636302123802123,0.0,1.0,False,0.10636302123802123,0.7607501295001295,0.6808923113923113,0.43870056497175136,0.2457753089820047,0.23898305084745763
mrc,oai-luna,0.25,new,hidden,300,-0.0043823074855891,-0.01506676699553817,0.00595468771352992,-0.013633445753393899,0.004501479890201409,0.789,0.211,True,0.013633445753393899,0.6700634646697424,0.6744457721553316,0.2317019355563848,0.24556924313937165,0.23511766760097402
mrc,oai-luna,0.25,new,overlap,261,0.013402202883541657,-0.0072866853496256585,0.03506612171188319,-0.0038308768900439903,0.032215551670766576,0.0975,0.9025,False,0.032215551670766576,0.6952869115601088,0.6818847086765671,0.32553533010908486,0.24519161549694268,0.2456067568375997
mrc,oai-luna,0.25,new,disjoint,283,-0.01152439327817163,-0.027095708829326104,0.0037338372460950808,-0.02438033848961978,0.001202867970531795,0.93,0.07,False,0.02438033848961978,0.6605925543007756,0.6721169475789471,0.19197501474444936,0.24559938639788545,0.23840053074749604
mrc,oai-luna,0.25,new,common,300,-0.0055134135902801425,-0.01868089728719495,0.0072546076477144,-0.016592547082555677,0.004760894813035986,0.8005,0.1995,True,0.016592547082555677,0.6675111367211989,0.673024550311479,0.23498449784662837,0.24556924313937165,0.23267599980659093
mrc,oai-luna,0.25,new,interaction,250,0.03027439857562205,0.0033013649719898144,0.057625547986338,0.006903713516297869,0.05401074301609486,0.016,0.984,False,0.05401074301609486,,,,,
mrc,oai-luna,0.25,paper,known,299,0.10173208434077999,0.07375773984469637,0.12881496221170133,0.07904894622285927,0.12514246622942274,0.0,1.0,False,0.12514246622942274,0.7700035471774602,0.6682714628366803,0.49518140589569165,0.24568392435170727,0.24149659863945577
mrc,oai-luna,0.25,paper,hidden,300,-0.008190291929369759,-0.019492821983098867,0.0029412075259365065,-0.017845128348765806,0.0011191965104329186,0.9255,0.0745,True,0.017845128348765806,0.6708899213538521,0.6790802132832218,0.23815529994271722,0.2457039580473412,0.23491529211232878
mrc,oai-luna,0.25,paper,overlap,256,0.04277994269894775,0.021900866387219282,0.06393602590266549,0.024838942865264776,0.06045721925735227,0.0,1.0,False,0.06045721925735227,0.7190985398448839,0.6763185971459362,0.35834735739520895,0.24575033676172897,0.2405281260261729
mrc,oai-luna,0.25,paper,disjoint,285,-0.02854795295800522,-0.04271455564683,-0.013752799296579273,-0.0405825606583626,-0.015877410153997868,1.0,0.0,False,0.0405825606583626,0.6474243547565394,0.6759723077145444,0.18132187534940417,0.24573397109652612,0.2312947339079701
mrc,oai-luna,0.25,paper,common,300,-0.0034591885390500244,-0.016705893831458967,0.010274756652615184,-0.014990106140638773,0.007590566019095573,0.6845,0.3155,True,0.014990106140638773,0.6692535172172437,0.6727127057562937,0.23684480751285503,0.24556924313937165,0.23267599980659093
mrc,oai-luna,0.25,paper,interaction,247,0.07538349955275075,0.04941659531249354,0.10235229208492229,0.05310387668239759,0.09843619884106006,0.0,1.0,False,0.09843619884106006,,,,,
mrc,oai-luna,0.5,new,known,300,0.08655611055611057,0.05828279220779221,0.11385599099974097,0.06258197034447034,0.10932408563658562,0.0,1.0,False,0.10932408563658562,0.8377926147926148,0.7512365042365041,0.661864406779661,0.5024680244746362,0.4700564971751413
mrc,oai-luna,0.5,new,hidden,300,0.003092022478900489,-0.008964928144046641,0.014248142441877498,-0.006735040666863415,0.012408196425214783,0.2995,0.7005,True,0.012408196425214783,0.7552038764757285,0.752111853996828,0.4721993526948129,0.50222287514091,0.4991814022754749
mrc,oai-luna,0.5,new,overlap,261,0.027859072860076852,0.007142866510253067,0.04990765910859792,0.010397432391078806,0.04627071728249561,0.004,0.996,False,0.04627071728249561,0.7744276782193988,0.746568605359322,0.5472191982488918,0.5018835654827256,0.5039562493346018
mrc,oai-luna,0.5,new,disjoint,283,-0.008331126881903529,-0.024252849963132418,0.007419050811890482,-0.022059835506076573,0.004832291107072012,0.847,0.153,False,0.022059835506076573,0.743369162725676,0.7517002896075795,0.43646911896236357,0.5022818397092265,0.5057700003311623
mrc,oai-luna,0.5,new,common,300,0.0004206474108924287,-0.014545778095173411,0.015124600558525322,-0.01191989722280409,0.012444187177355284,0.4825,0.5175,True,0.012444187177355284,0.7532727404702189,0.7528520930593265,0.46883686659872886,0.50222287514091,0.5001312406270113
mrc,oai-luna,0.5,new,interaction,250,0.043040298653882224,0.013742705455831129,0.07322199941676377,0.017555424022211857,0.06940635208432357,0.0015,0.9985,False,0.06940635208432357,,,,,
mrc,oai-luna,0.5,paper,known,300,0.08134547859547861,0.05387152176527177,0.10831141173641175,0.05816724987974988,0.10365381794131795,0.0,1.0,False,0.10365381794131795,0.8315946368446369,0.7502491582491583,0.6890589569160998,0.5023763790997,0.5036848072562359
mrc,oai-luna,0.5,paper,hidden,300,-0.004118547303955388,-0.017323480260232192,0.008709292055920184,-0.014998533656290844,0.006652893646702399,0.7365,0.2635,True,0.014998533656290844,0.7519141565207795,0.7560327038247349,0.4746690467407851,0.5022154158283567,0.4989653468336365
mrc,oai-luna,0.5,paper,overlap,256,0.026145622772604737,0.005493797182064425,0.04882284179294162,0.009442817639116249,0.044054099900498175,0.008,0.992,False,0.044054099900498175,0.7849911410267133,0.7588455182541085,0.5733573799247628,0.5024443739202833,0.49264059598532256
mrc,oai-luna,0.5,paper,disjoint,285,-0.01619177809699963,-0.03305885188912582,0.0018721308422855701,-0.030631266189671925,-0.0018604053112516205,0.963,0.037,False,0.030631266189671925,0.7350918313385288,0.7512836094355285,0.4366063523764196,0.502278301424464,0.49221876961435956
mrc,oai-luna,0.5,paper,common,300,-0.0036897317800126824,-0.018618817040494635,0.01171014986878969,-0.016110670626642936,0.009271875993609109,0.702,0.298,True,0.016110670626642936,0.7493655933674862,0.7530553251474988,0.4771705698525171,0.50222287514091,0.5001312406270113
mrc,oai-luna,0.5,paper,interaction,247,0.04336684149983713,0.01664735131367561,0.07174749364906793,0.021385967954889132,0.06685466908302534,0.0,1.0,False,0.06685466908302534,,,,,
mrc,open-decider,0.25,new,known,300,0.06223919598919599,0.030091274235024237,0.09650253774003771,0.03494826793576794,0.0914078218078218,0.0005,0.9995,False,0.0914078218078218,0.7049845432345433,0.6427453472453473,0.7231638418079095,0.2457753089820047,0.23898305084745763
mrc,open-decider,0.25,new,hidden,300,-0.006680500111395192,-0.01967303863641966,0.006424484921329703,-0.017364563804634192,0.0043563546334526694,0.841,0.159,True,0.017364563804634192,0.6109816254870569,0.617662125598452,0.27073993475345226,0.24556924313937165,0.23511766760097402
mrc,open-decider,0.25,new,overlap,261,0.04517508579498918,0.022846313486065462,0.06865497364767574,0.026407332806246665,0.06503195989453676,0.0,1.0,False,0.06503195989453676,0.6584037705008092,0.61322868470582,0.5483088537686239,0.24519161549694268,0.2456067568375997
mrc,open-decider,0.25,new,disjoint,283,-0.03302672021000186,-0.04926639651834139,-0.018000746549266682,-0.0462298400321798,-0.02012295117544974,1.0,0.0,False,0.0462298400321798,0.5847085163302431,0.6177352365402451,0.13784651782469284,0.24559938639788545,0.23840053074749604
mrc,open-decider,0.25,new,common,300,-0.005534413086134761,-0.01878681402225292,0.008563726391054642,-0.01698227899920249,0.00621693021444205,0.7765,0.2235,True,0.01698227899920249,0.609885857349461,0.6154202704355957,0.27265936099883153,0.24556924313937165,0.23267599980659093
mrc,open-decider,0.25,new,interaction,250,0.07616026020378125,0.04917911465369641,0.1038443216067635,0.05332173279593064,0.09846513748222566,0.0,1.0,False,0.09846513748222566,,,,,
mrc,open-decider,0.25,paper,known,300,0.09587518037518038,0.06318929473304473,0.12793785173160171,0.06920995670995671,0.12333899711399711,0.0,1.0,False,0.12333899711399711,0.70376443001443,0.6078892496392496,0.752267573696145,0.24568392435170727,0.24149659863945577
mrc,open-decider,0.25,paper,hidden,300,-0.006337525440570286,-0.019016433928845534,0.006860441425665813,-0.017089125582630794,0.00496667269755385,0.826,0.174,True,0.017089125582630794,0.6173041431106195,0.6236416685511899,0.2650861088547534,0.2457039580473412,0.23491529211232878
mrc,open-decider,0.25,paper,overlap,256,0.05251965558247815,0.027877964552541473,0.07509562181656913,0.03220193728592461,0.07190439812471679,0.0,1.0,False,0.07190439812471679,0.6826391522298745,0.6301194966473964,0.5402242776754496,0.24575033676172897,0.2405281260261729
mrc,open-decider,0.25,paper,disjoint,285,-0.029736232021151977,-0.04452983776189961,-0.014154180326915872,-0.04175685127967007,-0.016553469979761464,0.9995,0.0005,False,0.04175685127967007,0.5865304962720708,0.6162667282932227,0.13596034530613949,0.24573397109652612,0.2312947339079701
mrc,open-decider,0.25,paper,common,300,-0.004142234053354859,-0.01781862353167968,0.010376015807912767,-0.015737016014045906,0.008281559463925984,0.7215,0.2785,True,0.015737016014045906,0.6112780363822409,0.6154202704355957,0.2621137333121088,0.24556924313937165,0.23267599980659093
mrc,open-decider,0.25,paper,interaction,247,0.0819867458671729,0.05280029565926729,0.11002791212051133,0.058271648892102616,0.10604869479264525,0.0,1.0,False,0.10604869479264525,,,,,
mrc,open-decider,0.5,new,known,300,0.06505427905427906,0.03353347462722463,0.09632099266474266,0.03917166907166907,0.09082804232804233,0.0,1.0,False,0.09082804232804233,0.7436148943648944,0.6785606153106154,0.8903954802259888,0.5024680244746362,0.4700564971751413
mrc,open-decider,0.5,new,hidden,300,-0.004033289583553947,-0.017352835047056762,0.009086365984120888,-0.015661854358325015,0.006900727992354277,0.746,0.254,True,0.015661854358325015,0.6579837513282301,0.662017040911784,0.5419118108968165,0.50222287514091,0.4991814022754749
mrc,open-decider,0.5,new,overlap,261,0.043333890850471825,0.021070255246129634,0.06563208939898253,0.024594698912105393,0.06273005438277685,0.0,1.0,False,0.06273005438277685,0.6973209652781085,0.6539870744276367,0.7833291575389275,0.5018835654827256,0.5039562493346018
mrc,open-decider,0.5,new,disjoint,283,-0.026944143142092352,-0.04383820697554934,-0.010278403970244128,-0.04114858042391387,-0.012164830314572826,0.999,0.001,False,0.04114858042391387,0.642351504490833,0.6692956476329254,0.4236641713829409,0.5022818397092265,0.5057700003311623
mrc,open-decider,0.5,new,common,300,-0.0019205561468584916,-0.017529050574141638,0.01243661683779633,-0.014694816012529182,0.009957468866285351,0.6215,0.3785,True,0.014694816012529182,0.657976770703267,0.6598973268501255,0.5450288529134408,0.50222287514091,0.5001312406270113
mrc,open-decider,0.5,new,interaction,250,0.06843817121539669,0.03728785641041383,0.09903364875690998,0.04274355234948564,0.09334479407519819,0.0,1.0,False,0.09334479407519819,,,,,
mrc,open-decider,0.5,paper,known,300,0.06652224627224626,0.034633985690235694,0.09860009319384318,0.03979302549302549,0.09402412217412216,0.0,1.0,False,0.09402412217412216,0.7215446127946128,0.6550223665223665,0.9047619047619048,0.5023763790997,0.5036848072562359
mrc,open-decider,0.5,paper,hidden,300,-0.005955484753075143,-0.01696926685005591,0.005236939606484414,-0.015414612941565136,0.0034100697450309067,0.851,0.149,True,0.015414612941565136,0.6624794201665797,0.6684349049196548,0.536408808854936,0.5022154158283567,0.4989653468336365
mrc,open-decider,0.5,paper,overlap,256,0.04170952240820453,0.022394716551852312,0.06279462267244978,0.025136170542560614,0.0596216915700337,0.0,1.0,False,0.0596216915700337,0.7140444226529752,0.6723349002447707,0.7709627801668817,0.5024443739202833,0.49264059598532256
mrc,open-decider,0.5,paper,disjoint,285,-0.03403842751906097,-0.04910628393764894,-0.018614258271039054,-0.04690765973168008,-0.021148895104790132,1.0,0.0,False,0.04690765973168008,0.6327568673032175,0.6667952948222785,0.4251898938398178,0.502278301424464,0.49221876961435956
mrc,open-decider,0.5,paper,common,300,-0.007311739077784732,-0.021104748205002688,0.0065618417958247304,-0.019080031980699262,0.004289513772635807,0.848,0.152,True,0.019080031980699262,0.6525855877723408,0.6598973268501255,0.5310716166390967,0.50222287514091,0.5001312406270113
mrc,open-decider,0.5,paper,interaction,247,0.0820291528443885,0.054511641320519964,0.10912103641228123,0.05956304654171055,0.1047183438791184,0.0,1.0,False,0.1047183438791184,,,,,
fever,oai-luna,0.25,new,known,200,0.395,0.32987500000000003,0.465,0.335,0.45,0.0,1.0,False,0.45,0.945,0.55,0.857121794871795,0.24422019270840173,0.21765384615384611
fever,oai-luna,0.25,new,hidden,200,0.15978909670152486,0.11927327650203916,0.20288962051295814,0.1259417648110591,0.19538172287186722,0.0,1.0,False,0.19538172287186722,0.7590888811668389,0.5992997844653141,0.5535812873561748,0.24422019270840173,0.2398456017159603
fever,oai-luna,0.25,new,overlap,194,0.295550926050371,0.2474090120857209,0.3398608974060562,0.2553950191035717,0.3324524861702787,0.0,1.0,False,0.3324524861702787,0.9048629314025884,0.6093120053522174,0.7831377610785939,0.24435092613475526,0.23857575673531353
fever,oai-luna,0.25,new,disjoint,161,-0.06596856125923044,-0.1197824229051468,-0.01574833628976341,-0.11108574134401904,-0.022130595222901728,0.9915,0.0085,False,0.11108574134401904,0.5891234212070919,0.6550919824663224,0.18602132337574495,0.2434070659280282,0.2657896621984997
fever,oai-luna,0.25,new,common,200,0.15513032322583642,0.11543180727700958,0.19631561154949428,0.12190482306394175,0.18896385016642275,0.0,1.0,False,0.18896385016642275,0.7631156382268778,0.6079853150010411,0.55467407126214,0.24422019270840173,0.23884750331154547
fever,oai-luna,0.25,new,interaction,155,0.357297493771511,0.2904960475145174,0.4269053690619663,0.300835735667699,0.41688003006834295,0.0,1.0,False,0.41688003006834295,,,,,
fever,oai-luna,0.25,paper,known,200,0.365,0.29,0.445,0.3,0.43,0.0,1.0,False,0.43,0.925,0.56,0.8051189039718452,0.24422019270840173,0.2669365258924083
fever,oai-luna,0.25,paper,hidden,200,0.17157855098472652,0.13345257698248789,0.21077615860693,0.13915079541691963,0.2027705801266136,0.0,1.0,False,0.2027705801266136,0.7756481305090074,0.6040695795242809,0.5807247519571558,0.24422019270840173,0.23796600845357255
fever,oai-luna,0.25,paper,overlap,197,0.25824585422474866,0.20966033800159573,0.3041488596241293,0.21868704488862592,0.29668159462099336,0.0,1.0,False,0.29668159462099336,0.8887647559405346,0.6305189017157858,0.7565598556610251,0.24462460451111112,0.25562238676607246
fever,oai-luna,0.25,paper,disjoint,158,0.0017745263713661802,-0.04533113073709281,0.05227776442289025,-0.03962106987192301,0.0417211203584226,0.476,0.524,False,0.0417211203584226,0.6220867867130266,0.6203122603416604,0.21797623423885296,0.24414887880631506,0.23365841750575667
fever,oai-luna,0.25,paper,common,200,0.16917942674575642,0.13041549141287131,0.2078535628170575,0.13642591590546638,0.2010926909208123,0.0,1.0,False,0.2010926909208123,0.7771647417467977,0.6079853150010411,0.5815172632118027,0.24422019270840173,0.23884750331154547
fever,oai-luna,0.25,paper,interaction,155,0.2448243787638439,0.1754948786450276,0.3112638837809959,0.18742129123448273,0.30081899755468705,0.0,1.0,False,0.30081899755468705,,,,,
fever,oai-luna,0.5,new,known,200,0.25,0.19,0.31,0.2,0.3,0.0,1.0,False,0.3,0.955,0.705,0.938128205128205,0.49758762706404513,0.5381923076923077
fever,oai-luna,0.5,new,hidden,200,0.10452143961512564,0.0689027840823019,0.14194012758828173,0.0748356822051037,0.1353096353383254,0.0,1.0,False,0.1353096353383254,0.8448456079568217,0.7403241683416961,0.7256984560241944,0.49758762706404513,0.5050123747331089
fever,oai-luna,0.5,new,overlap,194,0.17637983915560906,0.13959692513156535,0.21805340998839923,0.1447691252725852,0.21111430244375196,0.0,1.0,False,0.21111430244375196,0.9395428912364892,0.7631630520808801,0.8840184527496278,0.49769835404951746,0.5265962309087578
fever,oai-luna,0.5,new,disjoint,161,-0.00929088064959808,-0.05560530975586882,0.03924041739469494,-0.04824849709855093,0.030527160370949484,0.633,0.367,False,0.04824849709855093,0.7212770237847953,0.7305679044343933,0.4822474666533279,0.4972369733347985,0.47703665584124894
fever,oai-luna,0.5,new,common,200,0.10030649507808084,0.063945758867645,0.13872969824433723,0.06948019070721569,0.1315186165839908,0.0,1.0,False,0.1315186165839908,0.8481047495635005,0.7477982544854197,0.7268382960418749,0.49758762706404513,0.5028539767688975
fever,oai-luna,0.5,new,interaction,155,0.1737428111542602,0.10738729001796744,0.23553446655119312,0.12002809465618922,0.22471648521328486,0.0,1.0,False,0.22471648521328486,,,,,
fever,oai-luna,0.5,paper,known,200,0.25,0.19,0.31,0.2,0.3,0.0,1.0,False,0.3,0.935,0.685,0.8775959024635495,0.49758762706404513,0.5137517596782303
fever,oai-luna,0.5,paper,hidden,200,0.10046555601083544,0.06618373087044672,0.1385788768541961,0.07204540737400555,0.13201058893160109,0.0,1.0,False,0.13201058893160109,0.8438558557506854,0.74339029973985,0.7299571166979786,0.49758762706404513,0.5048998373474476
fever,oai-luna,0.5,paper,overlap,197,0.15283159990141154,0.11110585636408328,0.1947818829079493,0.11830730270367223,0.18878659868496378,0.0,1.0,False,0.18878659868496378,0.9143527455625907,0.7615211456611795,0.8459469000724968,0.4980281345524168,0.5090887513090065
fever,oai-luna,0.5,paper,disjoint,158,-0.011466303131175097,-0.055737843598506275,0.035313896248369114,-0.04915802587937942,0.02696024719513399,0.679,0.321,False,0.04915802587937942,0.7361212627600053,0.7475875658911805,0.4874429888925295,0.49827919670799325,0.4898230245278735
fever,oai-luna,0.5,paper,common,200,0.09660629045598229,0.0621090191539348,0.13466766892928436,0.06732968396400016,0.1285818533927947,0.0,1.0,False,0.1285818533927947,0.8444045449414019,0.7477982544854197,0.7287061847656446,0.49758762706404513,0.5028539767688975
fever,oai-luna,0.5,paper,interaction,155,0.16042627457661437,0.09288579154130432,0.22517350898617355,0.10563833694969654,0.21383045532023742,0.0,1.0,False,0.21383045532023742,,,,,
ei,oai-luna,0.25,new,known,792,0.22601010101010102,0.19570707070707072,0.25757575757575757,0.20075757575757575,0.2537878787878788,0.0,1.0,False,0.2537878787878788,0.922979797979798,0.696969696969697,0.9549242424242423,0.24130892255892256,0.24130892255892256
ei,oai-luna,0.25,new,hidden,792,0.11605234544827847,0.09534363521579432,0.13766909123405835,0.09933645954878012,0.1335766390595936,0.0,1.0,False,0.1335766390595936,0.8141032841316933,0.6980509386834148,0.5933295410769577,0.247367161905265,0.247367161905265
ei,oai-luna,0.25,new,overlap,429,0.20633255633255634,0.1689151126651127,0.24515345765345764,0.17454156954156952,0.23827117327117328,0.0,1.0,False,0.23827117327117328,0.8994172494172494,0.693084693084693,0.876608114108114,0.2588058238058238,0.2588058238058238
ei,oai-luna,0.25,new,disjoint,733,0.0806618858631137,0.0559277756122913,0.10491059063151492,0.06041196780709059,0.10114645898667043,0.0,1.0,False,0.10114645898667043,0.7895953296362573,0.7089334437731436,0.4866727837558329,0.24696459823335676,0.24696459823335676
ei,oai-luna,0.25,new,common,792,0.12627865961199297,0.10236769981561648,0.15263290143498476,0.10614583333333331,0.14875851771685103,0.0,1.0,False,0.14875851771685103,0.8209836459836459,0.694704986371653,0.5970272834161724,0.24893437592616885,0.24893437592616885
ei,oai-luna,0.25,new,interaction,370,0.1271444658944659,0.07633868243243243,0.18051657014157016,0.08257215250965251,0.17064929214929214,0.0,1.0,False,0.17064929214929214,,,,,
ei,oai-luna,0.25,paper,known,792,0.20959595959595959,0.17803030303030304,0.24116161616161616,0.18428030303030302,0.23484848484848486,0.0,1.0,False,0.23484848484848486,0.9053030303030303,0.6957070707070707,0.9500210437710439,0.24104737854737857,0.24104737854737857
ei,oai-luna,0.25,paper,hidden,792,0.125141719878562,0.10477632928552486,0.1455210324132274,0.10846154319165684,0.14214629151306785,0.0,1.0,False,0.14214629151306785,0.8207123515661193,0.6955706316875574,0.5702243837729035,0.24656314289500592,0.24656314289500592
ei,oai-luna,0.25,paper,overlap,406,0.21440886699507392,0.17339388341543516,0.25759852216748763,0.17901888341543515,0.250621921182266,0.0,1.0,False,0.250621921182266,0.9194170771756978,0.705008210180624,0.8893849206349206,0.23335317460317462,0.23335317460317462
ei,oai-luna,0.25,paper,disjoint,729,0.09798166541181484,0.07497790960753924,0.12130104750434503,0.07906778692272519,0.1179173167517872,0.0,1.0,False,0.1179173167517872,0.7962248416277007,0.6982431762158858,0.4627851836954068,0.25166901384900087,0.25166901384900087
ei,oai-luna,0.25,paper,common,792,0.11612854737854737,0.09203187630270966,0.14113288139329805,0.09625786636203304,0.1365838945005612,0.0,1.0,False,0.1365838945005612,0.8108335337502003,0.694704986371653,0.5690566378066377,0.24893437592616885,0.24893437592616885
ei,oai-luna,0.25,paper,interaction,343,0.11489657087324727,0.05965136054421769,0.17294599472442035,0.06734450923226434,0.16179508538109122,0.0,1.0,False,0.16179508538109122,,,,,
ei,oai-luna,0.5,new,known,792,0.10606060606060606,0.08080808080808081,0.13131313131313133,0.0845959595959596,0.12626262626262627,0.0,1.0,False,0.12626262626262627,0.9191919191919192,0.8131313131313131,0.9805555555555556,0.48746843434343434,0.48746843434343434
ei,oai-luna,0.5,new,hidden,792,0.049016513789241066,0.03294675915414552,0.0650465073121323,0.03585806975011521,0.06298102518272973,0.0,1.0,False,0.06298102518272973,0.8609192522544795,0.8119027384652385,0.7686008318569955,0.4873029765456499,0.4873029765456499
ei,oai-luna,0.5,new,overlap,429,0.09052059052059053,0.06444638694638695,0.118494560994561,0.06845182595182595,0.1136013986013986,0.0,1.0,False,0.1136013986013986,0.9011266511266512,0.8106060606060606,0.9409363784363783,0.49738002738002735,0.49738002738002735
ei,oai-luna,0.5,new,disjoint,733,0.03854526555754387,0.01893891408727698,0.05816237309757089,0.021682996403323825,0.05515361173614926,0.0,1.0,False,0.05515361173614926,0.850348151166705,0.8118028856091611,0.7013465778259435,0.4743090474024989,0.4743090474024989
ei,oai-luna,0.5,new,common,792,0.0401374859708193,0.021555660774410776,0.059697570947570944,0.0237828683662017,0.05655002405002405,0.0,1.0,False,0.05655002405002405,0.8575697450697449,0.8174322590989258,0.7616160614077281,0.48037729386214234,0.48037729386214234
ei,oai-luna,0.5,new,interaction,370,0.04775418275418276,0.0045920205920205875,0.08938046975546972,0.0118996138996139,0.08218468468468468,0.015,0.985,False,0.08218468468468468,,,,,
ei,oai-luna,0.5,paper,known,792,0.10101010101010101,0.07702020202020202,0.12373737373737374,0.08207070707070707,0.12121212121212122,0.0,1.0,False,0.12121212121212122,0.9027777777777778,0.8017676767676768,0.9770382395382395,0.5002916065416065,0.5002916065416065
ei,oai-luna,0.5,paper,hidden,792,0.03928946573982459,0.024242294606753336,0.0558641219365651,0.026454637008614282,0.05263876432910524,0.0,1.0,False,0.05263876432910524,0.8535763310210079,0.8142868652811835,0.7402952149933892,0.4813822120824713,0.4813822120824713
ei,oai-luna,0.5,paper,overlap,406,0.06974548440065682,0.04236145320197044,0.09729166666666667,0.04617405582922824,0.09302339901477832,0.0,1.0,False,0.09302339901477832,0.9149835796387521,0.8452380952380951,0.9386117952928298,0.5006417624521072,0.5006417624521072
ei,oai-luna,0.5,paper,disjoint,729,0.0385032993382571,0.020362499808568687,0.05955506713222763,0.022619092156129193,0.05504161521461716,0.0,1.0,False,0.05504161521461716,0.8403057150295616,0.8018024156913046,0.6713957873616021,0.46571693892627397,0.46571693892627397
ei,oai-luna,0.5,paper,common,792,0.03208273208273209,0.013011639209555876,0.05078636063011063,0.016436938832772172,0.0479647667147667,0.0,1.0,False,0.0479647667147667,0.8495149911816577,0.8174322590989258,0.7372203349633906,0.48037729386214234,0.48037729386214234
ei,oai-luna,0.5,paper,interaction,343,0.019415521310565044,-0.023445265861446615,0.060352977925864214,-0.015640705261696516,0.05357837012355962,0.181,0.819,False,0.05357837012355962,,,,,


==> anc/results/p4_known_k4.csv <==
budget,n_cells,slope,intercept,slope_lo95,slope_hi95,mae_original_line
0.25,8,0.4163839386666954,-1.492129763913388,0.3693498853536901,0.4617326847888745,3.416463655174205
0.5,8,0.272976509918449,-0.026573660338208085,0.22092048051825977,0.32483588029349564,3.0861342666862193


==> anc/results/p4_known_line.csv <==
corpus,system,budget,labelling,questions,n_docs,delta,lo95,hi95,lo90,hi90,p_pos,p_neg,equiv_2pt,max_margin_not_equiv,typed,random,kept_typed,kept_random,kept_random_realized,dkept,gain,predicted
mrc,oai-luna,0.25,new,overlap,261,0.013402202883541657,-0.0072866853496256585,0.03506612171188319,-0.0038308768900439903,0.032215551670766576,0.0975,0.9025,False,0.032215551670766576,0.6952869115601088,0.6818847086765671,0.32553533010908486,0.24519161549694268,0.2456067568375997,8.034371461214217,1.3402202883541656,3.2835799548044036
mrc,oai-luna,0.25,new,disjoint,283,-0.01152439327817163,-0.027095708829326104,0.0037338372460950808,-0.02438033848961978,0.001202867970531795,0.93,0.07,False,0.02438033848961978,0.6605925543007756,0.6721169475789471,0.19197501474444936,0.24559938639788545,0.23840053074749604,-5.362437165343609,-1.152439327817163,-1.6196520025157608
mrc,open-decider,0.25,new,overlap,261,0.04517508579498918,0.022846313486065462,0.06865497364767574,0.026407332806246665,0.06503195989453676,0.0,1.0,False,0.06503195989453676,0.6584037705008092,0.61322868470582,0.5483088537686239,0.24519161549694268,0.2456067568375997,30.311723827168123,4.5175085794989185,11.437090920743533
mrc,open-decider,0.25,new,disjoint,283,-0.03302672021000186,-0.04926639651834139,-0.018000746549266682,-0.0462298400321798,-0.02012295117544974,1.0,0.0,False,0.0462298400321798,0.5847085163302431,0.6177352365402451,0.13784651782469284,0.24559938639788545,0.23840053074749604,-10.77528685731926,-3.302672021000186,-3.6007549897788493
fever,oai-luna,0.25,new,overlap,194,0.295550926050371,0.2474090120857209,0.3398608974060562,0.2553950191035717,0.3324524861702787,0.0,1.0,False,0.3324524861702787,0.9048629314025884,0.6093120053522174,0.7831377610785939,0.24435092613475526,0.23857575673531353,53.878683494383864,29.555092605037096,20.062598158944493
fever,oai-luna,0.25,new,disjoint,161,-0.06596856125923044,-0.1197824229051468,-0.01574833628976341,-0.11108574134401904,-0.022130595222901728,0.9915,0.0085,False,0.11108574134401904,0.5891234212070919,0.6550919824663224,0.18602132337574495,0.2434070659280282,0.2657896621984997,-5.738574255228324,-6.596856125923043,-1.7573181774135662
ei,oai-luna,0.25,new,overlap,429,0.20633255633255634,0.1689151126651127,0.24515345765345764,0.17454156954156952,0.23827117327117328,0.0,1.0,False,0.23827117327117328,0.8994172494172494,0.693084693084693,0.876608114108114,0.2588058238058238,0.2588058238058238,61.780229030229016,20.633255633255633,22.95456382506382
ei,oai-luna,0.25,new,disjoint,733,0.0806618858631137,0.0559277756122913,0.10491059063151492,0.06041196780709059,0.10114645898667043,0.0,1.0,False,0.10114645898667043,0.7895953296362573,0.7089334437731436,0.4866727837558329,0.24696459823335676,0.24696459823335676,23.970818552247614,8.06618858631137,9.116319590122627
mrc,oai-luna,0.5,new,overlap,261,0.027859072860076852,0.007142866510253067,0.04990765910859792,0.010397432391078806,0.04627071728249561,0.004,0.996,False,0.04627071728249561,0.7744276782193988,0.746568605359322,0.5472191982488918,0.5018835654827256,0.5039562493346018,4.533563276616615,2.785907286007685,2.002284159241681
mrc,oai-luna,0.5,new,disjoint,283,-0.008331126881903529,-0.024252849963132418,0.007419050811890482,-0.022059835506076573,0.004832291107072012,0.847,0.153,False,0.022059835506076573,0.743369162725676,0.7517002896075795,0.43646911896236357,0.5022818397092265,0.5057700003311623,-6.581272074686289,-0.8331126881903529,-2.0657455793351818
mrc,open-decider,0.5,new,overlap,261,0.043333890850471825,0.021070255246129634,0.06563208939898253,0.024594698912105393,0.06273005438277685,0.0,1.0,False,0.06273005438277685,0.6973209652781085,0.6539870744276367,0.7833291575389275,0.5018835654827256,0.5039562493346018,28.14455920562019,4.333389085047182,10.643908669256989
mrc,open-decider,0.5,new,disjoint,283,-0.026944143142092352,-0.04383820697554934,-0.010278403970244128,-0.04114858042391387,-0.012164830314572826,0.999,0.001,False,0.04114858042391387,0.642351504490833,0.6692956476329254,0.4236641713829409,0.5022818397092265,0.5057700003311623,-7.861766832628558,-2.694414314209235,-2.5344066607420523
fever,oai-luna,0.5,new,overlap,194,0.17637983915560906,0.13959692513156535,0.21805340998839923,0.1447691252725852,0.21111430244375196,0.0,1.0,False,0.21111430244375196,0.9395428912364892,0.7631630520808801,0.8840184527496278,0.49769835404951746,0.5265962309087578,38.63200987001103,17.637983915560906,14.482315612424037
fever,oai-luna,0.5,new,disjoint,161,-0.00929088064959808,-0.05560530975586882,0.03924041739469494,-0.04824849709855093,0.030527160370949484,0.633,0.367,False,0.04824849709855093,0.7212770237847953,0.7305679044343933,0.4822474666533279,0.4972369733347985,0.47703665584124894,-1.4989506681470588,-0.929088064959808,-0.20561594454182347
ei,oai-luna,0.5,new,overlap,429,0.09052059052059053,0.06444638694638695,0.118494560994561,0.06845182595182595,0.1136013986013986,0.0,1.0,False,0.1136013986013986,0.9011266511266512,0.8106060606060606,0.9409363784363783,0.49738002738002735,0.49738002738002735,44.3556351056351,9.052059052059052,16.577162448662445
ei,oai-luna,0.5,new,disjoint,733,0.03854526555754387,0.01893891408727698,0.05816237309757089,0.021682996403323825,0.05515361173614926,0.0,1.0,False,0.05515361173614926,0.850348151166705,0.8118028856091611,0.7013465778259435,0.4743090474024989,0.4743090474024989,22.703753042344456,3.854526555754387,8.65257361349807


==> anc/results/p4_known_predictions.csv <==
pred,corpus,system,lo95,met,lo90,hi90,n_docs,n_cells,mae
K1,mrc,oai-luna,0.049732097763347756,True,,,,,
K2,mrc,oai-luna,,True,-0.013633445753393899,0.004501479890201409,,,
K3,mrc,oai-luna,0.0033013649719898144,True,,,250.0,,
K1,mrc,open-decider,0.030091274235024237,True,,,,,
K2,mrc,open-decider,,True,-0.017364563804634192,0.0043563546334526694,,,
K3,mrc,open-decider,0.04917911465369641,True,,,250.0,,
K1,fever,oai-luna,0.32987500000000003,True,,,,,
K3,fever,oai-luna,0.2904960475145174,True,,,155.0,,
K1,ei,oai-luna,0.19570707070707072,True,,,,,
K3,ei,oai-luna,0.07633868243243243,True,,,370.0,,
K4a,,,0.3693498853536901,True,,,,8.0,
K4b,,,,True,,,,8.0,3.416463655174205


==> anc/results/p4_overlap.csv <==
system,budget,split,n_hidden,n_classified,n_overlap,n_disjoint,delta,lo,hi,n_paras
all,,share,3055.0,2977.0,1034.0,1943.0,0.3473295263688277,,,
oai-luna,0.25,all,,,,,-0.008190291929369762,-0.019598295134968146,0.00317089635295995,300.0
oai-luna,0.25,overlap,,,,,0.042779942698947734,0.02171583074966302,0.06437537029115181,256.0
oai-luna,0.25,disjoint,,,,,-0.028547952958005215,-0.043133426928829696,-0.014155604215365828,285.0
oai-luna,0.5,all,,,,,-0.004118547303955389,-0.01680505398807882,0.008850097520523015,300.0
oai-luna,0.5,overlap,,,,,0.02614562277260473,0.004663562615743036,0.04707657227583859,256.0
oai-luna,0.5,disjoint,,,,,-0.016191778096999628,-0.032970256577509426,0.0014605384866018946,285.0
open-decider,0.25,all,,,,,-0.006337525440570286,-0.019143451109634686,0.0057577644718412166,300.0
open-decider,0.25,overlap,,,,,0.05251965558247815,0.02936808925437516,0.07700579725484749,256.0
open-decider,0.25,disjoint,,,,,-0.029736232021151984,-0.04516751942976282,-0.014043593597244067,285.0
open-decider,0.5,all,,,,,-0.0059554847530751435,-0.017365115385194002,0.005232838413932177,300.0
open-decider,0.5,overlap,,,,,0.04170952240820453,0.018985725935033487,0.06253123368200246,256.0
open-decider,0.5,disjoint,,,,,-0.03403842751906097,-0.049717602973747686,-0.018429957044657375,285.0
fever,,share,5433.0,5433.0,2792.0,2641.0,0.5138965580710473,,,
fever,0.25,all,,,,,0.17157855098472652,0.1334856362090507,0.2089160283030514,200.0
fever,0.25,overlap,,,,,0.25824585422474866,0.21252564162471502,0.303024039792041,197.0
fever,0.25,disjoint,,,,,0.0017745263713661802,-0.04634724646136296,0.051231829340909356,158.0
fever,0.5,all,,,,,0.10046555601083544,0.06639559142762955,0.13860965574734868,200.0
fever,0.5,overlap,,,,,0.15283159990141154,0.10966116007328927,0.19643601228360236,197.0
fever,0.5,disjoint,,,,,-0.011466303131175097,-0.056874099613071126,0.0345013163077796,158.0
oai-luna,0.25,recall_overlap,,,,,0.35834735739520895,0.24575033676172897,,256.0
oai-luna,0.25,recall_disjoint,,,,,0.18132187534940417,0.24573397109652612,,285.0
open-decider,0.25,recall_overlap,,,,,0.5402242776754496,0.24575033676172897,,256.0
open-decider,0.25,recall_disjoint,,,,,0.13596034530613949,0.24573397109652612,,285.0
fever,0.25,recall_overlap,,,,,0.7565598556610251,0.24462460451111112,,197.0
fever,0.25,recall_disjoint,,,,,0.217976234238853,0.244148878806315,,158.0


==> anc/results/p4_reader_contrasts.csv <==
corpus,x,budget,questions,n_docs,delta,lo95,hi95,lo90,hi90,p_pos,p_neg,equiv_2pt,max_margin_not_equiv
mrc,known,0.25,known,298,0.10419608355849966,0.07443995019708106,0.1329402879465799,0.07834669199182621,0.1288404660216741,0.0,1.0,False,0.1288404660216741
mrc,known,0.25,hidden,298,-0.005612940027056378,-0.017539516419329063,0.006442072392593975,-0.015800953291759484,0.004568893751176055,0.8035,0.1965,True,0.015800953291759484
mrc,known,0.25,overlap,255,0.035478006328878695,0.014717438194250603,0.05660719494733774,0.017867331231553287,0.05361586157538831,0.0005,0.9995,False,0.05361586157538831
mrc,known,0.25,disjoint,283,-0.0174180301714149,-0.032016813262728094,-0.0022885085041903586,-0.02917225950869949,-0.004691319317111426,0.988,0.012,False,0.02917225950869949
mrc,agnostic,0.25,known,299,-0.002934143151534455,-0.02547310479375697,0.01919477563499302,-0.021689186417447284,0.015330279623757877,0.593,0.407,False,0.021689186417447284
mrc,agnostic,0.25,hidden,299,-0.0028267524049023244,-0.013846666779347653,0.008086948622172479,-0.011985299052248988,0.006218311778017043,0.6955,0.3045,True,0.011985299052248988
mrc,agnostic,0.25,overlap,255,0.0011697345785264286,-0.017044469892662995,0.019034003894664028,-0.014403419529871791,0.016350413388019236,0.4605,0.5395,True,0.016350413388019236
mrc,agnostic,0.25,disjoint,284,-0.0001293372160904899,-0.0138366550959784,0.013532001103414886,-0.011581004459652947,0.01165011437604785,0.515,0.485,True,0.01165011437604785
mrc,lingua@0.25,0.25,known,300,0.14015512265512267,0.10496825998076,0.17151979316979316,0.11153540163540164,0.16600633116883118,0.0,1.0,False,0.16600633116883118
mrc,lingua@0.25,0.25,hidden,299,0.14168706159814157,0.12830270772402652,0.1552868222239872,0.13035018417044383,0.15329015933330348,0.0,1.0,False,0.15329015933330348
mrc,lingua@0.25,0.25,overlap,256,0.14320711989472865,0.12203849977772983,0.16505781602702163,0.12574018491282685,0.16191310925543373,0.0,1.0,False,0.16191310925543373
mrc,lingua@0.25,0.25,disjoint,284,0.15251042746987498,0.13499332096387892,0.16891553386879687,0.13765874753459523,0.16624237050558016,0.0,1.0,False,0.16624237050558016
mrc,known,0.5,known,297,0.09018103109012199,0.06282084614786634,0.11778841505482918,0.06718116105742367,0.11289159633856603,0.0,1.0,False,0.11289159633856603
mrc,known,0.5,hidden,299,0.0047606331720518764,-0.010265685393779271,0.01864989682179659,-0.008113508607420833,0.016612342041357545,0.255,0.745,True,0.016612342041357545
mrc,known,0.5,overlap,252,0.03287992719031419,0.012864594810496302,0.053889826578693456,0.016221735314912934,0.05038071640310794,0.001,0.999,False,0.05038071640310794
mrc,known,0.5,disjoint,284,-0.01261599532769493,-0.0298546054184915,0.003980881980250755,-0.02758887285859792,0.0019156197654852949,0.9215,0.0785,False,0.02758887285859792
mrc,agnostic,0.5,known,296,0.027575586950586952,-0.0008390370890370909,0.05633883172945671,0.0038396025896025856,0.05234279328029328,0.0275,0.9725,False,0.05234279328029328
mrc,agnostic,0.5,hidden,299,0.0035479658901549456,-0.012512848110247665,0.017912655648722037,-0.009625214417083899,0.015602091307599776,0.313,0.687,True,0.015602091307599776
mrc,agnostic,0.5,overlap,255,-0.0003685191776661461,-0.0241256752891855,0.022261549926865305,-0.019995425666758108,0.018589263480958917,0.5105,0.4895,True,0.019995425666758108
mrc,agnostic,0.5,disjoint,284,0.00025188426263992973,-0.018416033634395406,0.01792679333714507,-0.015275627169864832,0.015400548362629581,0.485,0.515,True,0.015400548362629581
fever,known,0.25,known,200,0.36,0.285,0.435,0.295,0.425,0.0,1.0,False,0.425
fever,known,0.25,hidden,200,0.18458711178456666,0.1432611125835918,0.22490099094118068,0.1514395240258015,0.21679681222058592,0.0,1.0,False,0.21679681222058592
fever,known,0.25,overlap,197,0.2728805666611417,0.22663447609116633,0.3199376692919904,0.2329086077583102,0.31201187697719474,0.0,1.0,False,0.31201187697719474
fever,known,0.25,disjoint,158,0.0127259041731783,-0.03405245400731634,0.061375591979279685,-0.026297597395206807,0.05281251528579891,0.3115,0.6885,False,0.05281251528579891
fever,agnostic,0.25,known,200,0.035,-0.040124999999999994,0.11,-0.03,0.095,0.1935,0.8425,False,0.095
fever,agnostic,0.25,hidden,200,0.02706491293248263,-0.010672181781114032,0.06587142361732613,-0.005084811050292213,0.06007155970799622,0.0845,0.9155,False,0.06007155970799622
fever,agnostic,0.25,overlap,197,0.02982370642254304,-0.022853007380429915,0.07993706252324266,-0.015145298598011656,0.07171825353539595,0.126,0.874,False,0.07171825353539595
fever,agnostic,0.25,disjoint,158,0.022947627065398938,-0.019463609443181217,0.06821479368218156,-0.01444261827235548,0.060879452266267474,0.1535,0.8465,False,0.060879452266267474
fever,lingua@0.25,0.25,known,200,0.185,0.11,0.26,0.12,0.245,0.0,1.0,False,0.245
fever,lingua@0.25,0.25,hidden,200,0.220163956745103,0.18929000383970235,0.2494935215033117,0.19331762693182153,0.24595122936555763,0.0,1.0,False,0.24595122936555763
fever,lingua@0.25,0.25,overlap,197,0.21058510881819698,0.17109707773104854,0.24938063781750933,0.17747959155838908,0.24332649661416736,0.0,1.0,False,0.24332649661416736
fever,lingua@0.25,0.25,disjoint,158,0.21342612597151736,0.16717870036557567,0.25872736581896727,0.17375636061616348,0.2523085966017296,0.0,1.0,False,0.2523085966017296
fever,known,0.5,known,199,0.23618090452261306,0.17587939698492464,0.2964824120603015,0.18592964824120603,0.2864321608040201,0.0,1.0,False,0.2864321608040201
fever,known,0.5,hidden,200,0.10141789232139009,0.06640998594633818,0.13939974294168955,0.07237229460589105,0.13428332335847393,0.0,1.0,False,0.13428332335847393
fever,known,0.5,overlap,197,0.15799899525404473,0.11562485755274546,0.20031260419681746,0.12271918578580389,0.1944068349076816,0.0,1.0,False,0.1944068349076816
fever,known,0.5,disjoint,158,-0.019381339763282584,-0.06556701215806324,0.02730215210664186,-0.057838619585349305,0.0188267956397487,0.779,0.221,False,0.057838619585349305
fever,agnostic,0.5,known,199,0.04522613065326633,-0.02512562814070352,0.11570351758793901,-0.01507537688442211,0.10552763819095477,0.1255,0.8995,False,0.10552763819095477
fever,agnostic,0.5,hidden,200,0.03279731365157372,-0.004777073989164235,0.06978729497392987,0.0011481009463071045,0.06376032270353939,0.045,0.955,False,0.06376032270353939
fever,agnostic,0.5,overlap,197,0.038896594405775135,-0.008931732937148643,0.08495108469921807,-0.0023126067372582484,0.07811001438388328,0.0595,0.9405,False,0.07811001438388328
fever,agnostic,0.5,disjoint,158,0.005523183383218861,-0.035640785046323356,0.04766574761697363,-0.028347316802619763,0.03992122202274429,0.3895,0.6105,False,0.03992122202274429
ei,known,0.25,known,792,0.17424242424242425,0.14517045454545455,0.2032828282828283,0.14898989898989898,0.1994949494949495,0.0,1.0,False,0.1994949494949495
ei,known,0.25,hidden,792,0.10963150408425526,0.08895177449864951,0.1308035153310273,0.09193633519590458,0.12718454503143498,0.0,1.0,False,0.12718454503143498
ei,known,0.25,overlap,406,0.1882183908045977,0.1463423645320197,0.22964183087027915,0.15545361247947453,0.22344211822660098,0.0,1.0,False,0.22344211822660098
ei,known,0.25,disjoint,729,0.08451142508972269,0.06107510346667267,0.10778492812808925,0.06535286417190252,0.10384112716633835,0.0,1.0,False,0.10384112716633835
ei,known,0.5,known,792,0.07575757575757576,0.05303030303030303,0.09848484848484848,0.056818181818181816,0.09343434343434344,0.0,1.0,False,0.09343434343434344
ei,known,0.5,hidden,792,0.04325581825581826,0.026736765444151808,0.05912259615384615,0.029605699435244888,0.05654595930164112,0.0,1.0,False,0.05654595930164112
ei,known,0.5,overlap,406,0.06781609195402298,0.04240455665024631,0.09377052545155987,0.046098111658456495,0.08990147783251232,0.0,1.0,False,0.08990147783251232
ei,known,0.5,disjoint,729,0.042350904696583716,0.023306418090368708,0.06108614065404187,0.026621253689154932,0.05852568898865195,0.0,1.0,False,0.05852568898865195


==> anc/results/p4_reader_gate.csv <==
corpus,variant,qwen_n_q,qwen_broken_rate,qwen_flip_rate,qwen_auroc_broken,qwen_auroc_flip,luna_n_q,luna_broken_rate,luna_flip_rate,luna_auroc_broken,luna_auroc_flip,paired_n_q,paired_qwen_broken,paired_luna_broken,diff_broken,qwen_broken_lo95,qwen_broken_hi95,luna_broken_lo95,luna_broken_hi95,diff_broken_lo95,diff_broken_hi95,paired_qwen_flip,paired_luna_flip,diff_flip,qwen_flip_lo95,qwen_flip_hi95,luna_flip_lo95,luna_flip_hi95,diff_flip_lo95,diff_flip_hi95
mrc,known@0.25,2990,0.9565069656812776,0.7093645484949833,0.8844860124333925,0.8068959698863195,3054,0.9560732113144759,0.6814014407334643,0.8281742767036885,0.713619973795111,2989,0.8844616204690832,0.8292091440120825,0.05525247645700071,0.8545433168131674,0.9099238329334615,0.7937843487174404,0.8610366461900578,0.02940136995425625,0.07984069932938354,0.8069058449312808,0.7117448045013964,0.09516104042988438,0.7891307313952666,0.8237095170888098,0.6918490505170585,0.7308243175653345,0.0754540691418928,0.11452705027951247
mrc,known@0.5,2953,0.8028217481073641,0.4839146630545208,0.8091144658661036,0.7971692481756786,3055,0.801729873586161,0.46808510638297873,0.7813267565234342,0.745817536309844,2953,0.8091144658661036,0.7810782991437072,0.028036166722396394,0.7909163524651595,0.8268781378441377,0.7642465273276748,0.7982350278052821,0.0162663712739898,0.03987704777983777,0.7971692481756786,0.7435777701973872,0.053591477978291335,0.7810228365372228,0.8124257011253941,0.7263438533163799,0.7610838196529153,0.03630871967104107,0.07188486641245416
mrc,agnostic@0.25,3001,0.9468157181571816,0.688437187604132,0.8727709854950264,0.7965315704738289,3054,0.9474209650582363,0.6686313032089064,0.8587531623338802,0.7124530124306558,3000,0.872741406745118,0.8577525087881676,0.014988897956950464,0.8401228792432954,0.9008067292272093,0.8286919550735417,0.8827020378210677,-0.010988000725760056,0.039562881257472475,0.7964786160997527,0.7127665886159993,0.08371202748375339,0.7787086901412944,0.813664477068651,0.693343491590834,0.732927214845981,0.06270740847302367,0.10345054692513442
mrc,agnostic@0.5,2989,0.739292997960571,0.460689193710271,0.796272085599964,0.8066863267685532,3054,0.7417637271214642,0.4531761624099542,0.7644556525278313,0.7480675210273096,2989,0.796272085599964,0.7630688306433485,0.03320325495661547,0.7777177579485681,0.8132240992789513,0.7460467559991282,0.7792215832418559,0.02156376885093922,0.04491815282686613,0.8066863267685532,0.7481312579786825,0.05855506878987071,0.7908075675161861,0.8223114069189233,0.7311567827577838,0.765363210247688,0.041269296034765424,0.0762415404536126
mrc,random@0.25,2990,0.964661909616038,0.6936454849498328,0.8620942504132008,0.7860538355939412,3054,0.9643926788685524,0.6751800916830386,0.8438900821062544,0.7171305947091768,2990,0.8620942504132008,0.8519572845259706,0.01013696588723012,0.8267534552071637,0.894094410381123,0.823640990798433,0.8787791783317294,-0.017645018772222163,0.03861683430520091,0.7860538355939412,0.7155905070942292,0.07046332849971193,0.7688653878204004,0.8043569764674182,0.6950286630714338,0.7360142451162438,0.049950587518711356,0.09202850431515995
mrc,random@0.5,2956,0.8063961485557084,0.489851150202977,0.7780974599219078,0.7874597450796489,3055,0.8060545575515635,0.4654664484451719,0.7404925920760805,0.7435886338639678,2956,0.7780974599219078,0.7393967740591637,0.03870068586274411,0.7578981926807621,0.7986324340196286,0.7190114148946976,0.7586291941815964,0.024963575943427217,0.052582858022536934,0.7874597450796489,0.7452397077251953,0.042220037354453566,0.7713253984110716,0.8047028970589278,0.7273045994365894,0.7624268816937705,0.025466053276633014,0.06005920112199025
fever,known@0.25,5432,0.5763991163475699,0.2505522827687776,0.8416139317594964,0.9128245501279547,5433,0.5762930241119087,0.24811338118903,0.7665599685441485,0.8650945777596984,5432,0.8416139317594964,0.7666094657579481,0.07500446600154831,0.8311308958345688,0.8523277850005622,0.7551280840131644,0.7796185691442418,0.06753559837178588,0.08261934329539834,0.9128245501279547,0.8650825251324559,0.047742024995498844,0.9056520168947721,0.9200264440705818,0.8564168896137171,0.8743031598260071,0.03805535009094961,0.057358548207950326
fever,known@0.5,5432,0.42507363770250367,0.1568483063328424,0.7737526811442563,0.9374438772372224,5433,0.42499539849070495,0.15571507454445058,0.7095771209801428,0.8581065515092762,5432,0.7737526811442563,0.709600614726903,0.06415206641735338,0.7606536493844426,0.7873064337689614,0.6963235430976854,0.7232173057092113,0.056366057507938064,0.07170351116094763,0.9374438772372224,0.8580883694747814,0.07935550776244105,0.9309508513568558,0.9439812251793946,0.848741099376163,0.8675603868611503,0.06994548190908048,0.08929176481050533
fever,agnostic@0.25,5432,0.7667525773195877,0.36579528718703974,0.86505522493133,0.8647951890481161,5433,0.766795508926928,0.3605742683600221,0.7859745957143198,0.8215667146567971,5432,0.86505522493133,0.7859751319628088,0.07908009296852125,0.8550567354127564,0.8753148496334229,0.771846752221315,0.8004638474173313,0.06979476200917473,0.08844260886202217,0.8647951890481161,0.8215549487205831,0.04324024032753304,0.8551476790414198,0.8746838614205698,0.8117475220620561,0.8318682682667153,0.0315645654540902,0.05514942554213074
fever,agnostic@0.5,5432,0.4988954344624448,0.19753313696612665,0.8060823249672614,0.927093883165744,5433,0.49898766795508925,0.1936315111356525,0.7315215231927182,0.8553616420023208,5432,0.8060823249672614,0.7314465161550954,0.07463580881216603,0.7940847403650937,0.8185166333434649,0.718575323960455,0.7454262582195109,0.06722026862779962,0.08235550266720468,0.927093883165744,0.8554753285761412,0.07161855458960287,0.9199269391510523,0.9338030470288942,0.846592038474289,0.8648551805874292,0.06123116439314329,0.08191501746058176
fever,random@0.25,5432,0.7963917525773195,0.38217967599410896,0.873093239999699,0.850007234045485,5433,0.7962451684152402,0.36683232100128843,0.7922504668104163,0.8272140719261601,5432,0.873093239999699,0.7922764411159573,0.08081679888374171,0.8627418076549868,0.8833159837837286,0.7775667773569559,0.8075237916431588,0.070956666398677,0.09098558471668784,0.850007234045485,0.8271738231235903,0.022833410921894615,0.840737480456283,0.8598263758655295,0.8177247290101617,0.8363516429634248,0.011954318693147687,0.03442074975943763
fever,random@0.5,5425,0.5504147465437788,0.22193548387096773,0.8146911911182072,0.9155680032049844,5433,0.5501564513160316,0.2184796613289159,0.7428346791481477,0.8463479776396914,5425,0.8146911911182072,0.7427640317930306,0.07192715932517657,0.8036202457561187,0.8256037476998366,0.729641662384357,0.7549555938703072,0.06428665891431277,0.07932263712490524,0.9155680032049844,0.8462903135390356,0.06927768966594883,0.9079594808948479,0.9228626944714617,0.8364681396593312,0.8557004876795358,0.059498606874112084,0.07937377474929123
ei,known@0.25,2915,0.5149228130360206,0.09777015437392796,0.6838517367488153,0.6722620238809953,2915,0.5149228130360206,0.09502572898799314,0.682551095120933,0.6881498673921552,2915,0.6838517367488153,0.682551095120933,0.0013006416278822375,0.665054824891017,0.7020213138719406,0.6635731148184525,0.7016924836436221,-0.011337397151781298,0.013621914187091463,0.6722620238809953,0.6881498673921552,-0.015887843511159905,0.6430209050019703,0.7006123398514588,0.6620201901217599,0.713701074737407,-0.04414429245099738,0.010076353466469717
ei,known@0.5,2915,0.3331046312178388,0.05763293310463122,0.6883611354803711,0.6772388059701493,2915,0.3331046312178388,0.05797598627787307,0.6960120235809674,0.6801350646664109,2915,0.6883611354803711,0.6960120235809674,-0.00765088810059622,0.6682116194657686,0.7091360266381151,0.6762159388225578,0.7156386856648165,-0.020899486160198832,0.00581873628639505,0.6772388059701493,0.6801350646664109,-0.0028962586962616443,0.6394510256557245,0.7121834229338719,0.6449269958162954,0.7141110627809696,-0.036815534477569835,0.03400073559301853
ei,random@0.25,2915,0.8281303602058319,0.20994854202401372,0.6558407625511198,0.5838516257566857,2915,0.8281303602058319,0.2188679245283019,0.6575643245406453,0.6105635198929461,2915,0.6558407625511198,0.6575643245406453,-0.0017235619895255017,0.6289204616020376,0.6829663004436015,0.6294135249561055,0.6846326550622442,-0.021333876463859505,0.01657849063959052,0.5838516257566857,0.6105635198929461,-0.026711894136260406,0.5627791949381585,0.6051928683949097,0.5898664756674519,0.6322282235190145,-0.05001606016482512,-0.0033795007453359554
ei,random@0.5,2915,0.63704974271012,0.10566037735849057,0.5686945018745807,0.605600431405955,2915,0.63704974271012,0.10428816466552315,0.5865635876309229,0.6622053206071479,2915,0.5686945018745807,0.5865635876309229,-0.017869085756342162,0.5475424802272032,0.59106445490557,0.5660977997749744,0.6083390084499077,-0.032215393162865175,-0.0033683611953729473,0.605600431405955,0.6622053206071479,-0.05660488920119289,0.5794828908090158,0.6303080194126337,0.6375605905709475,0.6874032191828805,-0.08486909770872302,-0.028681775745139217


==> anc/results/p4_reader_levels.csv <==
corpus,reader,variant,n_docs,acc,lo95,hi95,all_no,all_yes,label_prior,acc_known,acc_hidden,refused,n_answers
mrc,qwen3.8-flash,original,299,0.8916387374850233,0.8829745455405146,0.8995128895962444,0.5556510714738672,0.44434892852613284,0.5556510714738672,0.8890755802371965,0.8922340978295825,0.02347024308466052,17895
mrc,qwen3.8-flash,empty,300,0.6030959262603697,0.5912879206820246,0.6151895545105299,0.5556510714738672,0.44434892852613284,0.5556510714738672,0.6152574478661434,0.6017693856255056,0.009276334171556301,17895
mrc,qwen3.8-flash,known@0.25,300,0.6788818957289348,0.6665215124099386,0.6915931120302485,0.5556510714738672,0.44434892852613284,0.5556510714738672,0.7722159483029049,0.6650428594314506,0.012182173791561888,17895
mrc,qwen3.8-flash,known@0.5,300,0.7606943519932927,0.7475053375744174,0.7735359881778993,0.5556510714738672,0.44434892852613284,0.5556510714738672,0.8255838587214426,0.751991093615647,0.02363788767812238,17895
mrc,qwen3.8-flash,agnostic@0.25,300,0.6694053662992449,0.6558116249365953,0.6820605542250678,0.5556510714738672,0.44434892852613284,0.5556510714738672,0.6670256132756133,0.6677038534612558,0.012126292260407935,17895
mrc,qwen3.8-flash,agnostic@0.5,300,0.7532010392462887,0.7405925885064928,0.7663548781824064,0.5556510714738672,0.44434892852613284,0.5556510714738672,0.7616984464810552,0.7497241573630608,0.009443978765018162,17895
mrc,qwen3.8-flash,random@0.25,300,0.6700886586964248,0.6569019694270484,0.6834769943370819,0.5556510714738672,0.44434892852613284,0.5556510714738672,0.66657696007696,0.6708956255438958,0.01357921207041073,17895
mrc,qwen3.8-flash,random@0.5,299,0.7436998363551325,0.7306160956467322,0.7562491083058982,0.5556510714738672,0.44434892852613284,0.5556510714738672,0.7317904597267013,0.7454444278787682,0.027549594858899133,17895
mrc,qwen3.8-flash,lingua@0.25,300,0.8140628316740242,0.8024546843444671,0.8250343389395075,0.5556510714738672,0.44434892852613284,0.5556510714738672,0.8104027176527177,0.8131512127125196,0.009667504889633976,17895
mrc,gpt-6-luna,empty,300,0.7001375179291469,0.6839776147920458,0.7164391979998909,0.5556510714738672,0.44434892852613284,0.5556510714738672,0.7459952563400838,0.7002834274585803,0.5070131321598211,17895
fever,qwen3.8-flash,original,200,0.9514696425247238,0.9427742152321309,0.9596362710917339,0.3159085618875033,0.6840914381124966,0.6840914381124966,0.93,0.953971885051863,0.00017752529735487306,5633
fever,qwen3.8-flash,empty,200,0.31613583461477607,0.2967678308438929,0.3362932155365663,0.3159085618875033,0.6840914381124966,0.6840914381124966,0.275,0.32166223325662563,0.0,5633
fever,qwen3.8-flash,known@0.25,200,0.7803755245473064,0.7522660202559643,0.8067406562786051,0.3159085618875033,0.6840914381124966,0.6840914381124966,0.925,0.7771702247194241,0.0,5633
fever,qwen3.8-flash,known@0.5,200,0.8459362871208032,0.8235039113243082,0.8681084330659695,0.3159085618875033,0.6840914381124966,0.6840914381124966,0.93,0.8446278253340256,0.0,5633
fever,qwen3.8-flash,agnostic@0.25,200,0.615355191129004,0.5826677200537629,0.6481503558807934,0.3159085618875033,0.6840914381124966,0.6840914381124966,0.6,0.6196480258673401,0.0,5633
fever,qwen3.8-flash,agnostic@0.5,200,0.7708144957576971,0.7403741221433374,0.799328632749617,0.3159085618875033,0.6840914381124966,0.6840914381124966,0.74,0.7760072466642092,0.0,5633
fever,qwen3.8-flash,random@0.25,200,0.5874876521349922,0.5557465472480116,0.6177265389701209,0.3159085618875033,0.6840914381124966,0.6840914381124966,0.565,0.5925831129348574,0.0,5633
fever,qwen3.8-flash,random@0.5,200,0.7389469010322551,0.7069376657323464,0.7691900175588137,0.3159085618875033,0.6840914381124966,0.6840914381124966,0.6984924623115578,0.7432099330126354,0.0012426770814841115,5633
fever,qwen3.8-flash,lingua@0.25,200,0.8068869817093727,0.7869325220282005,0.8267287911989769,0.3159085618875033,0.6840914381124966,0.6840914381124966,0.75,0.8127470696799604,0.0,5633
fever,gpt-6-luna,empty,200,0.3249742062692446,0.3055262673920131,0.3458375593806948,0.3159085618875033,0.6840914381124966,0.6840914381124966,0.2887700534759358,0.33045523104991376,0.0731404225102077,5633
ei,qwen3.8-flash,original,792,0.909898763224298,0.8970653733830539,0.9225075453735213,0.4452679862884854,0.5547320137115146,0.5547320137115146,0.9027777777777778,0.9123837126678036,0.0,3707
ei,qwen3.8-flash,empty,792,0.4452679862884854,0.42260419855116826,0.4677524439336494,0.4452679862884854,0.5547320137115146,0.5547320137115146,0.37752525252525254,0.4647992543850797,0.0,3707
ei,qwen3.8-flash,known@0.25,792,0.8484387633228989,0.8329354106005733,0.8636217564486002,0.4452679862884854,0.5547320137115146,0.5547320137115146,0.9053030303030303,0.8302652670849441,0.0,3707
ei,qwen3.8-flash,known@0.5,792,0.8801527283701971,0.8656799631200812,0.8945294382100867,0.4452679862884854,0.5547320137115146,0.5547320137115146,0.9065656565656566,0.8724640405337176,0.0,3707
ei,qwen3.8-flash,random@0.25,792,0.7247129591046703,0.7056153073794562,0.74329394887355,0.4452679862884854,0.5547320137115146,0.5547320137115146,0.7310606060606061,0.7206337630006888,0.0,3707
ei,qwen3.8-flash,random@0.5,792,0.8295069305653086,0.8130688081208914,0.8459922472968373,0.4452679862884854,0.5547320137115146,0.5547320137115146,0.8308080808080808,0.8292082222778994,0.0,3707
ei,gpt-6-luna,empty,623,0.517991129035884,0.4870940820148284,0.5501958086605429,0.4452679862884854,0.5547320137115146,0.5547320137115146,0.43630573248407645,0.5453551251008878,0.5646074993256002,3707


==> anc/results/p4_refusal_contrasts.csv <==
rule,corpus,family,budget,contrast,questions,n_docs,delta,lo95,hi95,lo90,hi90,detected,within_margin
drop,mrc,single,0.25,known-random,hidden,300,-0.008190291929369762,-0.019496389719744,0.003157261357009803,-0.01800756958151831,0.001505491884865741,False,True
drop,mrc,single,0.25,agnostic-random,hidden,300,-0.008491839315032067,-0.019457566298056846,0.0026184924595778255,-0.017363590981394887,0.0005365441289768199,False,True
drop,mrc,single,0.5,known-random,hidden,300,-0.004118547303955389,-0.01700710366457192,0.008644834317639462,-0.014950561367851169,0.0066164360540291916,False,True
drop,mrc,single,0.5,agnostic-random,hidden,300,-0.0028658975299397627,-0.01599363335197953,0.009864735895895557,-0.01314163535478287,0.007509278647133527,False,True
drop,mrc,single,0.25,known-random,overlap,256,0.042779942698947734,0.02171583074966302,0.06437537029115181,0.025752307812343767,0.060789559183962824,True,False
drop,mrc,single,0.25,known-random,disjoint,285,-0.028547952958005215,-0.043133426928829696,-0.014155604215365828,-0.04109373683760265,-0.01640080737790082,True,False
drop,mrc,single,0.5,known-random,overlap,256,0.02614562277260473,0.004663562615743036,0.04707657227583859,0.008636069080071937,0.04371926861450778,True,False
drop,mrc,single,0.5,known-random,disjoint,285,-0.016191778096999628,-0.032970256577509426,0.0014605384866018946,-0.03041123867848894,-0.001435864267187697,False,False
drop,mrc,masks,0.25,known-random,known,300,0.0966192480359147,0.0724930535513869,0.11949117163700497,0.07705996172037838,0.11472646003687671,True,False
drop,mrc,masks,0.25,known-random,hidden,300,-0.002158473994549655,-0.011313967807097897,0.006778280619983848,-0.009805925604887597,0.005428330204963115,False,True
drop,mrc,masks,0.25,known-random,overlap,256,0.04351963394063295,0.026340952163016837,0.06093141874088173,0.02893110239112149,0.058104425275888015,True,False
drop,mrc,masks,0.25,known-random,disjoint,285,-0.02174522765299879,-0.033607232313278924,-0.010289835351744164,-0.03193934432574575,-0.011899194860635297,True,False
drop,mrc,masks,0.5,known-random,known,300,0.07700050104216771,0.057927295775212446,0.0953824555074555,0.06141131653839986,0.0926674232403399,True,False
drop,mrc,masks,0.5,known-random,hidden,300,-0.002412905354875725,-0.01310273434740151,0.007708279159869289,-0.01114529220992377,0.006119298723668477,False,True
drop,mrc,masks,0.5,known-random,overlap,256,0.028159227910752108,0.013226893908427977,0.04431537384341676,0.015542445399759243,0.04144000561567361,True,False
drop,mrc,masks,0.5,known-random,disjoint,285,-0.015264850816201412,-0.027965814545034835,-0.0027519104415525716,-0.026195460300954487,-0.004640737333795803,True,False
drop,mrc,tokens,0.25,typed-random,known,300,0.11419761103094438,0.09119264470097804,0.13756537197370525,0.09510958193041529,0.13352799422799425,True,False
drop,mrc,tokens,0.25,typed-random,hidden,300,-0.0043396405079611546,-0.014584563347023625,0.006357795795519619,-0.013104813900271307,0.00410716677174214,False,True
drop,mrc,tokens,0.25,longlingua-random,known,300,0.0689810405643739,0.04661319143819145,0.09330799863716531,0.050323665223665236,0.0901740580407247,True,False
drop,mrc,tokens,0.25,longlingua-random,hidden,300,-0.015744082042133574,-0.025920528829733717,-0.00611940711016447,-0.0240732644092689,-0.0075725118095669244,True,False
drop,mrc,tokens,0.25,mmr-random,known,300,0.11026443001443004,0.08712750921917589,0.1339415233686067,0.09058133918550587,0.13026714365881034,True,False
drop,mrc,tokens,0.25,mmr-random,hidden,300,-0.0008144009732077819,-0.01005414820219624,0.00867519391351354,-0.008766280819093246,0.006838910383816094,False,True
drop,mrc,tokens,0.25,typed-lingua,known,299,-0.022704469443599877,-0.04860362463623332,0.005848638076898923,-0.04475505171157346,0.00026415613372135076,False,False
drop,mrc,tokens,0.25,typed-lingua,hidden,300,-0.12616142675364517,-0.13941094738686582,-0.1134200456806299,-0.13747743439204008,-0.11532106778255065,True,False
drop,mrc,tokens,0.5,typed-random,known,300,0.06993967452300785,0.04824206750040084,0.09102336159211159,0.05140951579284913,0.08778704104537438,True,False
drop,mrc,tokens,0.5,typed-random,hidden,300,0.0011178606208734588,-0.01062285221659982,0.011935693287378119,-0.008398183268712407,0.010343933422705556,False,True
drop,mrc,tokens,0.5,longlingua-random,known,300,0.04896228154561489,0.027320745149911823,0.07108577140452141,0.030056868286034957,0.06751228755812089,True,False
drop,mrc,tokens,0.5,longlingua-random,hidden,300,-0.009229391559659949,-0.01912723713533466,0.0015331693058519087,-0.017640876149264424,-0.00016821196485615998,False,True
drop,mrc,tokens,0.5,mmr-random,known,300,0.07824931858265191,0.05858145843354177,0.0981047228234728,0.06133962842712844,0.09539373897707232,True,False
drop,mrc,tokens,0.5,mmr-random,hidden,300,0.0009277170197991121,-0.009246651241365708,0.010666138196480266,-0.007668497854896077,0.008666650062454815,False,True
drop,mrc,tokens,0.5,typed-lingua,known,300,-0.019202380952380953,-0.037683267195767194,-0.00018267195767196866,-0.034872751322751326,-0.003146825396825399,True,False
drop,mrc,tokens,0.5,typed-lingua,hidden,300,-0.09683710927681659,-0.11001195267904981,-0.08403230103164247,-0.10807281129025526,-0.08652383464219233,True,False
drop,fever,single,0.25,known-random,known,200,0.365,0.289875,0.44,0.3,0.425,True,False
drop,fever,single,0.25,known-random,hidden,200,0.17157855098472652,0.13422033192736904,0.20900659022831075,0.1406352589802332,0.2017168508399034,True,False
drop,fever,single,0.25,known-random,overlap,197,0.25824585422474866,0.209893610888152,0.303498873252863,0.21718308919165114,0.29657519361654433,True,False
drop,fever,single,0.25,known-random,disjoint,158,0.0017745263713661802,-0.04650322514630243,0.05236084473425249,-0.03867553546112716,0.04242365992256095,False,False
drop,fever,single,0.5,known-random,known,200,0.25,0.19,0.315,0.2,0.3,True,False
drop,fever,single,0.5,known-random,hidden,200,0.10046555601083544,0.0655358429701548,0.1341402944417073,0.07124556622800704,0.12790115224288315,True,False
drop,fever,single,0.5,known-random,overlap,197,0.15283159990141154,0.11237823402042947,0.19503002465033875,0.11915564015206287,0.18878209254177036,True,False
drop,fever,single,0.5,known-random,disjoint,158,-0.011466303131175097,-0.05605087238105718,0.032534871836516446,-0.050428689403938264,0.025742765284030935,False,False
drop,fever,masks,0.25,known-random,known,200,0.345,0.28833333333333333,0.3991874999999999,0.2975,0.3891666666666667,True,False
drop,fever,masks,0.25,known-random,hidden,200,0.17060645973358646,0.13727272414072858,0.2023677638587281,0.14295535224138936,0.197677409777909,True,False
drop,fever,masks,0.25,known-random,overlap,197,0.2639639261667065,0.22769332929542638,0.2961836107868858,0.2333891951125048,0.29223011550908456,True,False
drop,fever,masks,0.25,known-random,disjoint,158,-0.006274917008023422,-0.044101615966721526,0.02936248463945398,-0.03791709615564717,0.02357351735587935,False,False
drop,fever,masks,0.5,known-random,known,200,0.2333333333333333,0.18916666666666665,0.2791666666666666,0.19583333333333333,0.2700416666666666,True,False
drop,fever,masks,0.5,known-random,hidden,200,0.09061647103262732,0.06642054797947083,0.11490122743965707,0.070617947181481,0.11003572018676398,True,False
drop,fever,masks,0.5,known-random,overlap,197,0.14939294333423517,0.12251144586396855,0.17651888582350578,0.12675538028802227,0.17231880266346086,True,False
drop,fever,masks,0.5,known-random,disjoint,158,-0.03301372972196509,-0.06555601638660287,-0.0005513526806783024,-0.05990015855324987,-0.006240836016571234,True,False
drop,ei,single,0.25,known-random,known,792,0.20959595959595959,0.17803030303030304,0.23993055555555537,0.18434343434343434,0.23484848484848486,True,False
drop,ei,single,0.25,known-random,hidden,792,0.12514171987856199,0.10406980279101989,0.14512984333969683,0.10759209095109214,0.1418995974176895,True,False
drop,ei,single,0.25,known-random,overlap,406,0.2144088669950739,0.17170771756978653,0.25591235632183906,0.18000410509031198,0.25,True,False
drop,ei,single,0.25,known-random,disjoint,729,0.09798166541181488,0.07570403378598635,0.12140096644685663,0.07901700410147453,0.11753736661144068,True,False
drop,ei,single,0.5,known-random,known,792,0.10101010101010101,0.07828282828282829,0.125,0.08207070707070707,0.12121212121212122,True,False
drop,ei,single,0.5,known-random,hidden,792,0.03928946573982459,0.023009672300940243,0.05530762508745464,0.025550737031000186,0.05328713216497308,True,False
drop,ei,single,0.5,known-random,overlap,406,0.06974548440065682,0.043553981937602626,0.09700533661740558,0.04704228243021347,0.0926949917898194,True,False
drop,ei,single,0.5,known-random,disjoint,729,0.0385032993382571,0.01871745706703471,0.058531341486588395,0.021890243206844892,0.05553757781096962,True,False
drop,ei,masks,0.25,known-random,known,792,0.21233164983164984,0.1910759379509379,0.23361592111592108,0.19446699134199133,0.22908549783549784,True,False
drop,ei,masks,0.25,known-random,hidden,792,0.12402115626013438,0.10988151615218215,0.13856750677773402,0.11174142813956126,0.13661081478045764,True,False
drop,ei,masks,0.25,known-random,overlap,406,0.21861951677222613,0.19153750293220737,0.2460874091015716,0.19574507389162563,0.24196106028618347,True,False
drop,ei,masks,0.25,known-random,disjoint,729,0.0962171453074637,0.07980878952811098,0.11351809106299499,0.08183797112809459,0.11096620865580299,True,False
drop,ei,masks,0.5,known-random,known,792,0.09564393939393939,0.08049242424242424,0.11079545454545454,0.08301767676767677,0.10858585858585859,True,False
drop,ei,masks,0.5,known-random,hidden,792,0.04400515779851904,0.03204691956822638,0.055796934927280314,0.033795876048791716,0.05405165738617443,True,False
drop,ei,masks,0.5,known-random,overlap,406,0.07966954022988505,0.05942015599343185,0.09879233374384236,0.06205870279146141,0.09628951149425288,True,False
drop,ei,masks,0.5,known-random,disjoint,729,0.035664009600007,0.021988428279749752,0.0499369909196704,0.02416675085737789,0.04711877000457248,True,False
drop,fever,tokens,0.25,typed-random,known,200,0.3566666666666667,0.2966666666666667,0.42,0.3066666666666667,0.4083333333333334,True,False
drop,fever,tokens,0.25,typed-random,hidden,200,0.17828265704037677,0.14966868924444965,0.20822475473658,0.153961660655124,0.20286841848479387,True,False
drop,fever,tokens,0.25,longlingua-random,known,200,0.12666666666666668,0.0666666666666667,0.185,0.07666666666666667,0.17500000000000004,True,False
drop,fever,tokens,0.25,longlingua-random,hidden,200,0.09436087409158656,0.06379022520639648,0.12322522603776824,0.07054804105760183,0.11803954485902875,True,False
drop,fever,tokens,0.25,mmr-random,known,200,0.3216666666666667,0.26333333333333336,0.38000000000000006,0.2716666666666667,0.37000000000000005,True,False
drop,fever,tokens,0.25,mmr-random,hidden,200,0.1615361699131813,0.1323784260533734,0.19018784890976353,0.1359453773271522,0.1866816061353363,True,False
drop,fever,tokens,0.25,typed-lingua,known,200,0.13,0.075,0.185,0.085,0.175,True,False
drop,fever,tokens,0.25,typed-lingua,hidden,200,-0.031701848361236455,-0.06208949995712244,-0.0013618049097894789,-0.05653932216836909,-0.005445668067160906,True,False
drop,fever,tokens,0.5,typed-random,known,200,0.20833333333333337,0.16,0.25666666666666665,0.16833333333333336,0.25,True,False
drop,fever,tokens,0.5,typed-random,hidden,200,0.10402080294836236,0.07866267172897842,0.1297226476738542,0.08226539218271083,0.12555992790116322,True,False
drop,fever,tokens,0.5,longlingua-random,known,200,0.13333333333333336,0.07666666666666667,0.19004166666666647,0.08500000000000002,0.18,True,False
drop,fever,tokens,0.5,longlingua-random,hidden,200,0.07960874152722237,0.048263918888783605,0.10880324387403739,0.05306523462327585,0.10468801743912698,True,False
drop,fever,tokens,0.5,mmr-random,known,200,0.19333333333333336,0.14829166666666668,0.24166666666666672,0.15658333333333335,0.23341666666666663,True,False
drop,fever,tokens,0.5,mmr-random,hidden,200,0.12034652585993268,0.09556571693141754,0.14434780382084925,0.0999912485330012,0.14136092202490344,True,False
drop,fever,tokens,0.5,typed-lingua,known,200,0.06,0.025,0.1,0.03,0.09024999999999977,True,False
drop,fever,tokens,0.5,typed-lingua,hidden,200,-0.05884402466266142,-0.0806086721085477,-0.03955360363584821,-0.07613067689459664,-0.0422917618261844,True,False
wrong,mrc,single,0.25,known-random,hidden,300,-0.010132811967467598,-0.02205215172030418,0.0018662769465153848,-0.020285143380786103,-0.00020371224205191173,False,False
wrong,mrc,single,0.25,agnostic-random,hidden,300,-0.010859279788134594,-0.02221631858912427,0.0006131404034473143,-0.020225909328536525,-0.0014591042844738344,False,False
wrong,mrc,single,0.5,known-random,hidden,300,-0.004459622094536983,-0.017396906620476264,0.008306113150554715,-0.01524424773701981,0.006329043658460614,False,True
wrong,mrc,single,0.5,agnostic-random,hidden,300,-0.002760635505985429,-0.01594783276952339,0.009929743089504282,-0.01310500487211929,0.0077843729901786,False,True
wrong,mrc,single,0.25,known-random,overlap,256,0.04123423041435436,0.019745383608163605,0.06327250609803411,0.024152583819843775,0.05956899175028426,True,False
wrong,mrc,single,0.25,known-random,disjoint,285,-0.02975270145655667,-0.04446324693064801,-0.015100557131123184,-0.042522294762233466,-0.017554388217708154,True,False
wrong,mrc,single,0.5,known-random,overlap,256,0.026205383610873045,0.004715885082027937,0.04716974241530688,0.008638642235648286,0.043769154006637265,True,False
wrong,mrc,single,0.5,known-random,disjoint,285,-0.0169822418510639,-0.033783547166695835,0.0008984559859630494,-0.03106679146088653,-0.0022686132079245353,False,False
wrong,mrc,masks,0.25,known-random,known,300,0.09909259259259261,0.07480640682619849,0.12216181607744109,0.07934424703383038,0.11740261443803113,True,False
wrong,mrc,masks,0.25,known-random,hidden,300,-0.004056869981930493,-0.013376754382668844,0.005371372336133888,-0.011911580769092192,0.0036616586212843997,False,True
wrong,mrc,masks,0.25,known-random,overlap,256,0.041200929394458574,0.02312599513054218,0.0595495195077098,0.026127573615887047,0.05617001464229284,True,False
wrong,mrc,masks,0.25,known-random,disjoint,285,-0.022914841236945885,-0.03540623039499871,-0.01141133616628304,-0.033258403250061734,-0.012829659920189711,True,False
wrong,mrc,masks,0.5,known-random,known,300,0.07714335818502487,0.057986819584736254,0.09551640311848644,0.06147414421997756,0.09287328643578643,True,False
wrong,mrc,masks,0.5,known-random,hidden,300,-0.0026590982607415186,-0.01356840617907714,0.007503596331596434,-0.011445435976884032,0.005779380716928128,False,True
wrong,mrc,masks,0.5,known-random,overlap,256,0.028156373953572577,0.013205810664446595,0.04430434626365337,0.01544926971097896,0.041514037772411645,True,False
wrong,mrc,masks,0.5,known-random,disjoint,285,-0.0157625627196619,-0.028531941457881134,-0.0028507192868324933,-0.02678813150840675,-0.005311290979185059,True,False
wrong,mrc,tokens,0.25,typed-random,known,300,0.11597847522847525,0.09299488536155204,0.13915522286355617,0.09659795775212443,0.13535512265512264,True,False
wrong,mrc,tokens,0.25,typed-random,hidden,300,-0.0060561525957775475,-0.016713662858901787,0.0046874181273888265,-0.01492333717698576,0.00245272092773465,False,True
wrong,mrc,tokens,0.25,longlingua-random,known,300,0.06350529100529101,0.041011461840628524,0.0884624599166266,0.04444787958954627,0.08422079525412861,True,False
wrong,mrc,tokens,0.25,longlingua-random,hidden,300,-0.03714617095538923,-0.04819958703033497,-0.026140514159554446,-0.04597764186262784,-0.027895653009550013,True,False
wrong,mrc,tokens,0.25,mmr-random,known,300,0.11368771043771045,0.09054177088343757,0.13815717692801027,0.09429024971941641,0.13401973504890172,True,False
wrong,mrc,tokens,0.25,mmr-random,hidden,300,-0.0008840150919939416,-0.010550827329777978,0.008585849089617311,-0.009087005804508629,0.007053005903307117,False,True
wrong,mrc,tokens,0.25,typed-lingua,known,300,-0.014151274651274654,-0.04199387926887927,0.013454903198653181,-0.03667506012506013,0.009465981240981238,False,False
wrong,mrc,tokens,0.25,typed-lingua,hidden,300,-0.12634824663088887,-0.139958980130395,-0.11330716652104078,-0.13822282565262334,-0.1153047518996074,True,False
wrong,mrc,tokens,0.5,typed-random,known,300,0.07014249639249638,0.04848743586660254,0.09112197370530702,0.0516068101651435,0.08798363596280262,True,False
wrong,mrc,tokens,0.5,typed-random,hidden,300,0.0010064906584398158,-0.010531411629666644,0.01207194724013029,-0.008661434126080924,0.010320768430920986,False,True
wrong,mrc,tokens,0.5,longlingua-random,known,300,0.04503018278018279,0.02273023889690557,0.06662757936507936,0.026600555154721834,0.06338085618085618,True,False
wrong,mrc,tokens,0.5,longlingua-random,hidden,300,-0.013967642986025052,-0.02421920242534484,-0.0029571264508701676,-0.0226183147906131,-0.0045791355855727255,True,False
wrong,mrc,tokens,0.5,mmr-random,known,300,0.0775923520923521,0.05753605900272569,0.09773646885521885,0.06062618045534713,0.0947850328683662,True,False
wrong,mrc,tokens,0.5,mmr-random,hidden,300,0.0003305024409542508,-0.009942344803324841,0.010061830532478956,-0.008260751621821433,0.008119739365952177,False,True
wrong,mrc,tokens,0.5,typed-lingua,known,300,-0.019202380952380953,-0.037683267195767194,-0.00018267195767196866,-0.034872751322751326,-0.003146825396825399,True,False
wrong,mrc,tokens,0.5,typed-lingua,hidden,300,-0.0977721736352005,-0.11091859439316815,-0.08506184815251164,-0.10907734899050975,-0.08738537347011914,True,False
wrong,fever,single,0.25,known-random,known,200,0.365,0.289875,0.44,0.3,0.425,True,False
wrong,fever,single,0.25,known-random,hidden,200,0.17157855098472652,0.13422033192736904,0.20900659022831075,0.1406352589802332,0.2017168508399034,True,False
wrong,fever,single,0.25,known-random,overlap,197,0.25824585422474866,0.209893610888152,0.303498873252863,0.21718308919165114,0.29657519361654433,True,False
wrong,fever,single,0.25,known-random,disjoint,158,0.0017745263713661802,-0.04650322514630243,0.05236084473425249,-0.03867553546112716,0.04242365992256095,False,False
wrong,fever,single,0.5,known-random,known,200,0.25,0.19,0.315,0.2,0.3,True,False
wrong,fever,single,0.5,known-random,hidden,200,0.10046555601083544,0.0655358429701548,0.1341402944417073,0.07124556622800704,0.12790115224288315,True,False
wrong,fever,single,0.5,known-random,overlap,197,0.15283159990141154,0.11237823402042947,0.19503002465033875,0.11915564015206287,0.18878209254177036,True,False
wrong,fever,single,0.5,known-random,disjoint,158,-0.011466303131175097,-0.05605087238105718,0.032534871836516446,-0.050428689403938264,0.025742765284030935,False,False
wrong,fever,masks,0.25,known-random,known,200,0.345,0.28833333333333333,0.3991874999999999,0.2975,0.3891666666666667,True,False
wrong,fever,masks,0.25,known-random,hidden,200,0.17060645973358646,0.13727272414072858,0.2023677638587281,0.14295535224138936,0.197677409777909,True,False
wrong,fever,masks,0.25,known-random,overlap,197,0.2639639261667065,0.22769332929542638,0.2961836107868858,0.2333891951125048,0.29223011550908456,True,False
wrong,fever,masks,0.25,known-random,disjoint,158,-0.006274917008023422,-0.044101615966721526,0.02936248463945398,-0.03791709615564717,0.02357351735587935,False,False
wrong,fever,masks,0.5,known-random,known,200,0.2333333333333333,0.18916666666666665,0.2791666666666666,0.19583333333333333,0.2700416666666666,True,False
wrong,fever,masks,0.5,known-random,hidden,200,0.09061647103262732,0.06642054797947083,0.11490122743965707,0.070617947181481,0.11003572018676398,True,False
wrong,fever,masks,0.5,known-random,overlap,197,0.14939294333423517,0.12251144586396855,0.17651888582350578,0.12675538028802227,0.17231880266346086,True,False
wrong,fever,masks,0.5,known-random,disjoint,158,-0.03301372972196509,-0.06555601638660287,-0.0005513526806783024,-0.05990015855324987,-0.006240836016571234,True,False
wrong,ei,single,0.25,known-random,known,792,0.20959595959595959,0.17803030303030304,0.23993055555555537,0.18434343434343434,0.23484848484848486,True,False
wrong,ei,single,0.25,known-random,hidden,792,0.12514171987856199,0.10406980279101989,0.14512984333969683,0.10759209095109214,0.1418995974176895,True,False
wrong,ei,single,0.25,known-random,overlap,406,0.2144088669950739,0.17170771756978653,0.25591235632183906,0.18000410509031198,0.25,True,False
wrong,ei,single,0.25,known-random,disjoint,729,0.09798166541181488,0.07570403378598635,0.12140096644685663,0.07901700410147453,0.11753736661144068,True,False
wrong,ei,single,0.5,known-random,known,792,0.10101010101010101,0.07828282828282829,0.125,0.08207070707070707,0.12121212121212122,True,False
wrong,ei,single,0.5,known-random,hidden,792,0.03928946573982459,0.023009672300940243,0.05530762508745464,0.025550737031000186,0.05328713216497308,True,False
wrong,ei,single,0.5,known-random,overlap,406,0.06974548440065682,0.043553981937602626,0.09700533661740558,0.04704228243021347,0.0926949917898194,True,False
wrong,ei,single,0.5,known-random,disjoint,729,0.0385032993382571,0.01871745706703471,0.058531341486588395,0.021890243206844892,0.05553757781096962,True,False
wrong,ei,masks,0.25,known-random,known,792,0.21248196248196247,0.19137806637806637,0.23376623376623376,0.19462481962481962,0.22908549783549784,True,False
wrong,ei,masks,0.25,known-random,hidden,792,0.12416287961614345,0.10997546985510501,0.13868408487192663,0.11195477269543828,0.13668913917845904,True,False
wrong,ei,masks,0.25,known-random,overlap,406,0.21867816091954023,0.19153750293220737,0.24620176518883413,0.19574507389162563,0.242007095941825,True,False
wrong,ei,masks,0.25,known-random,disjoint,729,0.09636411767665827,0.07996428020017085,0.11355075158948266,0.08190734081386639,0.11108761874936572,True,False
wrong,ei,masks,0.5,known-random,known,792,0.09595959595959595,0.08080808080808081,0.1111111111111111,0.08301767676767677,0.10890151515151515,True,False
wrong,ei,masks,0.5,known-random,hidden,792,0.04400515779851904,0.03204691956822638,0.055796934927280314,0.033795876048791716,0.05405165738617443,True,False
wrong,ei,masks,0.5,known-random,overlap,406,0.07966954022988505,0.05942015599343185,0.09879233374384236,0.06205870279146141,0.09628951149425288,True,False
wrong,ei,masks,0.5,known-random,disjoint,729,0.035664009600007,0.021988428279749752,0.0499369909196704,0.02416675085737789,0.04711877000457248,True,False
wrong,fever,tokens,0.25,typed-random,known,200,0.3566666666666667,0.2966666666666667,0.42,0.3066666666666667,0.4083333333333334,True,False
wrong,fever,tokens,0.25,typed-random,hidden,200,0.17828265704037677,0.14966868924444965,0.20822475473658,0.153961660655124,0.20286841848479387,True,False
wrong,fever,tokens,0.25,longlingua-random,known,200,0.12666666666666668,0.0666666666666667,0.185,0.07666666666666667,0.17500000000000004,True,False
wrong,fever,tokens,0.25,longlingua-random,hidden,200,0.09436087409158656,0.06379022520639648,0.12322522603776824,0.07054804105760183,0.11803954485902875,True,False
wrong,fever,tokens,0.25,mmr-random,known,200,0.3216666666666667,0.26333333333333336,0.38000000000000006,0.2716666666666667,0.37000000000000005,True,False
wrong,fever,tokens,0.25,mmr-random,hidden,200,0.1615361699131813,0.1323784260533734,0.19018784890976353,0.1359453773271522,0.1866816061353363,True,False
wrong,fever,tokens,0.25,typed-lingua,known,200,0.13,0.075,0.185,0.085,0.175,True,False
wrong,fever,tokens,0.25,typed-lingua,hidden,200,-0.03163605888755225,-0.06208785522028034,-0.001222078302342657,-0.056441794093956305,-0.005330433305897964,True,False
wrong,fever,tokens,0.5,typed-random,known,200,0.20833333333333337,0.16,0.25666666666666665,0.16833333333333336,0.25,True,False
wrong,fever,tokens,0.5,typed-random,hidden,200,0.10402080294836236,0.07866267172897842,0.1297226476738542,0.08226539218271083,0.12555992790116322,True,False
wrong,fever,tokens,0.5,longlingua-random,known,200,0.13333333333333336,0.07666666666666667,0.19004166666666647,0.08500000000000002,0.18,True,False
wrong,fever,tokens,0.5,longlingua-random,hidden,200,0.07960874152722237,0.048263918888783605,0.10880324387403739,0.05306523462327585,0.10468801743912698,True,False
wrong,fever,tokens,0.5,mmr-random,known,200,0.19333333333333336,0.14829166666666668,0.24166666666666672,0.15658333333333335,0.23341666666666663,True,False
wrong,fever,tokens,0.5,mmr-random,hidden,200,0.12034652585993268,0.09556571693141754,0.14434780382084925,0.0999912485330012,0.14136092202490344,True,False
wrong,fever,tokens,0.5,typed-lingua,known,200,0.06,0.025,0.1,0.03,0.09024999999999977,True,False
wrong,fever,tokens,0.5,typed-lingua,hidden,200,-0.05884402466266142,-0.0806086721085477,-0.03955360363584821,-0.07613067689459664,-0.0422917618261844,True,False


==> anc/results/p4_refusal_levels.csv <==
rule,variant,questions,acc
drop,original,known,0.8857825877825879
drop,original,hidden,0.8817736462715057
drop,known@0.25,known,0.7699368686868686
drop,known@0.25,hidden,0.669666418958621
drop,known@0.5,known,0.831316859066859
drop,known@0.5,hidden,0.7518245826833477
drop,agnostic@0.25,known,0.6704119769119768
drop,agnostic@0.25,hidden,0.6704202317289775
drop,agnostic@0.5,known,0.7564652477152477
drop,agnostic@0.5,hidden,0.7530100670189446
drop,tfidf@0.25,known,0.7694262866762867
drop,tfidf@0.25,hidden,0.664966637121789
drop,tfidf@0.5,known,0.8337455507455508
drop,tfidf@0.5,hidden,0.7504561151129644
drop,lead@0.25,known,0.6788630351130351
drop,lead@0.25,hidden,0.6663747284193481
drop,lead@0.5,known,0.7622150072150071
drop,lead@0.5,hidden,0.7400911525973587
drop,random@0.25,known,0.6663762565936479
drop,random@0.25,hidden,0.6780968281999578
drop,random@0.5,known,0.750011063011063
drop,random@0.5,hidden,0.7557785049546387
wrong,original,known,0.8857825877825879
wrong,original,hidden,0.8817736462715057
wrong,known@0.25,known,0.7679051226551227
wrong,known@0.25,hidden,0.6644439500672535
wrong,known@0.5,known,0.83101924001924
wrong,known@0.5,hidden,0.7509424870881138
wrong,agnostic@0.25,known,0.664681818181818
wrong,agnostic@0.25,hidden,0.6637174822465866
wrong,agnostic@0.5,known,0.7564652477152477
wrong,agnostic@0.5,hidden,0.7526414736766653
wrong,tfidf@0.25,known,0.7689262866762867
wrong,tfidf@0.25,hidden,0.6630891893361682
wrong,tfidf@0.5,known,0.8337455507455508
wrong,tfidf@0.5,hidden,0.7501131083400675
wrong,lead@0.25,known,0.6750468975468975
wrong,lead@0.25,hidden,0.6633754022694628
wrong,lead@0.5,known,0.7606964886964885
wrong,lead@0.5,hidden,0.7391621241900985
wrong,random@0.25,known,0.6621708754208754
wrong,random@0.25,hidden,0.6745767620347211
wrong,random@0.5,known,0.7497795815295816
wrong,random@0.5,hidden,0.7554021091826507


==> anc/results/p4_refusal_rates.csv <==
family,policy,budget,questions,n_answers,n_refused,rate
single,known,0.25,known,1621,5,0.0030845157310302285
single,known,0.25,hidden,16274,140,0.008602679120068821
single,known,0.5,known,1621,1,0.0006169031462060457
single,known,0.5,hidden,16274,19,0.0011675064520093401
single,agnostic,0.25,known,1621,16,0.00987045033929673
single,agnostic,0.25,hidden,16274,189,0.011613616812092909
single,agnostic,0.5,known,1621,0,0.0
single,agnostic,0.5,hidden,16274,8,0.0004915816640039326
single,tfidf,0.25,known,1621,1,0.0006169031462060457
single,tfidf,0.25,hidden,16274,50,0.003072385400024579
single,tfidf,0.5,known,1621,0,0.0
single,tfidf,0.5,hidden,16274,13,0.0007988202040063906
single,lead,0.25,known,1621,8,0.004935225169648365
single,lead,0.25,hidden,16274,56,0.0034410716480275287
single,lead,0.5,known,1621,3,0.001850709438618137
single,lead,0.5,hidden,16274,21,0.0012904018680103232
single,random,0.25,known,1621,6,0.003701418877236274
single,random,0.25,hidden,16274,84,0.005161607472041293
single,random,0.5,known,1621,1,0.0006169031462060457
single,random,0.5,hidden,16274,11,0.0006759247880054074
masks,random,0.25,known,9726,45,0.0046267735965453425
masks,random,0.25,hidden,97644,462,0.004731473516037852
masks,random,0.5,known,9726,6,0.0006169031462060457
masks,random,0.5,hidden,97644,89,0.0009114743353406252
tokens,typed,0.25,known,1621,12,0.007402837754472548
tokens,typed,0.25,hidden,16274,183,0.011244930564089959
tokens,typed,0.5,known,1621,0,0.0
tokens,typed,0.5,hidden,16274,25,0.0015361927000122895
tokens,longlingua,0.25,known,1621,38,0.023442319555829736
tokens,longlingua,0.25,hidden,16274,774,0.04756052599238048
tokens,longlingua,0.5,known,1621,12,0.007402837754472548
tokens,longlingua,0.5,hidden,16274,146,0.008971365368071771
tokens,mmr,0.25,known,1621,9,0.005552128315854411
tokens,mmr,0.25,hidden,16274,142,0.008725574536069805
tokens,mmr,0.5,known,1621,2,0.0012338062924120913
tokens,mmr,0.5,hidden,16274,35,0.0021506697800172054
tokens,lingua,0.25,known,1621,28,0.01727328809376928
tokens,lingua,0.25,hidden,16274,170,0.010446110360083569
tokens,lingua,0.5,known,1621,1,0.0006169031462060457
tokens,lingua,0.5,hidden,16274,2,0.00012289541600098315
tokens,random,0.25,known,4863,47,0.009664815957228049
tokens,random,0.25,hidden,48822,377,0.007721928638728442
tokens,random,0.5,known,4863,3,0.0006169031462060457
tokens,random,0.5,hidden,48822,60,0.0012289541600098315


==> anc/results/p4_retention.csv <==
corpus,contrast,split,role,n_docs,delta,lo95,hi95,p_pos,p_neg,verdict,n_hidden,n_eligible,n_docs_incomplete,n_pairs_analyzed,n_refused_pairs,n_disjoint,n_overlap,ev_in_known_share,already_full,already_none,acc_keep_all,acc_keep_disjoint,acc_keep_overlap,acc_drop_all,acc_drop_disjoint,acc_drop_overlap,acc_known_all,acc_known_disjoint,acc_known_overlap,acc_random_all,acc_random_disjoint,acc_random_overlap,acc_original_all,acc_original_disjoint,acc_original_overlap,n_requests,n_errors,input_tokens,usd
fever,keep-drop,all,primary (P1),200,0.5004634081553722,0.47433649377275916,0.5242567068554274,0.0,1.0,supported,,,,,,,,,,,,,,,,,,,,,,,,,,16102,0,15135563,1.5135563
fever,keep-drop,disjoint,primary (P2),158,0.4111638630581175,0.36157509926470166,0.4582323114830312,0.0,1.0,supported,,,,,,,,,,,,,,,,,,,,,,,,,,16102,0,15135563,1.5135563
fever,keep-drop,overlap,secondary,196,0.5009678028332012,0.46685835300610473,0.534682550354506,0.0,1.0,supported,,,,,,,,,,,,,,,,,,,,,,,,,,16102,0,15135563,1.5135563
fever,keep-known,all,descriptive,200,0.18786165411155167,0.158006367690271,0.2192314952904448,0.0,1.0,,,,,,,,,,,,,,,,,,,,,,,,,,,16102,0,15135563,1.5135563
fever,keep-random,all,descriptive,200,0.36200458001137925,0.33259965902854643,0.39354732941466286,0.0,1.0,,,,,,,,,,,,,,,,,,,,,,,,,,,16102,0,15135563,1.5135563
fever,drop-known,all,descriptive,200,-0.3126017540438205,-0.34409880437843904,-0.28066300518067894,1.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,16102,0,15135563,1.5135563
fever,drop-random,all,descriptive,200,-0.13845882814399296,-0.16744557185307227,-0.11199296419941251,1.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,16102,0,15135563,1.5135563
ei,keep-drop,all,primary (P1),792,0.17803853481933626,0.15880691699565055,0.19721224414125876,0.0,1.0,supported,,,,,,,,,,,,,,,,,,,,,,,,,,16102,0,15135563,1.5135563
ei,keep-drop,disjoint,primary (P2),729,0.18902263296350366,0.16840152253529447,0.2118615683584819,0.0,1.0,supported,,,,,,,,,,,,,,,,,,,,,,,,,,16102,0,15135563,1.5135563
ei,keep-drop,overlap,secondary,406,0.13357963875205256,0.10102319376026273,0.1654761904761905,0.0,1.0,supported,,,,,,,,,,,,,,,,,,,,,,,,,,16102,0,15135563,1.5135563
ei,keep-known,all,descriptive,792,0.08212705439828646,0.06969669445802071,0.09514773000568454,0.0,1.0,,,,,,,,,,,,,,,,,,,,,,,,,,,16102,0,15135563,1.5135563
ei,keep-random,all,descriptive,792,0.20726877427684845,0.18730840602999696,0.22759644705125415,0.0,1.0,,,,,,,,,,,,,,,,,,,,,,,,,,,16102,0,15135563,1.5135563
ei,drop-known,all,descriptive,792,-0.0959114804210498,-0.1094402479166235,-0.08153267333964105,1.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,16102,0,15135563,1.5135563
ei,drop-random,all,descriptive,792,0.029230239457512186,0.00810154518251109,0.049963077747168634,0.002,0.998,,,,,,,,,,,,,,,,,,,,,,,,,,,16102,0,15135563,1.5135563
fever,info,,,200,,,,,,,5433.0,5132.0,0.0,5132.0,0.0,2551.0,2581.0,0.4924709881354464,0.4485580670303975,0.45908028059236167,0.951357757469031,0.9451505468986213,0.9543256689860558,0.45089434931365874,0.5339866838405039,0.45335786615285467,0.7634961033574793,0.616348255055904,0.8848930578826483,0.5893531774576516,0.615541075994089,0.6071258402691219,0.9466502648003735,0.9335166310726185,0.947212605248914,16102,0,15135563,1.5135563
ei,info,,,792,,,,,,,2915.0,2915.0,0.0,2915.0,0.0,2156.0,759.0,0.5733280241770807,0.4850771869639794,0.3399656946826758,0.9028394059644059,0.8968449931412894,0.9276272577996716,0.7248008711450696,0.7078223601777858,0.794047619047619,0.8207123515661195,0.7962248416277005,0.9194170771756978,0.6955706316875574,0.6982431762158858,0.705008210180624,0.8950547138047138,0.8902149062642889,0.9123152709359605,16102,0,15135563,1.5135563


==> anc/results/p4_retention_labels.csv <==
corpus,label,n_claims,n_docs,acc_keep,acc_drop,acc_known,acc_random,acc_original
fever,true,3658,199,94.39,21.41,68.31,41.02,93.85
fever,false,1474,199,97.45,98.07,97.63,98.6,97.28
ei,true,1535,636,81.79,49.5,66.82,43.51,80.52
ei,false,1380,590,97.9,97.67,97.81,97.88,97.93


==> anc/results/p4_sensitivity_balanced.csv <==
corpus,budget,n_docs,bal_typed,bal_random,bal_full,delta,lo,hi,delta_true,delta_false
fever,0.25,200,0.8371195642184972,0.7073326111638039,0.957688652558909,0.12978695305469326,0.10077497468157097,0.158819449916043,0.2692441747866467,-0.009670268677260155
fever,0.5,200,0.8838292440387227,0.807029792151208,0.957688652558909,0.07679945188751491,0.05120303599319968,0.10356753019314206,0.16052546492215028,-0.0069265611471204655
ei,0.25,792,0.8231090440742264,0.70694985473847,0.892245643130277,0.11615918933575634,0.0965548292015517,0.1350408524903736,0.23310933912349008,-0.0007909604519774025
ei,0.5,792,0.8510531704153785,0.816289105131446,0.892245643130277,0.034764065283932576,0.019693351148576243,0.049844384026911756,0.06622304582210244,0.0033050847457627122


==> anc/results/p4_sensitivity_loco.csv <==
hypothesis,reader,delta,loco_min,loco_max,n_conv,n_pos,n_neg,n_same_sign,sign_p
H1,gpt-6-luna,-0.0037488721619691454,-0.0072095535437404525,0.003049593701708163,10,5,5,5,1.0
H1-rep,qwen3.8-flash,0.005517078212810535,-0.0021281713551354418,0.011902092675128588,10,5,4,5,1.0
H2a,gpt-6-luna,0.1334922472084924,0.12090769170351967,0.13920791000373797,10,10,0,10,0.001953125


==> anc/results/p4_summary_contrasts.csv <==
x,y,questions,x_level,y_level,n_docs,delta,lo95,hi95,lo90,hi90,p_pos,p_neg,equiv_2pt,max_margin_not_equiv
summary_focused,random_sent,known,0.8856382082813059,0.6716739302597888,297,0.21396427802151707,0.19177813083536988,0.23506332363234722,0.19576905417814508,0.23208382729005625,0.0,1.0,False,0.23208382729005625
summary_focused,random_sent,hidden,0.6559558960624833,0.6848952511235183,297,-0.028939355061035087,-0.040319189830188416,-0.01759942682123471,-0.038625045943570066,-0.019326872699220655,1.0,0.0,False,0.038625045943570066
summary_focused,typed,known,0.8858007686290515,0.78554508529256,297,0.10025568333649142,0.07789190303710505,0.12483085120080069,0.08053209463562998,0.12053888451615724,0.0,1.0,False,0.12053888451615724
summary_focused,typed,hidden,0.6560664606203207,0.6819219270817759,297,-0.025855466461455142,-0.03870689141880144,-0.013376137651962066,-0.03639445937081373,-0.01535204442175052,1.0,0.0,False,0.03639445937081373
summary_focused,lingua,known,0.8882155288405287,0.8090582465582465,296,0.07915728228228229,0.0569493681993682,0.10273934750497249,0.06034710034710035,0.09941614504114504,0.0,1.0,False,0.09941614504114504
summary_focused,lingua,hidden,0.6558435143776233,0.8071528190902747,297,-0.15130930471265142,-0.1666152527300016,-0.1362681890490172,-0.16415168686100592,-0.1385363136782137,1.0,0.0,False,0.16415168686100592
summary_generic,random_sent,known,0.75474197177587,0.673132413725634,295,0.08160955805023604,0.06149896972142737,0.10295204364060297,0.06431494117934798,0.09941372971033988,0.0,1.0,False,0.09941372971033988
summary_generic,random_sent,hidden,0.7609975038113884,0.6845656644569661,296,0.07643183935442247,0.06593191404008578,0.08737558662399755,0.06764585634456188,0.08521640105556993,0.0,1.0,False,0.08521640105556993
summary_generic,typed,known,0.7538460879986304,0.7854632279208551,295,-0.03161713992222467,-0.05748678675373591,-0.00507705077408467,-0.053744631545479,-0.009269798468951013,0.9895,0.0105,False,0.053744631545479
summary_generic,typed,hidden,0.7614584122797662,0.680360088783597,296,0.08109832349616906,0.06910360378563725,0.09380416924926385,0.07081817502106283,0.09182898872087124,0.0,1.0,False,0.09182898872087124
summary_generic,lingua,known,0.757742389885247,0.8098851734055815,294,-0.05214278352033454,-0.07740438888398074,-0.0263284969471194,-0.07369676478094846,-0.03100195958614327,1.0,0.0,False,0.07369676478094846
summary_generic,lingua,hidden,0.762210867756897,0.8073631807033342,296,-0.04515231294643732,-0.057040294805077656,-0.03227465093867835,-0.055557744681611655,-0.03438982225205611,1.0,0.0,False,0.055557744681611655
summary_generic,summary_focused,known,0.7540801477242156,0.8845772494925036,295,-0.13049710176828822,-0.15484638454765576,-0.10503779012889182,-0.15163967153373933,-0.1096435297282755,1.0,0.0,False,0.15163967153373933
summary_generic,summary_focused,hidden,0.7606465699040674,0.6547376452599514,296,0.10590892464411605,0.09317479490577386,0.11819397878312798,0.09506995330787835,0.11661449055836219,0.0,1.0,False,0.11661449055836219
gpt_focused,random_sent,known,0.8922699214365881,0.6725233285233285,300,0.21974659291325954,0.1979171626984127,0.24121422959756295,0.2012696468654802,0.23830657567740904,0.0,1.0,False,0.23830657567740904
gpt_focused,random_sent,hidden,0.6931879161857776,0.6837252159594365,300,0.00946270022634109,-0.0024632602908000933,0.0214450905337183,-0.00039080961453561005,0.019366970059080345,0.0545,0.9455,True,0.019366970059080345
gpt_focused,typed,known,0.8935578403078401,0.7871340788840788,300,0.10642376142376142,0.08406320045695045,0.1295708273208273,0.08742771765271765,0.12623046536796537,0.0,1.0,False,0.12623046536796537
gpt_focused,typed,hidden,0.6930364847925704,0.6796224118394815,300,0.013414072953088798,0.00029303217704827777,0.026416956029494065,0.0027724007054509303,0.024456855146729416,0.023,0.977,False,0.024456855146729416
gpt_focused,lingua,known,0.8947055360098839,0.8093814398162223,299,0.08532409619366141,0.062432881128533305,0.1089101900514944,0.06551962530223399,0.10447781686912122,0.0,1.0,False,0.10447781686912122
gpt_focused,lingua,hidden,0.6933538957498966,0.8071595978603725,300,-0.11380570211047603,-0.12840749382762473,-0.09837832224890707,-0.12607119845850845,-0.10104528116378489,1.0,0.0,False,0.12607119845850845
gpt_generic,random_sent,known,0.7892291967291968,0.6740493426326759,300,0.11517985409652079,0.09228097643097645,0.1380549523007856,0.09565668991502327,0.13491594717011385,0.0,1.0,False,0.13491594717011385
gpt_generic,random_sent,hidden,0.7936179713044992,0.6843739539499073,300,0.109244017354592,0.09764425367799782,0.12060193313965983,0.09961780162898198,0.11875952858695717,0.0,1.0,False,0.11875952858695717
gpt_generic,typed,known,0.7891352813852813,0.785872174122174,300,0.003263107263107266,-0.025356394300144303,0.030872285353535343,-0.020468590668590667,0.026918939393939394,0.4335,0.5665,False,0.026918939393939394
gpt_generic,typed,hidden,0.7938213326049831,0.6804172770121596,300,0.11340405559282354,0.10056673107550472,0.1255855489977822,0.1024885151331102,0.12338298241931149,0.0,1.0,False,0.12338298241931149
gpt_generic,lingua,known,0.7900399117790422,0.8091637830768266,299,-0.01912387129778434,-0.04352135183656923,0.007029383659818419,-0.03985985632724764,0.002148075354597096,0.9325,0.0675,False,0.03985985632724764
gpt_generic,lingua,hidden,0.7942996958096311,0.8075934834186794,300,-0.013293787609048218,-0.02427644489870124,-0.003155299978023146,-0.02214104508700841,-0.004769404303848442,0.9965,0.0035,False,0.02214104508700841
gpt_generic,gpt_focused,known,0.7886194083694084,0.8908647186147186,300,-0.10224531024531025,-0.1261380711880712,-0.07733783670033671,-0.12262395382395383,-0.08131443001443002,1.0,0.0,False,0.12262395382395383
gpt_generic,gpt_focused,hidden,0.7933350292504749,0.6927078513004059,300,0.10062717795006906,0.08676210603389554,0.1144680408896826,0.08919421276101713,0.1123236484575917,0.0,1.0,False,0.1123236484575917
gpt_generic,summary_generic,known,0.7899801893022232,0.7560898329542397,295,0.03389035634798347,0.013592991048499524,0.0547439192163768,0.016836017560593834,0.051321838237092465,0.0005,0.9995,False,0.051321838237092465
gpt_generic,summary_generic,hidden,0.7941697461180097,0.7615739116943674,296,0.032595834423642486,0.022835452684432024,0.04254950105219584,0.02424597235811329,0.04098214757413636,0.0,1.0,False,0.04098214757413636
gpt_focused,summary_focused,known,0.8908820042658426,0.8854346738185123,297,0.005447330447330447,-0.008866642616642616,0.020160500507722723,-0.006260956122067235,0.017688859494415052,0.212,0.788,True,0.017688859494415052
gpt_focused,summary_focused,hidden,0.6935581638112626,0.6543250495701582,297,0.03923311424110441,0.03033086982606153,0.049145253887754856,0.03189193576918083,0.047453519407177874,0.0,1.0,False,0.047453519407177874


==> anc/results/p4_summary_levels.csv <==
policy,questions,acc,n_docs,refused
summary_focused,known,0.8854346738185123,297,0.006561616935676996
summary_focused,hidden,0.6540178078556027,297,0.006561616935676996
summary_generic,known,0.7540801477242156,295,0.0033339775802087358
summary_generic,hidden,0.7605544749923208,296,0.0033339775802087358
gpt_focused,known,0.8919731842231843,300,0.0015529411764705883
gpt_focused,hidden,0.691499954759026,300,0.0015529411764705883
gpt_generic,known,0.7886194083694084,300,0.005741176470588236
gpt_generic,hidden,0.7930919529558623,300,0.005741176470588236
random_sent,known,0.6725233285233285,300,0.0066509803921568625
random_sent,hidden,0.6834706072492572,300,0.0066509803921568625
typed,known,0.7871340788840788,300,0.009176470588235295
typed,hidden,0.6792370368437968,300,0.009176470588235295
lingua,known,0.8093814398162223,299,0.00931764705882353
lingua,hidden,0.8069000474279164,300,0.00931764705882353


==> anc/results/p4_summary_predictions.csv <==
h,x,y,questions,delta,lo95,hi95,n_docs,verdict
C1,summary_generic,random_sent,hidden,0.07643183935442247,0.06593191404008578,0.08737558662399755,296,met
C2,summary_focused,random_sent,hidden,-0.028939355061035087,-0.040319189830188416,-0.01759942682123471,297,lower
C3,summary_generic,lingua,hidden,-0.04515231294643732,-0.057040294805077656,-0.03227465093867835,296,lower
C4,summary_focused,typed,hidden,-0.025855466461455142,-0.03870689141880144,-0.013376137651962066,297,lower
C5,summary_focused,random_sent,known,0.21396427802151707,0.19177813083536988,0.23506332363234722,297,met
G1,gpt_generic,random_sent,hidden,0.109244017354592,0.09764425367799782,0.12060193313965983,300,met
G2,gpt_focused,random_sent,hidden,0.00946270022634109,-0.0024632602908000933,0.0214450905337183,300,no difference detected
G3,gpt_generic,lingua,hidden,-0.013293787609048218,-0.02427644489870124,-0.003155299978023146,300,met
G4,gpt_focused,typed,hidden,0.013414072953088798,0.00029303217704827777,0.026416956029494065,300,higher
G5,gpt_focused,random_sent,known,0.21974659291325954,0.1979171626984127,0.24121422959756295,300,met


==> anc/results/p4_summary_tokens.csv <==
policy,n,no_text,share_of_T,share_of_doc,cut,raw_over_T,min_share_of_T
gpt_focused,300,0,0.9480771055882229,0.23710274705071824,0.26666666666666666,0.9653900387436783,0.75
gpt_generic,300,0,0.9916995713384767,0.24800757153684572,0.7433333333333333,1.084369961509374,0.8723404255319149
summary_focused,300,3,0.6946076560737311,0.17370235083189567,0.006666666666666667,0.6948774756103878,0.11363636363636363
summary_generic,300,4,0.8844627706366139,0.2212003768509171,0.23666666666666666,0.8993665679419444,0.4146341463414634


==> anc/results/p4_tau_contrasts.csv <==
subset,reader,kind,measure,n_states,n_clusters,est,lo95,hi95,lo90,hi90
retail,luna,hidden,ant@0.25,390,81,0.7585826210826211,0.6975063249487019,0.8147062594405425,0.7063988061426849,0.8072394120691756
retail,luna,hidden,ecov_e@0.25,390,81,0.664045584045584,0.5995013387545719,0.7301573899336964,0.6098179638062365,0.719371637810483
retail,luna,hidden,ecov_t@0.25,120,56,0.7484722222222222,0.6685922530793795,0.8214731980134864,0.6810344141426835,0.8109380692167578
retail,luna,hidden,empty,390,81,0.20230769230769233,0.15726506862985237,0.25072536531598744,0.1644784515636918,0.24264351610980545
retail,luna,hidden,full,390,81,0.910349002849003,0.8769289797222966,0.9388281893004116,0.8836579088257968,0.9354396334657737
retail,luna,hidden,gist@0.25,390,81,0.5019444444444444,0.42851737003856655,0.5746433312908495,0.44022998368129307,0.563647406462585
retail,luna,hidden,gist_ptr@0.25,390,81,0.5019444444444444,0.42851737003856655,0.5746433312908495,0.44022998368129307,0.563647406462585
retail,luna,hidden,hybrid@0.25,390,81,0.5678347578347579,0.48584708787417985,0.6475698451938247,0.5000912620031362,0.6351351568975125
retail,luna,hidden,lingua@0.25,390,81,0.4889316239316239,0.4232979970678186,0.5616792975495766,0.43283977256511624,0.5488752206428836
retail,luna,hidden,oracle@0.25,390,81,0.9320726495726496,0.8979198278890059,0.9581815377523654,0.9045832284219338,0.9555466796207337
retail,luna,hidden,random@0.25,390,81,0.4486918328584996,0.41941369130915734,0.4793746808703891,0.4239979734175824,0.4744193712144364
retail,luna,hidden,recency@0.25,390,81,0.5393945868945869,0.4837359952563401,0.6018222173953939,0.4939612670825906,0.5883350300048965
retail,luna,hidden,tfidf@0.25,390,81,0.4903205128205128,0.4068088971655048,0.5715936790764665,0.42009228662683373,0.559639051924704
retail,luna,hidden,typed@0.25,390,81,0.6713603988603988,0.5951173295454545,0.7413644172466177,0.6069465268615143,0.7313130563002342
retail,luna,hidden,typed_rec@0.25,390,81,0.6708903133903135,0.5930771700230524,0.7427114363063378,0.6058250885441052,0.7316494074832606
retail,luna,hidden,typed_stub@0.25,390,81,0.642962962962963,0.56496886154507,0.7186974844201246,0.575519388859388,0.70662702436513
retail,luna,hidden,recency@0.25 - random@0.25,390,81,0.09070275403608738,0.03370238235063818,0.15374117451437574,0.040745506146977306,0.14397631861746646
retail,luna,hidden,tfidf@0.25 - random@0.25,390,81,0.04162867996201332,-0.034542202732459525,0.11723737681394847,-0.02251269414575866,0.10412947856018774
retail,luna,hidden,typed@0.25 - random@0.25,390,81,0.22266856600189938,0.15136134966475825,0.28892123827421,0.16144040632066253,0.27699280339122695
retail,luna,hidden,typed_rec@0.25 - random@0.25,390,81,0.22219848053181385,0.14996803245808904,0.28878753661273987,0.16104715540282552,0.2770108277211926
retail,luna,hidden,ant@0.25 - random@0.25,390,81,0.3098907882241216,0.24711537837668593,0.36636940799956097,0.2591715059386257,0.3576152413200688
retail,luna,hidden,ecov_t@0.25 - random@0.25,120,56,0.3081018518518519,0.2241232058100303,0.38795851308893387,0.23846424897119342,0.37611656365187435
retail,luna,hidden,ecov_e@0.25 - random@0.25,390,81,0.21535375118708452,0.15929476345435567,0.2728735902687516,0.1678911254496031,0.26378010545267494
retail,luna,hidden,oracle@0.25 - random@0.25,390,81,0.48338081671415006,0.4465589597675077,0.5175597553098936,0.4531536506034997,0.5125896264229598
retail,luna,hidden,lingua@0.25 - random@0.25,390,81,0.04023979107312441,-0.010969081329440253,0.092612814741461,-0.0019694696897712472,0.08467826042744013
retail,luna,hidden,hybrid@0.25 - random@0.25,390,81,0.11914292497625834,0.04516992687480388,0.18982344936319784,0.05700514852432619,0.17748348160182068
retail,luna,hidden,gist@0.25 - random@0.25,390,81,0.05325261158594494,-0.012906485489818808,0.11736033404688918,-0.0021331090766171807,0.10482082847303228
retail,luna,hidden,ecov_t@0.25 - typed@0.25,120,56,0.12777777777777777,0.0515266106442577,0.20792455199292834,0.06429382638010957,0.19431878306878309
retail,luna,hidden,ecov_e@0.25 - typed@0.25,390,81,-0.0073148148148148105,-0.06168197612104802,0.05056922684512693,-0.05428668273059286,0.04303501866989604
retail,luna,hidden,ant@0.25 - typed@0.25,390,81,0.08722222222222221,0.031434874540822375,0.15076969995098885,0.04077415440025054,0.1407956582038022
retail,luna,hidden,hybrid@0.25 - typed@0.25,390,81,-0.10352564102564103,-0.15880286170090585,-0.04505057451905085,-0.14966299360152766,-0.05606977401129944
retail,luna,hidden,gist@0.25 - typed@0.25,390,81,-0.16941595441595442,-0.21748995119150158,-0.12060312564106414,-0.20997620727159164,-0.12849715408871212
retail,luna,hidden,typed_rec@0.25 - typed@0.25,390,81,-0.000470085470085469,-0.017392236024844722,0.016400714268404983,-0.0149709712915517,0.013665397631133669
retail,luna,hidden,lingua@0.25 - typed@0.25,390,81,-0.18242877492877493,-0.2638848312113514,-0.08961581111215156,-0.25139594825321776,-0.10560758600430423
retail,luna,hidden,ecov_e@0.25 - ecov_t@0.25,120,56,-0.10944444444444444,-0.19371353258284443,-0.03166781486017567,-0.18242240287162162,-0.0428466386554622
retail,luna,hidden,hybrid@0.25 - lingua@0.25,390,81,0.07890313390313389,0.01303054156171285,0.14246722206381582,0.02184870095837077,0.131350483324482
retail,luna,hidden,gist@0.25 - lingua@0.25,390,81,0.013012820512820515,-0.05856998412942201,0.08102386231654521,-0.04880308183879612,0.07054347222222222
retail,luna,hidden,ecov_t@0.25 - gist@0.25,120,56,0.26319444444444445,0.1635688418831091,0.3599264705882353,0.1772406678690496,0.34457550505050505
retail,luna,hidden,full - empty,390,81,0.7080413105413104,0.649314267328645,0.7627073639295862,0.6591208183293173,0.7528206746956747
retail,luna,known,ant@0.25,347,79,0.4718059558117194,0.3773221082185745,0.5651183444942464,0.3918584174503206,0.5524114007634278
retail,luna,known,ecov_e@0.25,347,79,0.5132084534101825,0.42204477615230634,0.6008577820646784,0.4364401886432692,0.5883749012425483
retail,luna,known,ecov_t@0.25,109,52,0.49311926605504586,0.3749765037593985,0.6193085972181116,0.3936120961386919,0.59671014632268
retail,luna,known,empty,347,79,0.0,0.0,0.0,0.0,0.0
retail,luna,known,full,347,79,0.7046109510086456,0.6264693348930481,0.7804173017082617,0.6373557042326758,0.7700312763307323
retail,luna,known,gist@0.25,347,79,0.47084534101825165,0.3774537672211741,0.5662555265685206,0.3925473905563887,0.5486665889303483
retail,luna,known,gist_ptr@0.25,347,79,0.47084534101825165,0.3774537672211741,0.5662555265685206,0.3925473905563887,0.5486665889303483
retail,luna,known,hybrid@0.25,347,79,0.5261767531219981,0.4293624084249084,0.623622044511086,0.4450290583136328,0.6078487076648841
retail,luna,known,lingua@0.25,347,79,0.19452449567723343,0.13644801235783025,0.25987609242899207,0.14463828455680722,0.2494044139688249
retail,luna,known,oracle@0.25,347,79,0.4552353506243995,0.37365372474747477,0.5414622901436391,0.3844881124646655,0.5296942700258398
retail,luna,known,random@0.25,347,79,0.2367435158501441,0.20148062905736303,0.27674682278500523,0.20606778383868166,0.2702837987164775
retail,luna,known,recency@0.25,347,79,0.28856868395773294,0.21141518737672582,0.36547617915146047,0.22525129908850838,0.35332302482258576
retail,luna,known,tfidf@0.25,347,79,0.3760806916426513,0.28768882819683966,0.47027929325345874,0.3034724596661854,0.45204468298300315
retail,luna,known,typed@0.25,347,79,0.59164265129683,0.49775936883629196,0.6786124143101971,0.5122661589315227,0.6656885884754056
retail,luna,known,typed_rec@0.25,347,79,0.5988472622478387,0.506471442588697,0.6851320363310159,0.5204578313253013,0.6700754047460634
retail,luna,known,typed_stub@0.25,347,79,0.5517771373679154,0.4597048611111111,0.6478173571352841,0.4718817172610276,0.6311277935158954
retail,luna,known,recency@0.25 - random@0.25,347,79,0.05182516810758887,-0.00633345220115231,0.1134212671791288,0.001694923371647527,0.10131429383347543
retail,luna,known,tfidf@0.25 - random@0.25,347,79,0.1393371757925072,0.0656427971427106,0.21556111111111112,0.07574871774429297,0.2037235340417159
retail,luna,known,typed@0.25 - random@0.25,347,79,0.3548991354466859,0.26901919688961795,0.43262070471911085,0.2854323313600073,0.41981206507889834
retail,luna,known,typed_rec@0.25 - random@0.25,347,79,0.36210374639769455,0.2758703475643131,0.43772865280714124,0.2935094876689648,0.4267647218125308
retail,luna,known,ant@0.25 - random@0.25,347,79,0.2350624399615754,0.15434536121135548,0.31425069348894014,0.16666666666666669,0.30287247781110205
retail,luna,known,ecov_t@0.25 - random@0.25,109,52,0.2560142711518859,0.15719992653810838,0.36247444714131594,0.17414715148596316,0.3415087541426827
retail,luna,known,ecov_e@0.25 - random@0.25,347,79,0.2764649375600384,0.19687157038000058,0.3523244600096612,0.21049624054045277,0.3403445952119883
retail,luna,known,oracle@0.25 - random@0.25,347,79,0.21849183477425554,0.1382556922594236,0.3016062121972794,0.15007722116593086,0.289228624941897
retail,luna,known,lingua@0.25 - random@0.25,347,79,-0.04221902017291065,-0.09169470280754567,0.013587962962962942,-0.08458984856896125,0.0037160465647112628
retail,luna,known,hybrid@0.25 - random@0.25,347,79,0.289433237271854,0.20255550567200506,0.37445390715191423,0.21885508086327765,0.3595485971271311
retail,luna,known,gist@0.25 - random@0.25,347,79,0.2341018251681076,0.15545808966861602,0.31125842870399006,0.16608043855232985,0.29837953572233494
retail,luna,known,ecov_t@0.25 - typed@0.25,109,52,-0.10596330275229358,-0.19520636363636362,-0.01237010113780031,-0.1775356778797146,-0.02937500000000001
retail,luna,known,ecov_e@0.25 - typed@0.25,347,79,-0.07843419788664746,-0.13216983096794324,-0.023530019212295902,-0.1220478274778967,-0.03222001941787125
retail,luna,known,ant@0.25 - typed@0.25,347,79,-0.11983669548511047,-0.17893181208653675,-0.0553015262372199,-0.16922065156209867,-0.06375953470633106
retail,luna,known,hybrid@0.25 - typed@0.25,347,79,-0.0654658981748319,-0.10836236098729027,-0.02251289260385011,-0.10104444226750263,-0.030536182207141518
retail,luna,known,gist@0.25 - typed@0.25,347,79,-0.1207973102785783,-0.1671575077399381,-0.07716008448767071,-0.16016515974066553,-0.08461547859019
retail,luna,known,typed_rec@0.25 - typed@0.25,347,79,0.007204610951008645,-0.009383903283551985,0.02588720854586424,-0.007043248189703191,0.022951927337173238
retail,luna,known,lingua@0.25 - typed@0.25,347,79,-0.39711815561959657,-0.48585998671414726,-0.3022728438766611,-0.4754607997120513,-0.3191922494422956
retail,luna,known,ecov_e@0.25 - ecov_t@0.25,109,52,0.0382262996941896,-0.04575580232092837,0.11867796610169473,-0.034722222222222224,0.10826971482311287
retail,luna,known,hybrid@0.25 - lingua@0.25,347,79,0.3316522574447647,0.24218237518221575,0.4289680682188213,0.25515553838571375,0.40991209959959957
retail,luna,known,gist@0.25 - lingua@0.25,347,79,0.27632084534101825,0.18229791738641296,0.3678414631463145,0.19938844811171055,0.35246973197981846
retail,luna,known,ecov_t@0.25 - gist@0.25,109,52,-0.021865443425076448,-0.09609119525002983,0.0649566466766616,-0.08519421860885275,0.052613567477457
retail,luna,known,full - empty,347,79,0.7046109510086456,0.6264693348930481,0.7804173017082617,0.6373557042326758,0.7700312763307323
retail,qwen,hidden,ant@0.25,390,81,0.8001780626780626,0.7321415176147097,0.8582770951077253,0.7441456304775179,0.8504622058341527
retail,qwen,hidden,ecov_e@0.25,390,81,0.7142521367521367,0.653634176432448,0.7761676965287204,0.6638732891545391,0.7667542935702198
retail,qwen,hidden,ecov_t@0.25,120,56,0.7733333333333333,0.6978811693948412,0.8426047551789076,0.710131717171717,0.8342043074103168
retail,qwen,hidden,empty,390,81,0.2772792022792023,0.24112898315404913,0.3177348365174178,0.24531898848976624,0.3114249206349206
retail,qwen,hidden,full,390,81,0.9637108262108263,0.9398074498937744,0.9821446172555043,0.9446905096842753,0.9795281547865727
retail,qwen,hidden,lingua@0.25,390,81,0.523525641025641,0.4517342714368309,0.5934925314465409,0.46252089397614715,0.58438435467083
retail,qwen,hidden,oracle@0.25,390,81,0.9729843304843305,0.9541096394708763,0.9871601999178543,0.9573894150645306,0.9851151612621528
retail,qwen,hidden,random@0.25,390,81,0.5228656220322887,0.48887437579560755,0.5574101962678212,0.4940159374891511,0.5505323454783534
retail,qwen,hidden,recency@0.25,390,81,0.5636752136752137,0.5025400908119658,0.6294843106995884,0.5112652263496195,0.61841036085112
retail,qwen,hidden,typed@0.25,390,81,0.7397792022792024,0.6749917952256876,0.7980310263602689,0.6852632773788527,0.7907108327140839
retail,qwen,hidden,recency@0.25 - random@0.25,390,81,0.040809591642925004,-0.02133832056274239,0.10823025883474925,-0.014026216881468571,0.09688211020068876
retail,qwen,hidden,typed@0.25 - random@0.25,390,81,0.2169135802469136,0.15692105380655016,0.27588987735522014,0.16621187222510525,0.26651254609587943
retail,qwen,hidden,ant@0.25 - random@0.25,390,81,0.277312440645774,0.20098058458927992,0.3420743611693673,0.21462223676190162,0.33392097006371935
retail,qwen,hidden,ecov_t@0.25 - random@0.25,120,56,0.2624537037037037,0.16974305555555558,0.3518773631840796,0.18358548722519313,0.33782072299285415
retail,qwen,hidden,ecov_e@0.25 - random@0.25,390,81,0.19138651471984805,0.1349643010323306,0.2501335507702226,0.14370866662888712,0.24012674877443993
retail,qwen,hidden,oracle@0.25 - random@0.25,390,81,0.4501187084520418,0.4165265161161008,0.4832494366337411,0.4220357550571497,0.47837289964079943
retail,qwen,hidden,lingua@0.25 - random@0.25,390,81,0.0006600189933523396,-0.056734672321799115,0.057688364666647174,-0.04854576843739858,0.04920616032081607
retail,qwen,hidden,ecov_t@0.25 - typed@0.25,120,56,0.04583333333333333,-0.03521789774279937,0.127978040006325,-0.023225505647491464,0.11601845238095239
retail,qwen,hidden,ecov_e@0.25 - typed@0.25,390,81,-0.02552706552706553,-0.0763520716453195,0.027712782906450757,-0.06777426297270522,0.019182329243283676
retail,qwen,hidden,ant@0.25 - typed@0.25,390,81,0.0603988603988604,-0.0043646961479539646,0.12565271174600348,0.007763957963350174,0.11472575654923217
retail,qwen,hidden,lingua@0.25 - typed@0.25,390,81,-0.2162535612535613,-0.28772153916211296,-0.14151863756389638,-0.2766424814134126,-0.1541625862144775
retail,qwen,hidden,ecov_e@0.25 - ecov_t@0.25,120,56,-0.06708333333333334,-0.16034638249003583,0.018934459648854565,-0.14373833543505676,0.006175791733762748
retail,qwen,hidden,full - empty,390,81,0.6864316239316239,0.641376625831821,0.7269260204081632,0.6483119658119658,0.7214890778413505
retail,qwen,known,ant@0.25,347,79,0.5508165225744476,0.4549746635114626,0.642324289105179,0.471605850667063,0.6276462062612176
retail,qwen,known,ecov_e@0.25,347,79,0.6332853025936599,0.5580489142989142,0.7057912638739705,0.5735882597340931,0.6938723609263617
retail,qwen,known,ecov_t@0.25,109,52,0.5114678899082569,0.3964623755151099,0.6329799433925434,0.41577067669172935,0.6117052565707134
retail,qwen,known,empty,347,79,0.258597502401537,0.21254554840191858,0.3029286010596183,0.2194937042124542,0.2954667472306143
retail,qwen,known,full,347,79,0.9077809798270894,0.8655545549616546,0.9449023801353074,0.8720182980599648,0.9388888888888889
retail,qwen,known,lingua@0.25,347,79,0.33213256484149856,0.2741772489941797,0.39388374788963665,0.2835136608307276,0.3844344277185536
retail,qwen,known,oracle@0.25,347,79,0.5032660902977906,0.42554390681003584,0.5837072737686139,0.43472857813565774,0.572917698019802
retail,qwen,known,random@0.25,347,79,0.295581171950048,0.2526739571797711,0.3398655037383769,0.2601748269986438,0.3329981188199629
retail,qwen,known,recency@0.25,347,79,0.3212295869356388,0.24001294726930322,0.4002458402744723,0.2543768103104655,0.38965893089692594
retail,qwen,known,typed@0.25,347,79,0.7514409221902018,0.66454802259887,0.8290239095195991,0.6774778379709432,0.817105440923606
retail,qwen,known,recency@0.25 - random@0.25,347,79,0.0256484149855908,-0.04038565656565655,0.09423656100418754,-0.03136764868145203,0.08340690736852359
retail,qwen,known,typed@0.25 - random@0.25,347,79,0.4558597502401537,0.3691665919550535,0.5322036923704611,0.3850738400282011,0.5215355870379511
retail,qwen,known,ant@0.25 - random@0.25,347,79,0.2552353506243996,0.1788523230088496,0.3280086296453699,0.18982907736138507,0.31706538304802534
retail,qwen,known,ecov_t@0.25 - random@0.25,109,52,0.2060652395514781,0.10591776895943564,0.3097327973134424,0.12188348100255429,0.29332468775901
retail,qwen,known,ecov_e@0.25 - random@0.25,347,79,0.337704130643612,0.27558917734612465,0.3975095788559644,0.2848040852451476,0.3892164628981955
retail,qwen,known,oracle@0.25 - random@0.25,347,79,0.20768491834774264,0.1341390127558539,0.27748462698688925,0.1455590606099327,0.26780079824793346
retail,qwen,known,lingua@0.25 - random@0.25,347,79,0.03655139289145055,-0.022885863674175885,0.10173826298692523,-0.016448654803869683,0.09202167088741163
retail,qwen,known,ecov_t@0.25 - typed@0.25,109,52,-0.28211009174311924,-0.38618348115299334,-0.17091836734693877,-0.3688236680810938,-0.19116820885657634
retail,qwen,known,ecov_e@0.25 - typed@0.25,347,79,-0.11815561959654179,-0.18912251624623108,-0.043896108628060794,-0.17874678160004245,-0.05636824905400757
retail,qwen,known,ant@0.25 - typed@0.25,347,79,-0.2006243996157541,-0.279433307682442,-0.12359281361097009,-0.26717659826361484,-0.13629748103503167
retail,qwen,known,lingua@0.25 - typed@0.25,347,79,-0.41930835734870314,-0.5085982177830004,-0.32145807655738284,-0.4951785605087752,-0.339347729578894
retail,qwen,known,ecov_e@0.25 - ecov_t@0.25,109,52,0.12767584097859327,0.04340871179932647,0.21521204153182305,0.05484330484330484,0.20164956124202255
retail,qwen,known,full - empty,347,79,0.6491834774255524,0.5878576948086316,0.7112739468128683,0.5986368305459666,0.6993478540113373
retail_task_heldout,luna,hidden,ant@0.25,157,43,0.7531847133757961,0.6552218550106609,0.8352412755134893,0.6719643493761142,0.8238969901325394
retail_task_heldout,luna,hidden,ecov_e@0.25,157,43,0.61656050955414,0.5082453096212537,0.7256300948364102,0.5263159213098728,0.708809513839454
retail_task_heldout,luna,hidden,ecov_t@0.25,40,22,0.7483333333333333,0.6064863909508661,0.8678411197626992,0.6303333333333333,0.8533650793650793
retail_task_heldout,luna,hidden,empty,157,43,0.2318471337579618,0.15673020100640314,0.30513497652582156,0.16722503314184708,0.2922117948912398
retail_task_heldout,luna,hidden,full,157,43,0.9138004246284501,0.8622633088235294,0.9565531746031747,0.8699542828332381,0.950365691631844
retail_task_heldout,luna,hidden,gist@0.25,157,43,0.479936305732484,0.3622192450121535,0.5815678819444444,0.3827959145810942,0.5672677870066319
retail_task_heldout,luna,hidden,gist_ptr@0.25,157,43,0.479936305732484,0.3622192450121535,0.5815678819444444,0.3827959145810942,0.5672677870066319
retail_task_heldout,luna,hidden,hybrid@0.25,157,43,0.5196390658174098,0.3865269151138716,0.6392341088968977,0.4049363738738738,0.6230094779193104
retail_task_heldout,luna,hidden,lingua@0.25,157,43,0.4463906581740976,0.33296001512307044,0.5570991418247516,0.35240571606088844,0.537215503875969
retail_task_heldout,luna,hidden,oracle@0.25,157,43,0.9349256900212314,0.8924044137421004,0.9695144321726236,0.9,0.9649662974594012
retail_task_heldout,luna,hidden,random@0.25,157,43,0.4399504600141543,0.39588737885612885,0.48053504579848677,0.40438474460966023,0.4735197487697487
retail_task_heldout,luna,hidden,recency@0.25,157,43,0.5628450106157112,0.47587162134406835,0.6483709932467779,0.48932340837569593,0.6338270276731816
retail_task_heldout,luna,hidden,tfidf@0.25,157,43,0.4195329087048832,0.27203538594686394,0.5647637100124635,0.2927481259370315,0.539102445521477
retail_task_heldout,luna,hidden,typed@0.25,157,43,0.6806794055201699,0.5567584889069264,0.7872580633213326,0.5787246995572423,0.7712398148148149
retail_task_heldout,luna,hidden,typed_rec@0.25,157,43,0.6794055201698515,0.5587033303464755,0.7844039359698682,0.5784227027660572,0.7689286007807684
retail_task_heldout,luna,hidden,typed_stub@0.25,157,43,0.636411889596603,0.49954999999999994,0.7542114846529153,0.5234236943778311,0.7373706580010282
retail_task_heldout,luna,hidden,recency@0.25 - random@0.25,157,43,0.12289455060155698,0.029301104349785903,0.21652833234743168,0.042440067340067354,0.20200421070199417
retail_task_heldout,luna,hidden,tfidf@0.25 - random@0.25,157,43,-0.02041755130927103,-0.1507812880170316,0.10671806917211327,-0.13018901504911234,0.0839406204906205
retail_task_heldout,luna,hidden,typed@0.25 - random@0.25,157,43,0.24072894550601556,0.1318460741487455,0.33446571300310957,0.14942939996511428,0.3208213507625272
retail_task_heldout,luna,hidden,typed_rec@0.25 - random@0.25,157,43,0.23945506015569712,0.13115550281293956,0.33560976843133145,0.14824839498492193,0.3183813097920136
retail_task_heldout,luna,hidden,ant@0.25 - random@0.25,157,43,0.3132342533616419,0.21864464962121213,0.3991256006526879,0.235235515864925,0.3851279055114503
retail_task_heldout,luna,hidden,ecov_t@0.25 - random@0.25,40,22,0.3283333333333333,0.19270691609977328,0.467015625,0.21770254629629632,0.44554369918699194
retail_task_heldout,luna,hidden,ecov_e@0.25 - random@0.25,157,43,0.17661004953998585,0.0776887223120669,0.27418622595463676,0.09428400315208828,0.26187853753047724
retail_task_heldout,luna,hidden,oracle@0.25 - random@0.25,157,43,0.4949752300070771,0.4497910389367715,0.5388910703897616,0.45737922228798145,0.5333400673400674
retail_task_heldout,luna,hidden,lingua@0.25 - random@0.25,157,43,0.0064401981599433965,-0.08376663894334539,0.09429804804804805,-0.07098273730684325,0.07939412813130423
retail_task_heldout,luna,hidden,hybrid@0.25 - random@0.25,157,43,0.0796886058032555,-0.040168230280640344,0.18459379860688443,-0.01892250920894907,0.1714130231757969
retail_task_heldout,luna,hidden,gist@0.25 - random@0.25,157,43,0.039985845718329804,-0.060165625748447825,0.12523872596176508,-0.039434904906263654,0.11163925746961871
retail_task_heldout,luna,hidden,ecov_t@0.25 - typed@0.25,40,22,0.09708333333333334,-0.05691488821138212,0.28239484126984116,-0.03243518518518519,0.24621429507337522
retail_task_heldout,luna,hidden,ecov_e@0.25 - typed@0.25,157,43,-0.06411889596602972,-0.15877751572327042,0.03875954878290121,-0.1454425287356322,0.024432252352995988
retail_task_heldout,luna,hidden,ant@0.25 - typed@0.25,157,43,0.07250530785562632,-0.02140119565874599,0.17956750796373433,-0.00819209039548023,0.16009721131186172
retail_task_heldout,luna,hidden,hybrid@0.25 - typed@0.25,157,43,-0.1610403397027601,-0.23349136127844716,-0.0896579303556048,-0.2212564091875443,-0.10042596129360837
retail_task_heldout,luna,hidden,gist@0.25 - typed@0.25,157,43,-0.20074309978768579,-0.27465293006822616,-0.1304319775596073,-0.2620177988576091,-0.1405705496610669
retail_task_heldout,luna,hidden,typed_rec@0.25 - typed@0.25,157,43,-0.001273885350318471,-0.019536389802631577,0.016994159365874006,-0.01677083785779438,0.014013856296792937
retail_task_heldout,luna,hidden,lingua@0.25 - typed@0.25,157,43,-0.23428874734607216,-0.3644717514124294,-0.11100502484936446,-0.339183787511295,-0.12929904136910503
retail_task_heldout,luna,hidden,ecov_e@0.25 - ecov_t@0.25,40,22,-0.2145833333333333,-0.40835648148148146,-0.01319444444444463,-0.3741921768707483,-0.04467874887082208
retail_task_heldout,luna,hidden,hybrid@0.25 - lingua@0.25,157,43,0.0732484076433121,-0.029533450704225354,0.17109434165232346,-0.01184544696630332,0.15267174266156164
retail_task_heldout,luna,hidden,gist@0.25 - lingua@0.25,157,43,0.03354564755838642,-0.05582848359693997,0.12150590744672483,-0.042839687726942625,0.10298526840970282
retail_task_heldout,luna,hidden,ecov_t@0.25 - gist@0.25,40,22,0.26125000000000004,0.06728040540540542,0.4608377976190476,0.09581644144144147,0.432917174796748
retail_task_heldout,luna,hidden,full - empty,157,43,0.6819532908704883,0.5930773359670217,0.770611587063611,0.6106765333214009,0.7561653633105245
retail_task_heldout,luna,known,ant@0.25,145,43,0.4362068965517241,0.3006530776867709,0.5658162484700121,0.32271745230078563,0.5449009324009323
retail_task_heldout,luna,known,ecov_e@0.25,145,43,0.4689655172413793,0.33687943262411346,0.5975676033934252,0.35495022694450173,0.5794411764705882
retail_task_heldout,luna,known,ecov_t@0.25,37,21,0.44594594594594594,0.26663265306122447,0.6551993534482757,0.2948717948717949,0.6216216216216216
retail_task_heldout,luna,known,empty,145,43,0.0,0.0,0.0,0.0,0.0
retail_task_heldout,luna,known,full,145,43,0.603448275862069,0.4684554747054747,0.7285714285714285,0.49327451072417516,0.7105263157894737
retail_task_heldout,luna,known,gist@0.25,145,43,0.453448275862069,0.3176049122604479,0.5734450876798561,0.34087976539589443,0.5559027928593145
retail_task_heldout,luna,known,gist_ptr@0.25,145,43,0.453448275862069,0.3176049122604479,0.5734450876798561,0.34087976539589443,0.5559027928593145
retail_task_heldout,luna,known,hybrid@0.25,145,43,0.5120689655172413,0.37792422686294647,0.647940446650124,0.4006285056089744,0.6278570914844649
retail_task_heldout,luna,known,lingua@0.25,145,43,0.20689655172413793,0.12587679856115108,0.2988588185415489,0.1377952755905512,0.28321678321678323
retail_task_heldout,luna,known,oracle@0.25,145,43,0.33275862068965517,0.23528924814959096,0.4500154320987654,0.24655052681992337,0.4280573593073593
retail_task_heldout,luna,known,random@0.25,145,43,0.24195402298850577,0.18492575649151502,0.31002659040738506,0.19263618326118323,0.29735034165181223
retail_task_heldout,luna,known,recency@0.25,145,43,0.3,0.19424037348002318,0.4044661813770094,0.21109772423025436,0.38562091503267976
retail_task_heldout,luna,known,tfidf@0.25,145,43,0.31551724137931036,0.19572189645308927,0.4361447688564476,0.21474260657542865,0.419735558771709
retail_task_heldout,luna,known,typed@0.25,145,43,0.5586206896551724,0.42342342342342343,0.6856087662337662,0.44734848484848483,0.6666666666666666
retail_task_heldout,luna,known,typed_rec@0.25,145,43,0.5620689655172414,0.43333333333333335,0.6865191511387163,0.45576389791585425,0.6677863841132665
retail_task_heldout,luna,known,typed_stub@0.25,145,43,0.5344827586206896,0.3858267716535433,0.6712377690802348,0.41033539870689656,0.6506903674711895
retail_task_heldout,luna,known,recency@0.25 - random@0.25,145,43,0.058045977011494276,-0.03467209302325581,0.15316204362256994,-0.022204041707636825,0.136717793362276
retail_task_heldout,luna,known,tfidf@0.25 - random@0.25,145,43,0.07356321839080462,-0.035217510738187977,0.17986588506972195,-0.014744276706116222,0.15679783950617288
retail_task_heldout,luna,known,typed@0.25 - random@0.25,145,43,0.3166666666666667,0.19207080860640463,0.4324221360916842,0.21435482049143298,0.4126871810367983
retail_task_heldout,luna,known,typed_rec@0.25 - random@0.25,145,43,0.3201149425287357,0.19717636063293342,0.4343216861745777,0.21654860263945883,0.4150477717578945
retail_task_heldout,luna,known,ant@0.25 - random@0.25,145,43,0.1942528735632184,0.08218968237980126,0.30426956763316804,0.09831483650289073,0.28753315055728773
retail_task_heldout,luna,known,ecov_t@0.25 - random@0.25,37,21,0.20045045045045048,0.06189699792960665,0.36327380952380944,0.08333333333333336,0.3352394133644134
retail_task_heldout,luna,known,ecov_e@0.25 - random@0.25,145,43,0.2270114942528736,0.10124942909692394,0.3482196773636991,0.11631290968539293,0.3300936382458122
retail_task_heldout,luna,known,oracle@0.25 - random@0.25,145,43,0.09080459770114944,-0.01035358436853,0.20001126126126123,0.0063167944808894825,0.18067280441381162
retail_task_heldout,luna,known,lingua@0.25 - random@0.25,145,43,-0.035057471264367805,-0.0934191120715802,0.026172393123150704,-0.08382590132827322,0.014029139123166933
retail_task_heldout,luna,known,hybrid@0.25 - random@0.25,145,43,0.2701149425287357,0.14870670995670998,0.3856020613373554,0.16788148608307016,0.36986772486772485
retail_task_heldout,luna,known,gist@0.25 - random@0.25,145,43,0.21149425287356324,0.09407762096774196,0.3177717349929579,0.11298565840938722,0.30057980779460264
retail_task_heldout,luna,known,ecov_t@0.25 - typed@0.25,37,21,-0.13513513513513514,-0.2857142857142857,0.0,-0.25806451612903225,-0.020387755102040835
retail_task_heldout,luna,known,ecov_e@0.25 - typed@0.25,145,43,-0.0896551724137931,-0.16443271599694165,-0.016129032258064516,-0.15132575757575759,-0.02700017898693398
retail_task_heldout,luna,known,ant@0.25 - typed@0.25,145,43,-0.12241379310344827,-0.21367684478371501,-0.039213185274109656,-0.1984928001387925,-0.04941117806823969
retail_task_heldout,luna,known,hybrid@0.25 - typed@0.25,145,43,-0.04655172413793104,-0.09855601386896222,0.003406906240757142,-0.09121744920102584,-0.0036496350364963502
retail_task_heldout,luna,known,gist@0.25 - typed@0.25,145,43,-0.10517241379310345,-0.17026141443167306,-0.04920605968834319,-0.15800816326530612,-0.05572363765038925
retail_task_heldout,luna,known,typed_rec@0.25 - typed@0.25,145,43,0.0034482758620689655,-0.0196078431372549,0.028373860182370793,-0.016264147935597006,0.02464788732394366
retail_task_heldout,luna,known,lingua@0.25 - typed@0.25,145,43,-0.35172413793103446,-0.4747045675843144,-0.22645348837209325,-0.45323741007194246,-0.2517414843221295
retail_task_heldout,luna,known,ecov_e@0.25 - ecov_t@0.25,37,21,0.06756756756756757,-0.13795498084291188,0.2381211180124222,-0.09793478260869565,0.20689655172413793
retail_task_heldout,luna,known,hybrid@0.25 - lingua@0.25,145,43,0.30517241379310345,0.18905150636227544,0.4315787110933758,0.20704728157393695,0.4087614870509607
retail_task_heldout,luna,known,gist@0.25 - lingua@0.25,145,43,0.24655172413793103,0.12067993259009593,0.36667207792207784,0.1416637529137529,0.3469903085877443
retail_task_heldout,luna,known,ecov_t@0.25 - gist@0.25,37,21,-0.060810810810810814,-0.20123710131332084,0.09852272727272707,-0.17861721611721612,0.07291666666666667
retail_task_heldout,luna,known,full - empty,145,43,0.603448275862069,0.4684554747054747,0.7285714285714285,0.49327451072417516,0.7105263157894737
retail_task_heldout,qwen,hidden,ant@0.25,157,43,0.7498938428874734,0.615887733614109,0.8577375431706773,0.6420982043687523,0.8422238562091505
retail_task_heldout,qwen,hidden,ecov_e@0.25,157,43,0.6495753715498938,0.5451290743570154,0.7556378005515275,0.564651034330378,0.7393939006478348
retail_task_heldout,qwen,hidden,ecov_t@0.25,40,22,0.7245833333333334,0.5673032407407407,0.8590558035714285,0.5939354066985645,0.8380023148148147
retail_task_heldout,qwen,hidden,empty,157,43,0.2740976645435244,0.22311803219209708,0.32782267441860463,0.2321527777777778,0.31873700773441477
retail_task_heldout,qwen,hidden,full,157,43,0.9790870488322719,0.9536893196289169,0.9967673245792893,0.958854877007051,0.9947621924307625
retail_task_heldout,qwen,hidden,lingua@0.25,157,43,0.4632696390658174,0.343744212962963,0.5823584955011505,0.36129388668218965,0.5609086055112779
retail_task_heldout,qwen,hidden,oracle@0.25,157,43,0.9735668789808919,0.9446428571428571,0.9960277885988833,0.9496660919540229,0.9927157738095239
retail_task_heldout,qwen,hidden,random@0.25,157,43,0.48011323425336155,0.4370603755482456,0.5244910775585232,0.44451041666666674,0.5179277240410053
retail_task_heldout,qwen,hidden,recency@0.25,157,43,0.5707006369426751,0.4772598470018187,0.6677870325982742,0.4927006933041416,0.6515602517985611
retail_task_heldout,qwen,hidden,typed@0.25,157,43,0.7164543524416136,0.5996096552123105,0.813455538415605,0.6216026320438085,0.7986506261723493
retail_task_heldout,qwen,hidden,recency@0.25 - random@0.25,157,43,0.09058740268931353,-0.01005419220696997,0.1972987551363205,0.005034157066765776,0.18125226346487053
retail_task_heldout,qwen,hidden,typed@0.25 - random@0.25,157,43,0.23634111818825193,0.1300609903381643,0.329339946205755,0.14791804310209222,0.3163716906399833
retail_task_heldout,qwen,hidden,ant@0.25 - random@0.25,157,43,0.2697806086341118,0.13420408496732028,0.3848540417709485,0.16226642886224002,0.36704763632907345
retail_task_heldout,qwen,hidden,ecov_t@0.25 - random@0.25,40,22,0.2655555555555556,0.11012527233115471,0.4162152777777777,0.14003104575163405,0.39488392857142857
retail_task_heldout,qwen,hidden,ecov_e@0.25 - random@0.25,157,43,0.16946213729653223,0.07854687813944146,0.2654898692810458,0.09319187242798356,0.2514464113181505
retail_task_heldout,qwen,hidden,oracle@0.25 - random@0.25,157,43,0.4934536447275301,0.4467658223357457,0.5386280079668266,0.4542885828040136,0.5302244588744589
retail_task_heldout,qwen,hidden,lingua@0.25 - random@0.25,157,43,-0.01684359518754422,-0.11770022429261558,0.0829769736842105,-0.1057087391690965,0.0667220011019763
retail_task_heldout,qwen,hidden,ecov_t@0.25 - typed@0.25,40,22,0.04,-0.09722916666666667,0.19902427637721753,-0.07071338383838385,0.16602040816326527
retail_task_heldout,qwen,hidden,ecov_e@0.25 - typed@0.25,157,43,-0.06687898089171974,-0.1542250599299281,0.03931209594694512,-0.14360632958801495,0.022717691095350646
retail_task_heldout,qwen,hidden,ant@0.25 - typed@0.25,157,43,0.03343949044585987,-0.0838424663029525,0.15430941021842684,-0.06781760383478286,0.1383342803030303
retail_task_heldout,qwen,hidden,lingua@0.25 - typed@0.25,157,43,-0.25318471337579623,-0.37219042091875826,-0.1405090121451227,-0.35149066680924884,-0.15984580999264417
retail_task_heldout,qwen,hidden,ecov_e@0.25 - ecov_t@0.25,40,22,-0.14916666666666667,-0.35985227272727266,0.08442079741379285,-0.32828535353535354,0.03921568627450982
retail_task_heldout,qwen,hidden,full - empty,157,43,0.7049893842887474,0.6492093440657397,0.7570885934282389,0.6585768921095008,0.7470011904761906
retail_task_heldout,qwen,known,ant@0.25,145,43,0.49482758620689654,0.35950345703019504,0.6268058350100602,0.3805486510279116,0.6026083112290008
retail_task_heldout,qwen,known,ecov_e@0.25,145,43,0.5913793103448276,0.4742421046287367,0.6955551242236022,0.4924457445165277,0.6821179147517347
retail_task_heldout,qwen,known,ecov_t@0.25,37,21,0.43243243243243246,0.266640625,0.625,0.29542540792540795,0.59375
retail_task_heldout,qwen,known,empty,145,43,0.28448275862068967,0.21969235033259424,0.35370794209702655,0.228470302967096,0.34184167215273203
retail_task_heldout,qwen,known,full,145,43,0.8810344827586207,0.8129651717557251,0.9388598406988694,0.8255236518749602,0.9310372458001768
retail_task_heldout,qwen,known,lingua@0.25,145,43,0.4,0.31428330115830116,0.5,0.32757857796765333,0.4807692307692308
retail_task_heldout,qwen,known,oracle@0.25,145,43,0.41379310344827586,0.32882239382239387,0.5152730930824309,0.3403261304521809,0.5
retail_task_heldout,qwen,known,random@0.25,145,43,0.30517241379310345,0.23225870612838698,0.3791891891891891,0.24568587416817905,0.36612452107279686
retail_task_heldout,qwen,known,recency@0.25,145,43,0.3017241379310345,0.1996280941348616,0.40799035933391753,0.21489427860696517,0.3877000865239022
retail_task_heldout,qwen,known,typed@0.25,145,43,0.7586206896551724,0.6496345835631551,0.8563226328824538,0.6689085557950589,0.8444478319783197
retail_task_heldout,qwen,known,recency@0.25 - random@0.25,145,43,-0.0034482758620689473,-0.08714680744092507,0.08333333333333336,-0.0726190476190476,0.06999765236883558
retail_task_heldout,qwen,known,typed@0.25 - random@0.25,145,43,0.453448275862069,0.3437225877192983,0.5618085835732892,0.36011796141814395,0.5477740977949348
retail_task_heldout,qwen,known,ant@0.25 - random@0.25,145,43,0.18965517241379312,0.09374543128654972,0.2808874458874459,0.10751452230873813,0.2668981481481482
retail_task_heldout,qwen,known,ecov_t@0.25 - random@0.25,37,21,0.0810810810810811,-0.04054743519029232,0.24484471450617257,-0.02383432539682539,0.2166666666666667
retail_task_heldout,qwen,known,ecov_e@0.25 - random@0.25,145,43,0.28620689655172415,0.1928625210381788,0.37996212121212114,0.20504070881226052,0.3653097412480975
retail_task_heldout,qwen,known,oracle@0.25 - random@0.25,145,43,0.10862068965517244,0.013882797270955188,0.21034936479128855,0.02915994623655916,0.1906811048336472
retail_task_heldout,qwen,known,lingua@0.25 - random@0.25,145,43,0.09482758620689657,0.002269130845536153,0.19829581736909316,0.016649184149184166,0.1807733224222586
retail_task_heldout,qwen,known,ecov_t@0.25 - typed@0.25,37,21,-0.3108108108108108,-0.47827243293246996,-0.14101562500000006,-0.44121067031463745,-0.16666666666666666
retail_task_heldout,qwen,known,ecov_e@0.25 - typed@0.25,145,43,-0.16724137931034483,-0.2682564978299467,-0.07401315789473684,-0.2519717047564176,-0.0910548941798942
retail_task_heldout,qwen,known,ant@0.25 - typed@0.25,145,43,-0.2637931034482759,-0.3928633004926108,-0.14231355647330016,-0.3715301560121766,-0.16233645086257026
retail_task_heldout,qwen,known,lingua@0.25 - typed@0.25,145,43,-0.3586206896551724,-0.47591078600114745,-0.231776959572996,-0.4567982994031559,-0.2517482517482518
retail_task_heldout,qwen,known,ecov_e@0.25 - ecov_t@0.25,37,21,0.17567567567567569,0.02631578947368421,0.30684003496503487,0.04878048780487805,0.28851214574898776
retail_task_heldout,qwen,known,full - empty,145,43,0.596551724137931,0.4999251497005988,0.6861364872829487,0.5165852130325815,0.6744186046511628
retail_ecov_sub,luna,hidden,ant@0.25,120,56,0.7994444444444445,0.7302457983193277,0.8657353771289537,0.7433281249999999,0.8548583966066741
retail_ecov_sub,luna,hidden,ecov_e@0.25,120,56,0.6390277777777776,0.5369153553265703,0.7425528084903084,0.5518346280602636,0.7288381454114213
retail_ecov_sub,luna,hidden,ecov_t@0.25,120,56,0.7484722222222222,0.6741401266630217,0.8247534112654963,0.6869682911590129,0.8124691103317058
retail_ecov_sub,luna,hidden,empty,120,56,0.22138888888888889,0.14833131720430107,0.29605345117845117,0.15927179320787363,0.2840686274509804
retail_ecov_sub,luna,hidden,full,120,56,0.9155555555555556,0.8606995969119355,0.9609778301564529,0.8709592997422909,0.9545467953875034
retail_ecov_sub,luna,hidden,gist@0.25,120,56,0.4852777777777778,0.391784337944664,0.5764732379438261,0.4073643410852713,0.5621284848484849
retail_ecov_sub,luna,hidden,gist_ptr@0.25,120,56,0.4852777777777778,0.391784337944664,0.5764732379438261,0.4073643410852713,0.5621284848484849
retail_ecov_sub,luna,hidden,hybrid@0.25,120,56,0.5561111111111111,0.4486036120719908,0.654457977207977,0.46845582848524014,0.6414112903225806
retail_ecov_sub,luna,hidden,lingua@0.25,120,56,0.48819444444444443,0.3920312612418159,0.5829598475355053,0.41170583627105356,0.5701354385964913
retail_ecov_sub,luna,hidden,oracle@0.25,120,56,0.9231944444444444,0.87222,0.9638923860911272,0.8818408915740535,0.9588809105387445
retail_ecov_sub,luna,hidden,random@0.25,120,56,0.4403703703703704,0.39268243550756116,0.4931257215007214,0.4000497903563941,0.4842154485250891
retail_ecov_sub,luna,hidden,recency@0.25,120,56,0.5615277777777777,0.4682509251644736,0.6528298977489698,0.48208304794520546,0.6402485140397622
retail_ecov_sub,luna,hidden,tfidf@0.25,120,56,0.43972222222222224,0.3349171842650104,0.5506546901605158,0.3508945005611673,0.5333333333333333
retail_ecov_sub,luna,hidden,typed@0.25,120,56,0.6206944444444444,0.5136174301242237,0.7261662745098038,0.5309072580645162,0.7084004863334155
retail_ecov_sub,luna,hidden,typed_rec@0.25,120,56,0.6520833333333333,0.5505724012993503,0.7479667258207631,0.5656844035324053,0.734433568170528
retail_ecov_sub,luna,hidden,typed_stub@0.25,120,56,0.6422222222222221,0.5398663768115942,0.735355471055314,0.5583887603305785,0.721689775910364
retail_ecov_sub,luna,hidden,recency@0.25 - random@0.25,120,56,0.12115740740740742,0.022453975714845302,0.2173813041765169,0.040269646109810056,0.19995876736111118
retail_ecov_sub,luna,hidden,tfidf@0.25 - random@0.25,120,56,-0.0006481481481481283,-0.09506441223832528,0.10068985837426278,-0.07672640893891199,0.0830513279132791
retail_ecov_sub,luna,hidden,typed@0.25 - random@0.25,120,56,0.18032407407407408,0.07325868055555557,0.2841501304374671,0.08989050165520758,0.2692234078590786
retail_ecov_sub,luna,hidden,typed_rec@0.25 - random@0.25,120,56,0.211712962962963,0.1127561112410454,0.30940304487179493,0.12617841880341885,0.2924491708828234
retail_ecov_sub,luna,hidden,ant@0.25 - random@0.25,120,56,0.35907407407407405,0.28273033633154404,0.4324301730920535,0.29433641256533666,0.42474696162618064
retail_ecov_sub,luna,hidden,ecov_t@0.25 - random@0.25,120,56,0.3081018518518519,0.23135007685551165,0.3907162511498081,0.2413458600485954,0.38002559912854034
retail_ecov_sub,luna,hidden,ecov_e@0.25 - random@0.25,120,56,0.1986574074074074,0.08438680346352381,0.31224057056220805,0.10446057723872217,0.2959320078252885
retail_ecov_sub,luna,hidden,oracle@0.25 - random@0.25,120,56,0.4828240740740741,0.4196250000000001,0.5393884836110427,0.42967090556029175,0.5317211089388509
retail_ecov_sub,luna,hidden,lingua@0.25 - random@0.25,120,56,0.047824074074074095,-0.0264406294003995,0.12502485219164117,-0.016042929292929275,0.11115808823529409
retail_ecov_sub,luna,hidden,hybrid@0.25 - random@0.25,120,56,0.11574074074074077,0.015508130081300841,0.20669048838440843,0.03508038720538721,0.19290942416869425
retail_ecov_sub,luna,hidden,gist@0.25 - random@0.25,120,56,0.044907407407407424,-0.048119315096388796,0.13024740740740745,-0.03220745177712389,0.11875090739594557
retail_ecov_sub,luna,hidden,ecov_t@0.25 - typed@0.25,120,56,0.12777777777777777,0.05299729215456674,0.21050407088122594,0.06664511494252874,0.19790095684291417
retail_ecov_sub,luna,hidden,ecov_e@0.25 - typed@0.25,120,56,0.018333333333333326,-0.08512589650422722,0.12093595628415299,-0.07004467698776758,0.10523328430685903
retail_ecov_sub,luna,hidden,ant@0.25 - typed@0.25,120,56,0.17875,0.09108353538074714,0.2697263655462185,0.10793222533995253,0.2535272536687631
retail_ecov_sub,luna,hidden,hybrid@0.25 - typed@0.25,120,56,-0.06458333333333334,-0.15891852525572076,0.028664721444133085,-0.14413802622498276,0.010979634548820732
retail_ecov_sub,luna,hidden,gist@0.25 - typed@0.25,120,56,-0.13541666666666666,-0.21292494658119662,-0.06342446108878347,-0.20067345486581734,-0.0749968193384224
retail_ecov_sub,luna,hidden,typed_rec@0.25 - typed@0.25,120,56,0.03138888888888889,0.00530926628271761,0.0696976647206005,0.007437183944374211,0.06286643026004728
retail_ecov_sub,luna,hidden,lingua@0.25 - typed@0.25,120,56,-0.1325,-0.2689469489981785,0.0034662478852927245,-0.24564207650273226,-0.018297790028531373
retail_ecov_sub,luna,hidden,ecov_e@0.25 - ecov_t@0.25,120,56,-0.10944444444444444,-0.19568121693121693,-0.028877878964653023,-0.18026587301587302,-0.04114364499166346
retail_ecov_sub,luna,hidden,hybrid@0.25 - lingua@0.25,120,56,0.06791666666666667,-0.028881437618569344,0.1607912210338681,-0.015329784946236552,0.14650700280112045
retail_ecov_sub,luna,hidden,gist@0.25 - lingua@0.25,120,56,-0.0029166666666666785,-0.1173613024181206,0.106144734036883,-0.1,0.09112928348909656
retail_ecov_sub,luna,hidden,ecov_t@0.25 - gist@0.25,120,56,0.26319444444444445,0.16858053460031916,0.36480878787878784,0.18189396309039724,0.34577283649778323
retail_ecov_sub,luna,hidden,full - empty,120,56,0.6941666666666667,0.6033325082508253,0.7820080434782609,0.6158216666666667,0.7708762794837561
retail_ecov_sub,luna,known,ant@0.25,109,52,0.4660550458715596,0.3504202552149179,0.5848783256880733,0.36726681780327564,0.5686619875222816
retail_ecov_sub,luna,known,ecov_e@0.25,109,52,0.5313455657492354,0.42623242577790466,0.6378643505350128,0.4388019650588912,0.6231884057971014
retail_ecov_sub,luna,known,ecov_t@0.25,109,52,0.49311926605504586,0.375,0.6154205607476634,0.39213563378107147,0.5980437969580356
retail_ecov_sub,luna,known,empty,109,52,0.0,0.0,0.0,0.0,0.0
retail_ecov_sub,luna,known,full,109,52,0.694954128440367,0.5689512849707222,0.8106956402271477,0.5975804375804376,0.7940046296296296
retail_ecov_sub,luna,known,gist@0.25,109,52,0.5149847094801223,0.40510161747306805,0.6261126307320998,0.4251656099332937,0.6072731159660155
retail_ecov_sub,luna,known,gist_ptr@0.25,109,52,0.5149847094801223,0.40510161747306805,0.6261126307320998,0.4251656099332937,0.6072731159660155
retail_ecov_sub,luna,known,hybrid@0.25,109,52,0.5412844036697247,0.42199025423728814,0.6666666666666666,0.43922599413597213,0.6450030864197531
retail_ecov_sub,luna,known,lingua@0.25,109,52,0.24541284403669725,0.16666666666666666,0.3325208333333332,0.1763350559862188,0.31945160366552117
retail_ecov_sub,luna,known,oracle@0.25,109,52,0.4981651376146789,0.40264650178253125,0.6017715352764472,0.41749224370804244,0.5863449163449164
retail_ecov_sub,luna,known,random@0.25,109,52,0.23710499490316003,0.1823727106227106,0.2974167066840457,0.19129176019453792,0.2870387677397023
retail_ecov_sub,luna,known,recency@0.25,109,52,0.3444954128440367,0.25479838709677416,0.44469450417666034,0.2683380554056485,0.42660367674505417
retail_ecov_sub,luna,known,tfidf@0.25,109,52,0.3493883792048929,0.2416594827586207,0.4684516085103656,0.25775589675122385,0.44514071637426905
retail_ecov_sub,luna,known,typed@0.25,109,52,0.5990825688073395,0.48298145161290323,0.7111217948717948,0.499952380952381,0.6925838842975206
retail_ecov_sub,luna,known,typed_rec@0.25,109,52,0.6174311926605505,0.49618999575191164,0.7314486422668239,0.5152601193149016,0.714449494949495
retail_ecov_sub,luna,known,typed_stub@0.25,109,52,0.5463302752293577,0.41787361135602186,0.6777824858757061,0.4414244541151321,0.650863213304852
retail_ecov_sub,luna,known,recency@0.25 - random@0.25,109,52,0.10739041794087667,0.02230888888888891,0.19744643364592213,0.03641998425551059,0.18463379807010075
retail_ecov_sub,luna,known,tfidf@0.25 - random@0.25,109,52,0.11228338430173293,0.010516908876269594,0.2238514791881664,0.027741433021806865,0.2004721145564169
retail_ecov_sub,luna,known,typed@0.25 - random@0.25,109,52,0.3619775739041794,0.26044508664627936,0.4617870716510903,0.27719336715213005,0.44521570014144274
retail_ecov_sub,luna,known,typed_rec@0.25 - random@0.25,109,52,0.3803261977573904,0.2749898564294632,0.48139817050270933,0.29171241171561746,0.46547784391534397
retail_ecov_sub,luna,known,ant@0.25 - random@0.25,109,52,0.22895005096839963,0.12171064932857385,0.3414050955608476,0.13829620976116302,0.32282307627100687
retail_ecov_sub,luna,known,ecov_t@0.25 - random@0.25,109,52,0.2560142711518859,0.1580479629489221,0.35895205019624044,0.17084400677154302,0.3426742494265859
retail_ecov_sub,luna,known,ecov_e@0.25 - random@0.25,109,52,0.2942405708460755,0.1962458505694296,0.3972533297019022,0.21126605157248363,0.3795071748022294
retail_ecov_sub,luna,known,oracle@0.25 - random@0.25,109,52,0.2610601427115189,0.14384074291682988,0.37334206961939576,0.16442929292929295,0.357430253768979
retail_ecov_sub,luna,known,lingua@0.25 - random@0.25,109,52,0.008307849133537224,-0.06825194076011373,0.08771182570384702,-0.053740590987691975,0.07289276318936241
retail_ecov_sub,luna,known,hybrid@0.25 - random@0.25,109,52,0.30417940876656474,0.2034404257198375,0.4125599289730688,0.21880044593088077,0.3946572670722068
retail_ecov_sub,luna,known,gist@0.25 - random@0.25,109,52,0.2778797145769623,0.19202058319039453,0.36957984775396385,0.2066783133335243,0.3553360524731719
retail_ecov_sub,luna,known,ecov_t@0.25 - typed@0.25,109,52,-0.10596330275229358,-0.1977929203539823,-0.01097470238095246,-0.18363320355951057,-0.026052085977828564
retail_ecov_sub,luna,known,ecov_e@0.25 - typed@0.25,109,52,-0.06773700305810397,-0.1530206391736564,0.012655622993579415,-0.1387902388369678,-0.0005152009257311156
retail_ecov_sub,luna,known,ant@0.25 - typed@0.25,109,52,-0.13302752293577982,-0.23558372641509434,-0.03066559350503939,-0.21710858585858586,-0.047401594014313604
retail_ecov_sub,luna,known,hybrid@0.25 - typed@0.25,109,52,-0.057798165137614675,-0.12720444577352472,0.00932827818627443,-0.1141732283464567,-0.0003925619834710935
retail_ecov_sub,luna,known,gist@0.25 - typed@0.25,109,52,-0.08409785932721714,-0.16009787199480183,-0.0038746105919004203,-0.14751136363636363,-0.019042207792207798
retail_ecov_sub,luna,known,typed_rec@0.25 - typed@0.25,109,52,0.01834862385321101,-0.018185988323603002,0.05309734513274336,-0.00980392156862745,0.046296296296296294
retail_ecov_sub,luna,known,lingua@0.25 - typed@0.25,109,52,-0.3536697247706422,-0.46776762956669493,-0.23961338388291314,-0.4472222222222222,-0.25756461675579323
retail_ecov_sub,luna,known,ecov_e@0.25 - ecov_t@0.25,109,52,0.0382262996941896,-0.04208899338209683,0.11946972226860356,-0.029340086786456422,0.10606060606060605
retail_ecov_sub,luna,known,hybrid@0.25 - lingua@0.25,109,52,0.2958715596330275,0.18228945974576272,0.4112774997932343,0.2041435185185185,0.3906589673913043
retail_ecov_sub,luna,known,gist@0.25 - lingua@0.25,109,52,0.2695718654434251,0.16198091400049097,0.3860041363571528,0.1780571050259184,0.36727386761503045
retail_ecov_sub,luna,known,ecov_t@0.25 - gist@0.25,109,52,-0.021865443425076448,-0.10854435338491832,0.06852332285115302,-0.09620772946859904,0.052446063674511954
retail_ecov_sub,luna,known,full - empty,109,52,0.694954128440367,0.5689512849707222,0.8106956402271477,0.5975804375804376,0.7940046296296296
retail_ecov_sub,qwen,hidden,ant@0.25,120,56,0.8316666666666667,0.7585413590374623,0.8951441375968993,0.7719709144542775,0.8859767720306513
retail_ecov_sub,qwen,hidden,ecov_e@0.25,120,56,0.70625,0.6171251780626781,0.7974202426872388,0.6342745638200185,0.782038799965578
retail_ecov_sub,qwen,hidden,ecov_t@0.25,120,56,0.7733333333333333,0.6992911154747141,0.8466961720032841,0.7127734454638124,0.8349160879629629
retail_ecov_sub,qwen,hidden,empty,120,56,0.2555555555555556,0.19763739669421485,0.31722151211654287,0.20505654761904765,0.3070933641975308
retail_ecov_sub,qwen,hidden,full,120,56,0.9681944444444445,0.9418100621854434,0.98815072859745,0.9473188628899836,0.985278153153153
retail_ecov_sub,qwen,hidden,lingua@0.25,120,56,0.5327777777777778,0.4451732847744361,0.6210851699170234,0.4603051210153483,0.608336956521739
retail_ecov_sub,qwen,hidden,oracle@0.25,120,56,0.96625,0.9368594632768361,0.9906787160641969,0.9412578526556253,0.987617843597616
retail_ecov_sub,qwen,hidden,random@0.25,120,56,0.5108796296296296,0.4595349462365591,0.5606946674311926,0.46697562859952235,0.5520125205254517
retail_ecov_sub,qwen,hidden,recency@0.25,120,56,0.5905555555555556,0.49164441747572823,0.687681744579732,0.5063864087301587,0.6725800952135872
retail_ecov_sub,qwen,hidden,typed@0.25,120,56,0.7275000000000001,0.6273786700009263,0.8213143382352941,0.64253,0.8046600343895848
retail_ecov_sub,qwen,hidden,recency@0.25 - random@0.25,120,56,0.07967592592592593,-0.01589767234387671,0.17857467669115387,-0.005029189825536503,0.16444493608652905
retail_ecov_sub,qwen,hidden,typed@0.25 - random@0.25,120,56,0.21662037037037038,0.11934182189864008,0.3134686134067952,0.1367744252873563,0.2986908827738746
retail_ecov_sub,qwen,hidden,ant@0.25 - random@0.25,120,56,0.32078703703703704,0.2375761560550899,0.40352240143369184,0.2520022606637665,0.3921157796451915
retail_ecov_sub,qwen,hidden,ecov_t@0.25 - random@0.25,120,56,0.2624537037037037,0.17451472934472934,0.3591185325686071,0.18776801461325274,0.3427575190899175
retail_ecov_sub,qwen,hidden,ecov_e@0.25 - random@0.25,120,56,0.1953703703703704,0.10486794458461828,0.290183201058201,0.11761320197594707,0.2750930567158636
retail_ecov_sub,qwen,hidden,oracle@0.25 - random@0.25,120,56,0.45537037037037037,0.40965850633241946,0.5045554057524396,0.4168009735673931,0.49712840052441826
retail_ecov_sub,qwen,hidden,lingua@0.25 - random@0.25,120,56,0.02189814814814816,-0.04819701213818861,0.09342044616519167,-0.03437528460837885,0.08101053639846742
retail_ecov_sub,qwen,hidden,ecov_t@0.25 - typed@0.25,120,56,0.04583333333333333,-0.03174351092896175,0.13022878019132159,-0.02041152091677792,0.11799379324379325
retail_ecov_sub,qwen,hidden,ecov_e@0.25 - typed@0.25,120,56,-0.021249999999999998,-0.12215638888888888,0.08034331019857327,-0.10693464588460486,0.0665502450980392
retail_ecov_sub,qwen,hidden,ant@0.25 - typed@0.25,120,56,0.10416666666666667,0.025054118734872594,0.18933440026954165,0.03838378391333525,0.1731695020852406
retail_ecov_sub,qwen,hidden,lingua@0.25 - typed@0.25,120,56,-0.1947222222222222,-0.31365306875703036,-0.07507138660399532,-0.2913130908415209,-0.09285226385636225
retail_ecov_sub,qwen,hidden,ecov_e@0.25 - ecov_t@0.25,120,56,-0.06708333333333334,-0.16028777777777778,0.01962111928104568,-0.14271947538705407,0.007955534003409143
retail_ecov_sub,qwen,hidden,full - empty,120,56,0.712638888888889,0.6463097228996818,0.7728565304041528,0.6588950892857142,0.7645358053007136
retail_ecov_sub,qwen,known,ant@0.25,109,52,0.5715596330275229,0.4570008354218881,0.6856435643564357,0.4734415517596213,0.6691731568016613
retail_ecov_sub,qwen,known,ecov_e@0.25,109,52,0.6391437308868501,0.5353924792292496,0.7376355492692126,0.5540474297827239,0.7222222222222222
retail_ecov_sub,qwen,known,ecov_t@0.25,109,52,0.5114678899082569,0.39449075110017157,0.6331897149995374,0.41369929028301056,0.6146949541284403
retail_ecov_sub,qwen,known,empty,109,52,0.3079510703363914,0.2419621212121212,0.3769848111658457,0.2513037679694519,0.3666734417344174
retail_ecov_sub,qwen,known,full,109,52,0.9243119266055045,0.8677849264705882,0.9727272727272728,0.8760649572649573,0.9677459278185884
retail_ecov_sub,qwen,known,lingua@0.25,109,52,0.35091743119266056,0.26136363636363635,0.4560611263736263,0.2738926820728292,0.4369369369369369
retail_ecov_sub,qwen,known,oracle@0.25,109,52,0.5180428134556575,0.4190885416666667,0.6217821782178218,0.43409676367490013,0.6060014184397163
retail_ecov_sub,qwen,known,random@0.25,109,52,0.30540265035677877,0.2521113311560466,0.3711640243575299,0.25951460777547736,0.35990247390247393
retail_ecov_sub,qwen,known,recency@0.25,109,52,0.3842507645259939,0.28452324213003827,0.48811762778505885,0.300451503086954,0.4735414657666345
retail_ecov_sub,qwen,known,typed@0.25,109,52,0.7935779816513762,0.6942086420632659,0.8833482142857142,0.7117030492030492,0.8715713949658903
retail_ecov_sub,qwen,known,recency@0.25 - random@0.25,109,52,0.07884811416921512,-0.02652256258234517,0.17906588181720773,-0.0069844599844599686,0.1637380050505051
retail_ecov_sub,qwen,known,typed@0.25 - random@0.25,109,52,0.4881753312945974,0.3744710612753425,0.5917935392573075,0.3953416776460254,0.5752909359462439
retail_ecov_sub,qwen,known,ant@0.25 - random@0.25,109,52,0.26615698267074417,0.1643976422555684,0.36538443396226405,0.17987364483127197,0.3501863911535318
retail_ecov_sub,qwen,known,ecov_t@0.25 - random@0.25,109,52,0.2060652395514781,0.10198695720866806,0.3131560395622895,0.11827018682399214,0.2957980989839397
retail_ecov_sub,qwen,known,ecov_e@0.25 - random@0.25,109,52,0.3337410805300714,0.24526902173913046,0.4216423713536545,0.2569285525471093,0.4078037078326933
retail_ecov_sub,qwen,known,oracle@0.25 - random@0.25,109,52,0.21264016309887873,0.11377982674551304,0.3101778939576201,0.12777559055118112,0.2948631222873648
retail_ecov_sub,qwen,known,lingua@0.25 - random@0.25,109,52,0.04551478083588178,-0.03482163742690056,0.1308078774962507,-0.021028590246528957,0.11716367309807907
retail_ecov_sub,qwen,known,ecov_t@0.25 - typed@0.25,109,52,-0.28211009174311924,-0.39424342105263155,-0.17104314271255067,-0.37601710004703354,-0.1869728972670149
retail_ecov_sub,qwen,known,ecov_e@0.25 - typed@0.25,109,52,-0.15443425076452602,-0.2750432389937107,-0.030733303912915618,-0.2559683819764465,-0.0495826855412814
retail_ecov_sub,qwen,known,ant@0.25 - typed@0.25,109,52,-0.2220183486238532,-0.32787128368991386,-0.11970788043478262,-0.3092975190984041,-0.13495575221238937
retail_ecov_sub,qwen,known,lingua@0.25 - typed@0.25,109,52,-0.4426605504587156,-0.5668456736978045,-0.30713181148748164,-0.5452910052910053,-0.33063464235624124
retail_ecov_sub,qwen,known,ecov_e@0.25 - ecov_t@0.25,109,52,0.12767584097859327,0.042019927536231884,0.2153605985598559,0.05491672875147451,0.20239936180657828
retail_ecov_sub,qwen,known,full - empty,109,52,0.6163608562691132,0.5257086834733893,0.7020031914893617,0.5414231150793651,0.6901914589823468
airline,luna,hidden,ant@0.25,41,15,0.7189024390243903,0.5598123793436294,0.8262812499999997,0.5890018037518039,0.8103733880939763
airline,luna,hidden,ecov_e@0.25,41,15,0.6414634146341464,0.5299791666666667,0.751429089026915,0.5515069615069615,0.7342142857142858
airline,luna,hidden,empty,41,15,0.27215447154471545,0.13962245934959347,0.45815938740782736,0.1573741883116883,0.42017361111111107
airline,luna,hidden,full,41,15,0.7666666666666666,0.6491038871689027,0.876004761904762,0.6704424564796905,0.8650461936437547
airline,luna,hidden,gist@0.25,41,15,0.583739837398374,0.44666666666666666,0.7238240418118466,0.46081798245614036,0.7028617021276595
airline,luna,hidden,gist_ptr@0.25,41,15,0.583739837398374,0.44666666666666666,0.7238240418118466,0.46081798245614036,0.7028617021276595
airline,luna,hidden,hybrid@0.25,41,15,0.6800813008130082,0.5679122983870969,0.7675444523470841,0.591640625,0.7529782135076253
airline,luna,hidden,lingua@0.25,41,15,0.5833333333333334,0.42895192647578656,0.6979325181159419,0.45588235294117646,0.678218482905983
airline,luna,hidden,oracle@0.25,41,15,0.8833333333333334,0.7785679271708683,0.9522508630317797,0.7950363825363825,0.9432022144522145
airline,luna,hidden,random@0.25,41,15,0.5995257452574525,0.5101625048393342,0.7099367147080561,0.5238482384823849,0.6909935264428353
airline,luna,hidden,recency@0.25,41,15,0.5806910569105691,0.4276499032882011,0.7728569295101553,0.4523611111111111,0.7502719056372549
airline,luna,hidden,tfidf@0.25,41,15,0.5603658536585366,0.3714231601731602,0.7118549679487176,0.4007080246913581,0.6952925191815856
airline,luna,hidden,typed@0.25,41,15,0.6676829268292683,0.5610979729729728,0.7676649569402227,0.5793944285031085,0.7517455808080808
airline,luna,hidden,typed_rec@0.25,41,15,0.6758130081300814,0.5833333333333334,0.7857457908885116,0.6,0.7659963656838656
airline,luna,hidden,typed_stub@0.25,41,15,0.6839430894308942,0.515672407120743,0.8118143784153004,0.5432584485407066,0.7957412790697673
airline,luna,hidden,recency@0.25 - random@0.25,41,15,-0.01883468834688347,-0.13479805639815753,0.1327552213868003,-0.11879846079846078,0.10965873015873016
airline,luna,hidden,tfidf@0.25 - random@0.25,41,15,-0.039159891598915995,-0.20848211532531608,0.1138945195195195,-0.18635049683830174,0.08985537918871252
airline,luna,hidden,typed@0.25 - random@0.25,41,15,0.06815718157181572,-0.021515700483091794,0.13813446969696971,-0.0038481800766283565,0.1261159673659673
airline,luna,hidden,typed_rec@0.25 - random@0.25,41,15,0.07628726287262874,-0.003658854166666663,0.14877700617283945,0.011346041163114337,0.13642957351290685
airline,luna,hidden,ant@0.25 - random@0.25,41,15,0.11937669376693767,-0.06606606606606608,0.2561509835194045,-0.038197420634920654,0.23952513227513225
airline,luna,hidden,ecov_e@0.25 - random@0.25,41,15,0.04193766937669376,-0.030391626602564097,0.09793515114379081,-0.017685388685388673,0.08917500680827886
airline,luna,hidden,oracle@0.25 - random@0.25,41,15,0.2838075880758808,0.12880167958656333,0.39351724541683386,0.15273996913580246,0.3775094815370509
airline,luna,hidden,lingua@0.25 - random@0.25,41,15,-0.016192411924119236,-0.13742340067340067,0.1119351720328283,-0.12326372701372702,0.08964141316904119
airline,luna,hidden,hybrid@0.25 - random@0.25,41,15,0.08055555555555556,-0.04332434275793651,0.18464193404634582,-0.02332852332852332,0.17136752136752134
airline,luna,hidden,gist@0.25 - random@0.25,41,15,-0.015785907859078584,-0.1484645061728395,0.09835431557288264,-0.12780612244897957,0.08103009259259258
airline,luna,hidden,ecov_e@0.25 - typed@0.25,41,15,-0.026219512195121957,-0.08246738641475487,0.03011065266316577,-0.07439221272554608,0.02132122507122505
airline,luna,hidden,ant@0.25 - typed@0.25,41,15,0.05121951219512194,-0.08667105263157897,0.1830267295597484,-0.06420987654320988,0.15581770389315144
airline,luna,hidden,hybrid@0.25 - typed@0.25,41,15,0.012398373983739842,-0.06479224537037036,0.07316024046434488,-0.0510763299377476,0.06666666666666667
airline,luna,hidden,gist@0.25 - typed@0.25,41,15,-0.08394308943089432,-0.15914045698924728,-0.004605074107683007,-0.1481149545772187,-0.02048923923923925
airline,luna,hidden,typed_rec@0.25 - typed@0.25,41,15,0.008130081300813006,-0.022443181818181817,0.05916129032258052,-0.01944444444444444,0.04901960784313725
airline,luna,hidden,lingua@0.25 - typed@0.25,41,15,-0.08434959349593497,-0.19653492647058823,0.008723032762907687,-0.1773253367003367,-0.00377009084556255
airline,luna,hidden,hybrid@0.25 - lingua@0.25,41,15,0.0967479674796748,0.025208629682313907,0.20196384803921566,0.034284391534391535,0.17918682795698923
airline,luna,hidden,gist@0.25 - lingua@0.25,41,15,0.00040650406504064894,-0.10272250566893423,0.1482786429365962,-0.08673508039579468,0.11853009259259259
airline,luna,hidden,full - empty,41,15,0.49451219512195116,0.32284943977591035,0.670841346153846,0.34727477477477475,0.6480620155038759
airline,luna,known,ant@0.25,34,13,0.47794117647058826,0.2833189655172414,0.7846590909090907,0.3104060374149659,0.7228051948051948
airline,luna,known,ecov_e@0.25,34,13,0.5367647058823529,0.3902378048780488,0.7625,0.4151772186147186,0.722
airline,luna,known,empty,34,13,0.051470588235294115,0.0,0.16379983836206893,0.0,0.1375
airline,luna,known,full,34,13,0.6897058823529413,0.5543352842809365,0.8542067307692305,0.5772727272727274,0.8250304878048781
airline,luna,known,gist@0.25,34,13,0.513235294117647,0.3190201465201465,0.8053035201149418,0.3470496323529412,0.7563124999999999
airline,luna,known,gist_ptr@0.25,34,13,0.513235294117647,0.3190201465201465,0.8053035201149418,0.3470496323529412,0.7563124999999999
airline,luna,known,hybrid@0.25,34,13,0.4852941176470588,0.29443027210884354,0.7826268115942029,0.320296875,0.7334408602150536
airline,luna,known,lingua@0.25,34,13,0.55,0.4355177875243664,0.7325048076923077,0.4478236714975845,0.698
airline,luna,known,oracle@0.25,34,13,0.35441176470588237,0.22141917293233085,0.563475,0.2378378378378378,0.522840909090909
airline,luna,known,random@0.25,34,13,0.5299019607843137,0.4053514194139194,0.7398586956521738,0.4222222222222223,0.7037268518518518
airline,luna,known,recency@0.25,34,13,0.6794117647058824,0.48663709677419353,0.890909090909091,0.5186046511627908,0.8758620689655172
airline,luna,known,tfidf@0.25,34,13,0.6323529411764706,0.48062903225806447,0.7960166666666666,0.5102435897435899,0.7667424242424241
airline,luna,known,typed@0.25,34,13,0.5485294117647058,0.35444444444444445,0.8518518518518519,0.379974358974359,0.7871169354838711
airline,luna,known,typed_rec@0.25,34,13,0.5941176470588235,0.4324769736842105,0.8370486111111112,0.4564495450785774,0.7862147335423197
airline,luna,known,typed_stub@0.25,34,13,0.5323529411764706,0.32629892037786773,0.8515235690235691,0.35454545454545455,0.7863932806324111
airline,luna,known,recency@0.25 - random@0.25,34,13,0.14950980392156862,0.015272177419354853,0.3062761034646413,0.035091490299823655,0.2793263090676884
airline,luna,known,tfidf@0.25 - random@0.25,34,13,0.10245098039215687,-0.11989523809523808,0.23979908242366718,-0.08685124269005846,0.22261904761904766
airline,luna,known,typed@0.25 - random@0.25,34,13,0.01862745098039218,-0.1935952380952381,0.22544884169884144,-0.15803478260869566,0.1947691798941799
airline,luna,known,typed_rec@0.25 - random@0.25,34,13,0.06421568627450984,-0.11478815628815625,0.23382615546218485,-0.08740981240981238,0.2101997354497355
airline,luna,known,ant@0.25 - random@0.25,34,13,-0.051960784313725465,-0.24848484848484842,0.16209530651340964,-0.21851851851851847,0.1277777777777778
airline,luna,known,ecov_e@0.25 - random@0.25,34,13,0.00686274509803923,-0.1666944444444444,0.13711061783203848,-0.137296918767507,0.11818670576735095
airline,luna,known,oracle@0.25 - random@0.25,34,13,-0.17549019607843136,-0.3752571428571429,-0.04641728243021349,-0.3390824175824176,-0.062015993265993274
airline,luna,known,lingua@0.25 - random@0.25,34,13,0.020098039215686297,-0.11722321428571425,0.11209374999999996,-0.08978845254791958,0.0990501930501931
airline,luna,known,hybrid@0.25 - random@0.25,34,13,-0.044607843137254875,-0.22919642857142855,0.1402864583333333,-0.19375946969696967,0.10945833333333337
airline,luna,known,gist@0.25 - random@0.25,34,13,-0.016666666666666642,-0.1925314087142475,0.16719341856060607,-0.16096031746031744,0.13388368055555555
airline,luna,known,ecov_e@0.25 - typed@0.25,34,13,-0.011764705882352944,-0.22376231060606058,0.13513910969793322,-0.18101249999999997,0.11251602564102563
airline,luna,known,ant@0.25 - typed@0.25,34,13,-0.07058823529411765,-0.12037581699346404,-0.02306818181818186,-0.1111111111111111,-0.030354437229437228
airline,luna,known,hybrid@0.25 - typed@0.25,34,13,-0.06323529411764704,-0.1219579945799458,0.011904761904761904,-0.11081714527027026,-0.0033333333333333327
airline,luna,known,gist@0.25 - typed@0.25,34,13,-0.03529411764705883,-0.12728239845261125,0.08,-0.11493840985442327,0.06088164251207728
airline,luna,known,typed_rec@0.25 - typed@0.25,34,13,0.04558823529411765,-0.028260869565217388,0.11528044871794868,-0.02,0.10286580086580085
airline,luna,known,lingua@0.25 - typed@0.25,34,13,0.001470588235294119,-0.22334523809523807,0.18031249999999993,-0.18572857142857144,0.1589801864801865
airline,luna,known,hybrid@0.25 - lingua@0.25,34,13,-0.06470588235294117,-0.23857142857142857,0.15298128342245967,-0.21305456965394856,0.12167708333333332
airline,luna,known,gist@0.25 - lingua@0.25,34,13,-0.03676470588235293,-0.24376201923076926,0.18710685483870962,-0.21726640711902112,0.15147770398481974
airline,luna,known,full - empty,34,13,0.6382352941176471,0.4930906768837804,0.7963888888888884,0.5148057813911473,0.7689787798408487
airline,qwen,hidden,ant@0.25,41,15,0.7699186991869919,0.6228482142857144,0.8839636904761903,0.6482694763729248,0.8674193899782133
airline,qwen,hidden,ecov_e@0.25,41,15,0.7207317073170731,0.6453654970760233,0.7907917494207217,0.6553702967673556,0.7820008771929825
airline,qwen,hidden,empty,41,15,0.3745934959349594,0.2660810591293047,0.5331443759936406,0.28054951690821256,0.5067982456140351
airline,qwen,hidden,full,41,15,0.9392276422764225,0.8715053763440861,0.9839819182389937,0.8856178160919539,0.9787646627565983
airline,qwen,hidden,lingua@0.25,41,15,0.6382113821138211,0.48460937500000006,0.7600166666666666,0.5095073891625616,0.7409803486997635
airline,qwen,hidden,oracle@0.25,41,15,0.9278455284552847,0.8507728494623655,0.9777898550724636,0.8636363636363636,0.9719684829059829
airline,qwen,hidden,random@0.25,41,15,0.6651084010840109,0.5617450854700855,0.7533635782163742,0.5764903594771242,0.7446171976171976
airline,qwen,hidden,recency@0.25,41,15,0.7219512195121952,0.5631359649122807,0.8491266209000762,0.5864864864864865,0.8333333333333333
airline,qwen,hidden,typed@0.25,41,15,0.7595528455284553,0.6153143768768768,0.8773819124423962,0.640395332636712,0.857978165522502
airline,qwen,hidden,recency@0.25 - random@0.25,41,15,0.056842818428184276,-0.032402343750000014,0.13842881944444443,-0.021126849028906963,0.12582905384375973
airline,qwen,hidden,typed@0.25 - random@0.25,41,15,0.09444444444444444,-0.03892013888888889,0.18824377235170794,-0.018262924382716057,0.17432610544217683
airline,qwen,hidden,ant@0.25 - random@0.25,41,15,0.10481029810298104,-0.03290770609318997,0.20454681899641572,-0.011500024560369386,0.18753561253561254
airline,qwen,hidden,ecov_e@0.25 - random@0.25,41,15,0.05562330623306234,-0.012068617724867734,0.11395217803030303,-0.0007594896933132237,0.10543204480704482
airline,qwen,hidden,oracle@0.25 - random@0.25,41,15,0.2627371273712737,0.15320468509984636,0.3706150683665925,0.16920733233233234,0.35730335097001764
airline,qwen,hidden,lingua@0.25 - random@0.25,41,15,-0.026897018970189708,-0.16707671957671957,0.07577005021190333,-0.1410744810744811,0.059414034132171396
airline,qwen,hidden,ecov_e@0.25 - typed@0.25,41,15,-0.038821138211382104,-0.1462175324675325,0.09072285133565616,-0.12799538911381017,0.06990045362903226
airline,qwen,hidden,ant@0.25 - typed@0.25,41,15,0.010365853658536586,-0.05636408730158729,0.07347724780701748,-0.04255050505050506,0.06198365660919539
airline,qwen,hidden,lingua@0.25 - typed@0.25,41,15,-0.12134146341463414,-0.2266720430107527,-0.04378580544526383,-0.20707431457431455,-0.05502810116419108
airline,qwen,hidden,full - empty,41,15,0.5646341463414634,0.36990214646464653,0.6985374396135264,0.40109178743961355,0.6846952947845805
airline,qwen,known,ant@0.25,34,13,0.5132352941176471,0.3325,0.7926147342995167,0.357440321743643,0.7409224598930482
airline,qwen,known,ecov_e@0.25,34,13,0.5779411764705882,0.43528676470588235,0.784090909090909,0.45914473684210527,0.7468333333333331
airline,qwen,known,empty,34,13,0.4338235294117647,0.3215743921775898,0.6130388888888886,0.34,0.575925925925926
airline,qwen,known,full,34,13,0.8911764705882353,0.8045454545454547,1.0,0.8153846153846154,0.9821428571428571
airline,qwen,known,lingua@0.25,34,13,0.5779411764705883,0.4711422413793103,0.7179220779220775,0.48855462184873955,0.6865536437246963
airline,qwen,known,oracle@0.25,34,13,0.5470588235294118,0.4312500000000001,0.75,0.44867857142857137,0.7140142857142857
airline,qwen,known,random@0.25,34,13,0.5392156862745098,0.43332446808510633,0.7193992424242421,0.44515547805870387,0.6896911663216011
airline,qwen,known,recency@0.25,34,13,0.7088235294117647,0.5358333333333333,0.9035747354497354,0.5655995639534884,0.8863932806324111
airline,qwen,known,typed@0.25,34,13,0.6970588235294117,0.5606964285714285,0.8766854838709676,0.5826032608695652,0.8500000000000001
airline,qwen,known,recency@0.25 - random@0.25,34,13,0.1696078431372549,0.03145202020202023,0.3271666666666665,0.04998226950354612,0.3036272141706925
airline,qwen,known,typed@0.25 - random@0.25,34,13,0.15784313725490198,0.029147376543209907,0.28462301587301586,0.05251165501165502,0.2627337164750957
airline,qwen,known,ant@0.25 - random@0.25,34,13,-0.02598039215686273,-0.17738483436853003,0.17006818181818145,-0.15813034188034186,0.1383536036036036
airline,qwen,known,ecov_e@0.25 - random@0.25,34,13,0.03872549019607845,-0.1414155348047538,0.18386892361111107,-0.11218956043956041,0.16265038314176244
airline,qwen,known,oracle@0.25 - random@0.25,34,13,0.007843137254901973,-0.18497535842293902,0.16889999999999997,-0.15098345588235293,0.13836111111111113
airline,qwen,known,lingua@0.25 - random@0.25,34,13,0.03872549019607845,-0.10263825324180013,0.12341743953446076,-0.07807471264367814,0.11382900603199582
airline,qwen,known,ecov_e@0.25 - typed@0.25,34,13,-0.11911764705882355,-0.27033353365384616,0.03571428571428571,-0.24572023809523813,0.010012820512820503
airline,qwen,known,ant@0.25 - typed@0.25,34,13,-0.18382352941176472,-0.3181818181818182,-0.04193548387096775,-0.29204844497607657,-0.065
airline,qwen,known,lingua@0.25 - typed@0.25,34,13,-0.11911764705882355,-0.3203175080128205,0.04187164579606434,-0.279661306042885,0.016666666666666666
airline,qwen,known,full - empty,34,13,0.45735294117647063,0.27306818181818177,0.6170490056818183,0.30303030303030304,0.590630787037037
retail_answered,luna,hidden,ant@0.25,379,81,0.8078338987309964,0.753843806220393,0.8589385150554534,0.7610343896985119,0.8521203765804704
retail_answered,luna,hidden,ecov_e@0.25,364,78,0.7508416186987615,0.6974750924113937,0.8027524869785847,0.7051002238502238,0.7968707691756514
retail_answered,luna,hidden,ecov_t@0.25,112,55,0.8286564625850341,0.7648493601077141,0.88063586666181,0.7785046161321671,0.8734444081200572
retail_answered,luna,hidden,empty,271,72,0.3699261992619926,0.3079777038846664,0.4289174750617736,0.3173476157348849,0.42044743837121273
retail_answered,luna,hidden,full,389,81,0.93010568409026,0.8973708831113723,0.9566758131914381,0.9035086750510815,0.9534785962217315
retail_answered,luna,hidden,gist@0.25,345,77,0.6051207729468598,0.5372468615685775,0.6706859485815602,0.5473039240079398,0.6609785633779759
retail_answered,luna,hidden,gist_ptr@0.25,345,77,0.6051207729468598,0.5372468615685775,0.6706859485815602,0.5473039240079398,0.6609785633779759
retail_answered,luna,hidden,hybrid@0.25,345,78,0.6758937198067633,0.6049028309325537,0.7428323187927804,0.6176328367708313,0.7329144596415644
retail_answered,luna,hidden,lingua@0.25,362,81,0.5994935543278084,0.5383116988386822,0.662560509747009,0.5490075975281212,0.6508299483767465
retail_answered,luna,hidden,oracle@0.25,390,81,0.9476709401709402,0.9213164072936147,0.9685804379993399,0.9260241455126168,0.9657158956858779
retail_answered,luna,hidden,random@0.25,388,80,0.554149475678646,0.5236585226833976,0.5847525219405034,0.5269994112413177,0.5799345783621198
retail_answered,luna,hidden,recency@0.25,367,79,0.6041099000908264,0.5464889749958789,0.667265963622291,0.5564696218351879,0.6553822883737267
retail_answered,luna,hidden,tfidf@0.25,320,79,0.6427678571428571,0.5591342202588864,0.7168982655094068,0.5744419450445092,0.707849364448703
retail_answered,luna,hidden,typed@0.25,350,78,0.77856462585034,0.7205629318453135,0.8309367324642466,0.7308443586241253,0.8231232653940023
retail_answered,luna,hidden,typed_rec@0.25,354,79,0.7613397901533495,0.699443227593152,0.8176971397070073,0.709732499547612,0.8098566819347218
retail_answered,luna,hidden,typed_stub@0.25,352,78,0.7410060425685426,0.6731281547414287,0.8026608570802622,0.6846822415977346,0.7934096972122182
retail_answered,luna,hidden,recency@0.25 - random@0.25,366,79,0.04416667605651739,-0.018057811228380002,0.11188855847032846,-0.006860248156467354,0.10090019350302523
retail_answered,luna,hidden,tfidf@0.25 - random@0.25,318,78,0.10504363230281802,0.030585892128540508,0.17661908721912153,0.04206655673236323,0.16297655933605343
retail_answered,luna,hidden,typed@0.25 - random@0.25,349,77,0.2295115393874188,0.17422034650737542,0.27836570127726773,0.1831500937996776,0.2702537831791199
retail_answered,luna,hidden,typed_rec@0.25 - random@0.25,353,78,0.2154377542385529,0.15570111168519019,0.2685433868074664,0.1668490500563978,0.2601843419881516
retail_answered,luna,hidden,ant@0.25 - random@0.25,377,80,0.2505545120841724,0.19251478521264595,0.30276875212380927,0.20267768343861742,0.2953877723468838
retail_answered,luna,hidden,ecov_t@0.25 - random@0.25,112,55,0.26071203102453105,0.17916030393217894,0.33414198698718073,0.1926759119953898,0.3227213764058522
retail_answered,luna,hidden,ecov_e@0.25 - random@0.25,362,77,0.20178550453876953,0.15035381418234323,0.25283929257784854,0.15852476208608893,0.246198855339971
retail_answered,luna,hidden,oracle@0.25 - random@0.25,388,80,0.3932517270704949,0.3601318938205679,0.42520095803914837,0.3653366945824151,0.4194743680895905
retail_answered,luna,hidden,lingua@0.25 - random@0.25,360,80,0.039694453990792675,-0.011549047728108209,0.0892928978837058,-0.002604980498390275,0.08141835596380118
retail_answered,luna,hidden,hybrid@0.25 - random@0.25,344,77,0.1142358903890355,0.044947117662596014,0.17674948508036528,0.05922600490946056,0.16686103613140585
retail_answered,luna,hidden,gist@0.25 - random@0.25,343,76,0.049908381531360894,-0.013342463756473459,0.11336476468755344,-0.004346599870946122,0.10300934490646271
retail_answered,luna,hidden,ecov_t@0.25 - typed@0.25,100,53,0.057761904761904764,-0.013966042349143046,0.13562739499469514,-0.001654077965553376,0.1210214726538627
retail_answered,luna,hidden,ecov_e@0.25 - typed@0.25,339,76,-0.031537669148288615,-0.08021368647989971,0.019696578534514578,-0.07283960028740476,0.011556066865171489
retail_answered,luna,hidden,ant@0.25 - typed@0.25,345,78,0.0294824016563147,-0.01465982814116518,0.0798728186638204,-0.008912346604928205,0.07027780123873871
retail_answered,luna,hidden,hybrid@0.25 - typed@0.25,322,76,-0.10035492457852707,-0.15195960616951185,-0.050309184497196804,-0.14302808302808304,-0.05812743054047403
retail_answered,luna,hidden,gist@0.25 - typed@0.25,329,77,-0.1541974236503112,-0.20611059102188134,-0.10164297027290449,-0.19771899614837432,-0.1109580128470212
retail_answered,luna,hidden,typed_rec@0.25 - typed@0.25,346,78,-0.005732177263969172,-0.019780273668989712,0.0079112061491263,-0.0173923004133672,0.00521264601418769
retail_answered,luna,hidden,lingua@0.25 - typed@0.25,327,77,-0.17527304499781565,-0.24769731453485427,-0.0930024606747328,-0.2384743764700661,-0.10672243119186453
retail_answered,luna,hidden,ecov_e@0.25 - ecov_t@0.25,104,53,-0.0815018315018315,-0.16356155586228052,-0.006189223057644114,-0.1494082469053195,-0.01768645041461178
retail_answered,luna,hidden,hybrid@0.25 - lingua@0.25,326,77,0.07719836400817996,0.018989283959715057,0.13585893053673173,0.026277876078723537,0.12548971004147513
retail_answered,luna,hidden,gist@0.25 - lingua@0.25,329,77,0.009878419452887538,-0.06492246342981638,0.07655907514321518,-0.04895892026844408,0.0665381605540767
retail_answered,luna,hidden,ecov_t@0.25 - gist@0.25,98,53,0.2216958211856171,0.12433631427052481,0.3210435876623376,0.14023787720216294,0.3047572059329485
retail_answered,luna,hidden,full - empty,271,72,0.5566113161131613,0.48251039596437667,0.6279505116275039,0.49417279397729263,0.6162418867682026
retail_answered,luna,known,ant@0.25,336,78,0.4879960317460317,0.392687115333155,0.5824007223731221,0.4067927127564552,0.5700381515503467
retail_answered,luna,known,ecov_e@0.25,336,79,0.5305059523809523,0.4365883773552065,0.6196828744597817,0.4520978072079896,0.607087409642393
retail_answered,luna,known,ecov_t@0.25,109,52,0.49311926605504586,0.3749765037593985,0.6193085972181116,0.3936120961386919,0.59671014632268
retail_answered,luna,known,full,345,79,0.7086956521739131,0.6299993368700265,0.7869178040343654,0.6410604115253785,0.7750829953662746
retail_answered,luna,known,gist@0.25,334,78,0.4954091816367265,0.399090545856897,0.5928587391884831,0.414255402826718,0.5758563942461636
retail_answered,luna,known,gist_ptr@0.25,334,78,0.4954091816367265,0.399090545856897,0.5928587391884831,0.414255402826718,0.5758563942461636
retail_answered,luna,known,hybrid@0.25,342,79,0.5365497076023392,0.4381560184537956,0.6333359704641349,0.45387775320608326,0.6202953412883464
retail_answered,luna,known,lingua@0.25,315,77,0.21878306878306875,0.1529252272021128,0.28917762399388947,0.16262868925767665,0.27751122334455663
retail_answered,luna,known,oracle@0.25,300,75,0.5340555555555555,0.4471518488269445,0.6197556781118424,0.459972855186868,0.6075412628178114
retail_answered,luna,known,random@0.25,346,79,0.265734241673548,0.22623008672462133,0.309422307686425,0.23269675000925,0.30239502017275566
retail_answered,luna,known,recency@0.25,328,78,0.30680894308943085,0.22413999047865288,0.38956289841899916,0.23911032922844935,0.37668345047923324
retail_answered,luna,known,tfidf@0.25,344,79,0.3883236434108527,0.2994463988171531,0.48184162169379097,0.3155515873015873,0.4636073173619183
retail_answered,luna,known,typed@0.25,339,78,0.6076696165191741,0.5140357655134729,0.694176031394134,0.528437624750499,0.6834805108484072
retail_answered,luna,known,typed_rec@0.25,337,78,0.6186943620178041,0.5260646362839614,0.7046183844011142,0.5400463512185202,0.6910670053985392
retail_answered,luna,known,typed_stub@0.25,335,79,0.5720398009950248,0.47661819276874345,0.6710844288635698,0.4907306563989732,0.6525369713102632
retail_answered,luna,known,recency@0.25 - random@0.25,327,78,0.039212902286296786,-0.025104717263888347,0.10558901994148347,-0.014444939223585047,0.09413405147602874
retail_answered,luna,known,tfidf@0.25 - random@0.25,343,79,0.12334096904067753,0.04865228753061129,0.19970978110078721,0.058931564399876776,0.18695722917328164
retail_answered,luna,known,typed@0.25 - random@0.25,338,78,0.34878486897717675,0.26657188918354013,0.4190499449381028,0.28306978369175884,0.40973194098213456
retail_answered,luna,known,typed_rec@0.25 - random@0.25,336,78,0.3622696995464853,0.2795881776239908,0.4335989063084668,0.2971094280375718,0.4219719047173601
retail_answered,luna,known,ant@0.25 - random@0.25,335,78,0.2249431414356788,0.1505315258449757,0.29660590245316165,0.1623792411577571,0.286155811536282
retail_answered,luna,known,ecov_t@0.25 - random@0.25,108,52,0.22556951793062907,0.12806143707482995,0.3279965190633967,0.14422996834915877,0.3103991318749722
retail_answered,luna,known,ecov_e@0.25 - random@0.25,335,79,0.2710625444207534,0.19423169868663648,0.34372736891765765,0.2091502464911963,0.33101324384805897
retail_answered,luna,known,oracle@0.25 - random@0.25,299,75,0.26178133460742153,0.18353188329243914,0.3386450725847579,0.19533553824702987,0.3284325824708264
retail_answered,luna,known,lingua@0.25 - random@0.25,314,77,-0.0372421898695784,-0.09451806220598974,0.02416328269082894,-0.08639702751976855,0.01563498802784517
retail_answered,luna,known,hybrid@0.25 - random@0.25,341,79,0.2758239072755202,0.1899827471120765,0.358018946980329,0.20769124138424513,0.34277249423539224
retail_answered,luna,known,gist@0.25 - random@0.25,333,78,0.23630416130416132,0.1558572694181783,0.314242200703769,0.1696103027323107,0.29994450569306114
retail_answered,luna,known,ecov_t@0.25 - typed@0.25,108,52,-0.11342592592592593,-0.2028301886792453,-0.01973255148741421,-0.18642676767676766,-0.03539599535174757
retail_answered,luna,known,ecov_e@0.25 - typed@0.25,331,78,-0.07477341389728097,-0.12082437855060267,-0.027681695980106474,-0.11306324238250991,-0.03352296863997952
retail_answered,luna,known,ant@0.25 - typed@0.25,331,78,-0.12094662638469285,-0.17665885425158423,-0.06139696421578683,-0.16728293395537336,-0.0702218487394958
retail_answered,luna,known,hybrid@0.25 - typed@0.25,335,78,-0.06417910447761194,-0.10756871656294355,-0.022095988187230613,-0.1003638149174293,-0.02965998748167548
retail_answered,luna,known,gist@0.25 - typed@0.25,330,78,-0.10464646464646467,-0.14752104406464364,-0.06402721236793646,-0.1401910598413843,-0.07105419963178584
retail_answered,luna,known,typed_rec@0.25 - typed@0.25,337,78,0.010385756676557863,-0.005918040293040293,0.028106971153846153,-0.0031550732739687734,0.025169342922756483
retail_answered,luna,known,lingua@0.25 - typed@0.25,307,76,-0.3585776330076005,-0.4526916514519215,-0.26647552708116545,-0.43634460071270015,-0.27995869382360006
retail_answered,luna,known,ecov_e@0.25 - ecov_t@0.25,106,51,0.05974842767295596,-0.019801980198019806,0.13782196969696967,-0.00803901882037956,0.12643934729064038
retail_answered,luna,known,hybrid@0.25 - lingua@0.25,311,77,0.2816184351554127,0.1952052223456333,0.3750204248366012,0.21044089818148254,0.3609189765183499
retail_answered,luna,known,gist@0.25 - lingua@0.25,303,76,0.23613861386138618,0.14593955953056206,0.33179115067079457,0.16062544893853067,0.3125970995426925
retail_answered,luna,known,ecov_t@0.25 - gist@0.25,108,52,-0.04212962962962963,-0.12179629629629628,0.04588131269827655,-0.10842166206466552,0.031893047567697105
retail_answered,qwen,hidden,ant@0.25,390,81,0.8001780626780626,0.7321415176147097,0.8582770951077253,0.7441456304775179,0.8504622058341527
retail_answered,qwen,hidden,ecov_e@0.25,390,81,0.7146794871794873,0.654373892570208,0.776483709342817,0.6644013083435194,0.7675030902715874
retail_answered,qwen,hidden,ecov_t@0.25,120,56,0.7733333333333333,0.6978811693948412,0.8426047551789076,0.710131717171717,0.8342043074103168
retail_answered,qwen,hidden,empty,390,81,0.2772792022792023,0.24112898315404913,0.3177348365174178,0.24531898848976624,0.3114249206349206
retail_answered,qwen,hidden,full,390,81,0.9637108262108263,0.9398074498937744,0.9821446172555043,0.9446905096842753,0.9795281547865727
retail_answered,qwen,hidden,lingua@0.25,390,81,0.523525641025641,0.4517342714368309,0.5934925314465409,0.46252089397614715,0.58438435467083
retail_answered,qwen,hidden,oracle@0.25,390,81,0.9729843304843305,0.9541096394708763,0.9871601999178543,0.9573894150645306,0.9851151612621528
retail_answered,qwen,hidden,random@0.25,390,81,0.523093542260209,0.4890987243806319,0.5576498813084644,0.4942623679778375,0.5507598837872512
retail_answered,qwen,hidden,recency@0.25,390,81,0.5636752136752137,0.5025400908119658,0.6294843106995884,0.5112652263496195,0.61841036085112
retail_answered,qwen,hidden,typed@0.25,390,81,0.7397792022792024,0.6749917952256876,0.7980310263602689,0.6852632773788527,0.7907108327140839
retail_answered,qwen,hidden,recency@0.25 - random@0.25,390,81,0.04058167141500477,-0.02170189711813686,0.10808267984973507,-0.014026216881468571,0.0967847068835847
retail_answered,qwen,hidden,typed@0.25 - random@0.25,390,81,0.21668566001899336,0.15657781395661907,0.2757334092250611,0.16590127432539356,0.26637553611511944
retail_answered,qwen,hidden,ant@0.25 - random@0.25,390,81,0.2770845204178538,0.20075906024735785,0.34206340182973577,0.21441233587359998,0.33367763867763867
retail_answered,qwen,hidden,ecov_t@0.25 - random@0.25,120,56,0.2619907407407407,0.1697170893719807,0.35104653444089073,0.18355637254901963,0.33733191924283157
retail_answered,qwen,hidden,ecov_e@0.25 - random@0.25,390,81,0.19158594491927827,0.1350148570291191,0.2505900112586159,0.14387696580805379,0.24016688390811858
retail_answered,qwen,hidden,oracle@0.25 - random@0.25,390,81,0.4498907882241216,0.416434005553808,0.48309312090183476,0.42185739813945944,0.478132227499857
retail_answered,qwen,hidden,lingua@0.25 - random@0.25,390,81,0.0004320987654321124,-0.0571234734651957,0.05754090831274095,-0.0485792821875296,0.048982997086943036
retail_answered,qwen,hidden,ecov_t@0.25 - typed@0.25,120,56,0.04583333333333333,-0.03521789774279937,0.127978040006325,-0.023225505647491464,0.11601845238095239
retail_answered,qwen,hidden,ecov_e@0.25 - typed@0.25,390,81,-0.025099715099715106,-0.0759266867494678,0.02813466546616375,-0.0674675453296625,0.01962045540343047
retail_answered,qwen,hidden,ant@0.25 - typed@0.25,390,81,0.0603988603988604,-0.0043646961479539646,0.12565271174600348,0.007763957963350174,0.11472575654923217
retail_answered,qwen,hidden,lingua@0.25 - typed@0.25,390,81,-0.2162535612535613,-0.28772153916211296,-0.14151863756389638,-0.2766424814134126,-0.1541625862144775
retail_answered,qwen,hidden,ecov_e@0.25 - ecov_t@0.25,120,56,-0.06708333333333334,-0.16034638249003583,0.018934459648854565,-0.14373833543505676,0.006175791733762748
retail_answered,qwen,hidden,full - empty,390,81,0.6864316239316239,0.641376625831821,0.7269260204081632,0.6483119658119658,0.7214890778413505
retail_answered,qwen,known,ant@0.25,347,79,0.5508165225744476,0.4549746635114626,0.642324289105179,0.471605850667063,0.6276462062612176
retail_answered,qwen,known,ecov_e@0.25,346,79,0.6351156069364162,0.5609126485268372,0.708570357593795,0.5757897005384472,0.694837991201804
retail_answered,qwen,known,ecov_t@0.25,109,52,0.5114678899082569,0.3964623755151099,0.6329799433925434,0.41577067669172935,0.6117052565707134
retail_answered,qwen,known,empty,347,79,0.258597502401537,0.21254554840191858,0.3029286010596183,0.2194937042124542,0.2954667472306143
retail_answered,qwen,known,full,347,79,0.9077809798270894,0.8655545549616546,0.9449023801353074,0.8720182980599648,0.9388888888888889
retail_answered,qwen,known,lingua@0.25,347,79,0.33213256484149856,0.2741772489941797,0.39388374788963665,0.2835136608307276,0.3844344277185536
retail_answered,qwen,known,oracle@0.25,347,79,0.5032660902977906,0.42554390681003584,0.5837072737686139,0.43472857813565774,0.572917698019802
retail_answered,qwen,known,random@0.25,347,79,0.29573212570330726,0.2526739571797711,0.33993180575981424,0.2603042342406231,0.3331062770589411
retail_answered,qwen,known,recency@0.25,347,79,0.3212295869356388,0.24001294726930322,0.4002458402744723,0.2543768103104655,0.38965893089692594
retail_answered,qwen,known,typed@0.25,347,79,0.7514409221902018,0.66454802259887,0.8290239095195991,0.6774778379709432,0.817105440923606
retail_answered,qwen,known,recency@0.25 - random@0.25,347,79,0.02549746123233157,-0.04040667087542086,0.09422950157664296,-0.03144964363905458,0.08320313010220584
retail_answered,qwen,known,typed@0.25 - random@0.25,347,79,0.45570879648689455,0.36904647935488777,0.5317573624204335,0.3850668929522885,0.521376873373665
retail_answered,qwen,known,ant@0.25 - random@0.25,347,79,0.25508439687114043,0.1787010385920397,0.3278675483509737,0.18957832302035693,0.3169091273725248
retail_answered,qwen,known,ecov_t@0.25 - random@0.25,109,52,0.20558468035532254,0.10559854497354498,0.3092726943533394,0.12180443357898717,0.2927329271690062
retail_answered,qwen,known,ecov_e@0.25 - random@0.25,346,79,0.34045554638040193,0.28093896689601444,0.3989106450851734,0.28836161357732654,0.3907221863104216
retail_answered,qwen,known,oracle@0.25 - random@0.25,347,79,0.2075339645944834,0.13413553921789761,0.2774807526560919,0.1455433424744752,0.26762446030541537
retail_answered,qwen,known,lingua@0.25 - random@0.25,347,79,0.03640043913819132,-0.023189155061902056,0.10173826298692523,-0.016576937151775543,0.09187181559866747
retail_answered,qwen,known,ecov_t@0.25 - typed@0.25,109,52,-0.28211009174311924,-0.38618348115299334,-0.17091836734693877,-0.3688236680810938,-0.19116820885657634
retail_answered,qwen,known,ecov_e@0.25 - typed@0.25,346,79,-0.11560693641618497,-0.1867842001130582,-0.04175233304170331,-0.17658793055505181,-0.0537547181780696
retail_answered,qwen,known,ant@0.25 - typed@0.25,347,79,-0.2006243996157541,-0.279433307682442,-0.12359281361097009,-0.26717659826361484,-0.13629748103503167
retail_answered,qwen,known,lingua@0.25 - typed@0.25,347,79,-0.41930835734870314,-0.5085982177830004,-0.32145807655738284,-0.4951785605087752,-0.339347729578894
retail_answered,qwen,known,ecov_e@0.25 - ecov_t@0.25,108,51,0.12885802469135801,0.04377969311761684,0.2166776315789473,0.05531245964096603,0.20342498441639392
retail_answered,qwen,known,full - empty,347,79,0.6491834774255524,0.5878576948086316,0.7112739468128683,0.5986368305459666,0.6993478540113373
retail_task_heldout_answered,luna,hidden,ant@0.25,154,43,0.7938311688311688,0.6949511992813492,0.8711353291316526,0.712958197167756,0.8612230193136985
retail_task_heldout_answered,luna,hidden,ecov_e@0.25,143,41,0.7104895104895105,0.6100727611940298,0.8044140881214744,0.6274630770735524,0.7901221042471044
retail_task_heldout_answered,luna,hidden,ecov_t@0.25,39,22,0.7713675213675213,0.6451612903225806,0.8769841269841269,0.6666666666666666,0.8646233974358973
retail_task_heldout_answered,luna,hidden,empty,109,37,0.426605504587156,0.3297089815184151,0.5099221010000826,0.3441319444444445,0.4972997530864197
retail_task_heldout_answered,luna,hidden,full,156,43,0.9267094017094016,0.8770657813318101,0.9681340917715514,0.8860355472506338,0.961806493993994
retail_task_heldout_answered,luna,hidden,gist@0.25,137,41,0.5899026763990267,0.4823637938560593,0.6858308383233533,0.4990599600856227,0.6702771640398684
retail_task_heldout_answered,luna,hidden,gist_ptr@0.25,137,41,0.5899026763990267,0.4823637938560593,0.6858308383233533,0.4990599600856227,0.6702771640398684
retail_task_heldout_answered,luna,hidden,hybrid@0.25,132,42,0.6638888888888889,0.5389193837535015,0.7661895247229327,0.5619403824521936,0.7498573573573574
retail_task_heldout_answered,luna,hidden,lingua@0.25,139,43,0.5816546762589928,0.474862771020624,0.6734616129582939,0.49765664419741407,0.6614475602435468
retail_task_heldout_answered,luna,hidden,oracle@0.25,157,43,0.9456475583864119,0.9064173384432405,0.9775977660399303,0.9129402291685219,0.972753529442985
retail_task_heldout_answered,luna,hidden,random@0.25,155,42,0.5346240855918275,0.4899101330256372,0.5753959569237347,0.49834974683890393,0.5697141518830005
retail_task_heldout_answered,luna,hidden,recency@0.25,149,42,0.6174496644295302,0.5212828918322296,0.7085566709405718,0.5364897146648971,0.697762023217247
retail_task_heldout_answered,luna,hidden,tfidf@0.25,124,42,0.5645161290322582,0.40719755074909236,0.7006609712230214,0.42772616092289717,0.6781842818428183
retail_task_heldout_answered,luna,hidden,typed@0.25,144,42,0.7648148148148148,0.6603885508849557,0.8469305555555555,0.6770193752107667,0.8360939720979205
retail_task_heldout_answered,luna,hidden,typed_rec@0.25,148,43,0.7396396396396396,0.6260799438990183,0.8287794363187071,0.6474770596745744,0.8192486279432829
retail_task_heldout_answered,luna,hidden,typed_stub@0.25,142,42,0.7321596244131455,0.6079634772693989,0.8287584483410531,0.6278857487922704,0.813955467372134
retail_task_heldout_answered,luna,hidden,recency@0.25 - random@0.25,148,42,0.07635090135090138,-0.023091612702995798,0.17268424861731427,-0.009010201735498888,0.1575593609978569
retail_task_heldout_answered,luna,hidden,tfidf@0.25 - random@0.25,122,41,0.04080741662708876,-0.10215475118940462,0.15762754991921657,-0.07633577829839511,0.14114653757862589
retail_task_heldout_answered,luna,hidden,typed@0.25 - random@0.25,143,41,0.22540745967319392,0.1270022197010768,0.3058268520807224,0.1423381670510467,0.29208626224838596
retail_task_heldout_answered,luna,hidden,typed_rec@0.25 - random@0.25,147,42,0.20408117959138367,0.09858635668256265,0.28863926015609104,0.11617568735251864,0.2741215795828568
retail_task_heldout_answered,luna,hidden,ant@0.25 - random@0.25,152,42,0.249232017982018,0.14662329510895727,0.33594547726920926,0.16870698736018186,0.32229983796521655
retail_task_heldout_answered,luna,hidden,ecov_t@0.25 - random@0.25,39,22,0.23854016354016358,0.09113513317001691,0.3824965855198325,0.11816661155202822,0.3611739083961306
retail_task_heldout_answered,luna,hidden,ecov_e@0.25 - random@0.25,141,40,0.17269456312009504,0.07317071686332914,0.2703016143106977,0.091336437219679,0.25708015126927103
retail_task_heldout_answered,luna,hidden,oracle@0.25 - random@0.25,155,42,0.4103221509673123,0.3666716386598577,0.4535097741764408,0.3741952032514947,0.446995299412719
retail_task_heldout_answered,luna,hidden,lingua@0.25 - random@0.25,137,42,0.04209197128905161,-0.05221718301505535,0.1265913925789586,-0.034135517053427475,0.11509530327080146
retail_task_heldout_answered,luna,hidden,hybrid@0.25 - random@0.25,131,41,0.10683337019214884,-0.016940666406990594,0.2058856798484934,0.002722042175594107,0.19358204811529411
retail_task_heldout_answered,luna,hidden,gist@0.25 - random@0.25,135,40,0.047530370863704194,-0.053924006380620455,0.12971765224674314,-0.030706267363161448,0.11670427149334932
retail_task_heldout_answered,luna,hidden,ecov_t@0.25 - typed@0.25,36,22,0.0032407407407407354,-0.14065795586527294,0.1703160511363636,-0.11764854426619133,0.14478571428571427
retail_task_heldout_answered,luna,hidden,ecov_e@0.25 - typed@0.25,135,40,-0.05950617283950618,-0.16007895977372721,0.051972549483946064,-0.14268381698415525,0.03403213256787164
retail_task_heldout_answered,luna,hidden,ant@0.25 - typed@0.25,143,42,0.03228438228438228,-0.0526864342118909,0.12585773458005242,-0.03952914562289562,0.11293333333333332
retail_task_heldout_answered,luna,hidden,hybrid@0.25 - typed@0.25,125,40,-0.116,-0.21412681159420294,-0.021438905518458867,-0.19539481160940644,-0.03393145211327029
retail_task_heldout_answered,luna,hidden,gist@0.25 - typed@0.25,132,41,-0.16148989898989902,-0.24103994490358127,-0.08181860952078038,-0.22828391675374435,-0.09273867709351581
retail_task_heldout_answered,luna,hidden,typed_rec@0.25 - typed@0.25,143,42,-0.001165501165501166,-0.011029411764705883,0.006453721273455605,-0.009047460432816538,0.005052044838630202
retail_task_heldout_answered,luna,hidden,lingua@0.25 - typed@0.25,130,41,-0.15602564102564104,-0.30178635512175883,0.0037291666666665144,-0.27819934670175117,-0.025678882664176877
retail_task_heldout_answered,luna,hidden,ecov_e@0.25 - ecov_t@0.25,34,21,-0.14705882352941174,-0.3333333333333333,0.03241023035230351,-0.30094373219373216,0.007770845150311959
retail_task_heldout_answered,luna,hidden,hybrid@0.25 - lingua@0.25,119,41,0.09061624649859944,-0.011236580783682237,0.18107876359205097,0.004806919121084624,0.16527963727864028
retail_task_heldout_answered,luna,hidden,gist@0.25 - lingua@0.25,128,41,0.007552083333333331,-0.10902286160938426,0.11502954632100647,-0.0892884837962963,0.10130314775663612
retail_task_heldout_answered,luna,hidden,ecov_t@0.25 - gist@0.25,33,22,0.17727272727272725,0.025224426807760148,0.34444892473118277,0.0518287037037037,0.3137773109243697
retail_task_heldout_answered,luna,hidden,full - empty,109,37,0.5,0.3917644781144782,0.6156651515151514,0.40943042894495085,0.5974408374500118
retail_task_heldout_answered,luna,known,ant@0.25,141,42,0.450354609929078,0.31337097789991986,0.5827875572703158,0.33669795918367346,0.5634255533199195
retail_task_heldout_answered,luna,known,ecov_e@0.25,138,43,0.49396135265700475,0.3534261715296198,0.6300339192106074,0.37554223744292237,0.61227237654321
retail_task_heldout_answered,luna,known,ecov_t@0.25,37,21,0.44594594594594594,0.26663265306122447,0.6551993534482757,0.2948717948717949,0.6216216216216216
retail_task_heldout_answered,luna,known,full,143,43,0.6118881118881119,0.4758036514336918,0.7397361661860129,0.4998397435897436,0.7210214604236344
retail_task_heldout_answered,luna,known,gist@0.25,137,42,0.4854014598540146,0.3402596393034826,0.6158952394663596,0.36363636363636365,0.5947847458542646
retail_task_heldout_answered,luna,known,gist_ptr@0.25,137,42,0.4854014598540146,0.3402596393034826,0.6158952394663596,0.36363636363636365,0.5947847458542646
retail_task_heldout_answered,luna,known,hybrid@0.25,142,43,0.5293427230046948,0.3915050779404818,0.6700135658914729,0.4129913043478261,0.6506184710351377
retail_task_heldout_answered,luna,known,lingua@0.25,129,41,0.2396640826873385,0.14753950937610566,0.34191176470588236,0.1637927190353881,0.3237769019019019
retail_task_heldout_answered,luna,known,oracle@0.25,119,40,0.42436974789915966,0.3159757755036776,0.5512820512820513,0.3317223489587166,0.524655162379234
retail_task_heldout_answered,luna,known,random@0.25,145,43,0.26828631138975967,0.20238038076946524,0.3428595925470924,0.2129522400223037,0.3311477505112474
retail_task_heldout_answered,luna,known,recency@0.25,143,42,0.3041958041958042,0.19675348735832607,0.40648244116571147,0.21426108374384237,0.3920180555555556
retail_task_heldout_answered,luna,known,tfidf@0.25,145,43,0.3310344827586207,0.20748299319727892,0.4541761363636363,0.228470302967096,0.4357172470978441
retail_task_heldout_answered,luna,known,typed@0.25,140,42,0.5821428571428572,0.4453025688559322,0.7074907235621521,0.46616222760290554,0.6912947427293065
retail_task_heldout_answered,luna,known,typed_rec@0.25,140,42,0.5857142857142857,0.45275457544158326,0.707693661971831,0.47413473818646235,0.6925649239497237
retail_task_heldout_answered,luna,known,typed_stub@0.25,143,43,0.543123543123543,0.3917846284450762,0.6822316176470589,0.41554010294167776,0.662669816272966
retail_task_heldout_answered,luna,known,recency@0.25 - random@0.25,143,42,0.03565374019919475,-0.059987475562072325,0.13806058990760486,-0.046667249417249396,0.11753685503685504
retail_task_heldout_answered,luna,known,tfidf@0.25 - random@0.25,145,43,0.06274817136886103,-0.05048603405458243,0.16997252283816042,-0.031597866419294976,0.14870923118039805
retail_task_heldout_answered,luna,known,typed@0.25 - random@0.25,140,42,0.31975108225108223,0.19241858520267613,0.4331034816872294,0.21607713292585753,0.4116551286793849
retail_task_heldout_answered,luna,known,typed_rec@0.25 - random@0.25,140,42,0.32332251082251084,0.197394451908562,0.43408619779888435,0.21888372446267185,0.4182190630481603
retail_task_heldout_answered,luna,known,ant@0.25 - random@0.25,141,42,0.18154953793251669,0.07249977757127607,0.28564533326821784,0.09083278194606322,0.272358039972056
retail_task_heldout_answered,luna,known,ecov_t@0.25 - random@0.25,37,21,0.1621621621621622,0.03844086021505378,0.3235294117647059,0.054136904761904775,0.28896057347670245
retail_task_heldout_answered,luna,known,ecov_e@0.25 - random@0.25,138,43,0.2362209046991656,0.11252824821785376,0.3532213641698677,0.13001854808414726,0.3356558641975309
retail_task_heldout_answered,luna,known,oracle@0.25 - random@0.25,119,40,0.15909090909090914,0.060738497915212096,0.26401243732286894,0.07370131972404702,0.24307968485199727
retail_task_heldout_answered,luna,known,lingua@0.25 - random@0.25,129,41,-0.020554381019497282,-0.08394530202467147,0.043790017223335684,-0.07359859859859859,0.03344626823793492
retail_task_heldout_answered,luna,known,hybrid@0.25 - random@0.25,142,43,0.26712548015364923,0.14566491060025544,0.3837055048738016,0.1654027237968844,0.3645005616457945
retail_task_heldout_answered,luna,known,gist@0.25 - random@0.25,137,42,0.21604733466047338,0.09443827732704896,0.3266609579840962,0.10994679585712194,0.30938615278358866
retail_task_heldout_answered,luna,known,ecov_t@0.25 - typed@0.25,36,21,-0.1527777777777778,-0.3,0.0,-0.27941176470588236,-0.02702702702702703
retail_task_heldout_answered,luna,known,ecov_e@0.25 - typed@0.25,135,42,-0.08395061728395062,-0.16534552845528455,-0.007928934932751769,-0.15141658121605714,-0.018656716417910446
retail_task_heldout_answered,luna,known,ant@0.25 - typed@0.25,138,42,-0.13768115942028986,-0.23179694891201513,-0.05241935483870968,-0.2152777777777778,-0.06338028169014084
retail_task_heldout_answered,luna,known,hybrid@0.25 - typed@0.25,138,42,-0.053140096618357495,-0.11435894578481084,0.0036771514161220006,-0.10462982273201252,-0.004563124768604225
retail_task_heldout_answered,luna,known,gist@0.25 - typed@0.25,135,42,-0.0962962962962963,-0.16289973853580048,-0.03900090714167907,-0.15299711121810303,-0.04723231711420689
retail_task_heldout_answered,luna,known,typed_rec@0.25 - typed@0.25,140,42,0.0035714285714285713,-0.020003355704697988,0.029417211328976005,-0.016891891891891893,0.025423728813559324
retail_task_heldout_answered,luna,known,lingua@0.25 - typed@0.25,124,40,-0.3192204301075269,-0.433336129753915,-0.20602767074328482,-0.414143298658224,-0.22309468111302636
retail_task_heldout_answered,luna,known,ecov_e@0.25 - ecov_t@0.25,35,21,0.1333333333333333,-0.02151122019635344,0.2764270887389724,0.0,0.2576001955034213
retail_task_heldout_answered,luna,known,hybrid@0.25 - lingua@0.25,126,41,0.25595238095238093,0.1513098731541083,0.37069254802129137,0.1660297888835878,0.350457664189837
retail_task_heldout_answered,luna,known,gist@0.25 - lingua@0.25,121,40,0.203168044077135,0.08774367147080563,0.3173801256613756,0.10459169668896895,0.29583917445482866
retail_task_heldout_answered,luna,known,ecov_t@0.25 - gist@0.25,36,21,-0.1111111111111111,-0.25862068965517243,0.058823529411764705,-0.23216362126245849,0.03125
retail_task_heldout_answered,qwen,hidden,ant@0.25,157,43,0.7498938428874734,0.615887733614109,0.8577375431706773,0.6420982043687523,0.8422238562091505
retail_task_heldout_answered,qwen,hidden,ecov_e@0.25,157,43,0.6506369426751591,0.5462010967887834,0.7572881263616558,0.5646991783126293,0.7407872893088951
retail_task_heldout_answered,qwen,hidden,ecov_t@0.25,40,22,0.7245833333333334,0.5673032407407407,0.8590558035714285,0.5939354066985645,0.8380023148148147
retail_task_heldout_answered,qwen,hidden,empty,157,43,0.2740976645435244,0.22311803219209708,0.32782267441860463,0.2321527777777778,0.31873700773441477
retail_task_heldout_answered,qwen,hidden,full,157,43,0.9790870488322719,0.9536893196289169,0.9967673245792893,0.958854877007051,0.9947621924307625
retail_task_heldout_answered,qwen,hidden,lingua@0.25,157,43,0.4632696390658174,0.343744212962963,0.5823584955011505,0.36129388668218965,0.5609086055112779
retail_task_heldout_answered,qwen,hidden,oracle@0.25,157,43,0.9735668789808919,0.9446428571428571,0.9960277885988833,0.9496660919540229,0.9927157738095239
retail_task_heldout_answered,qwen,hidden,random@0.25,157,43,0.48011323425336155,0.4370603755482456,0.5244910775585232,0.44451041666666674,0.5179277240410053
retail_task_heldout_answered,qwen,hidden,recency@0.25,157,43,0.5707006369426751,0.4772598470018187,0.6677870325982742,0.4927006933041416,0.6515602517985611
retail_task_heldout_answered,qwen,hidden,typed@0.25,157,43,0.7164543524416136,0.5996096552123105,0.813455538415605,0.6216026320438085,0.7986506261723493
retail_task_heldout_answered,qwen,hidden,recency@0.25 - random@0.25,157,43,0.09058740268931353,-0.01005419220696997,0.1972987551363205,0.005034157066765776,0.18125226346487053
retail_task_heldout_answered,qwen,hidden,typed@0.25 - random@0.25,157,43,0.23634111818825193,0.1300609903381643,0.329339946205755,0.14791804310209222,0.3163716906399833
retail_task_heldout_answered,qwen,hidden,ant@0.25 - random@0.25,157,43,0.2697806086341118,0.13420408496732028,0.3848540417709485,0.16226642886224002,0.36704763632907345
retail_task_heldout_answered,qwen,hidden,ecov_t@0.25 - random@0.25,40,22,0.2655555555555556,0.11012527233115471,0.4162152777777777,0.14003104575163405,0.39488392857142857
retail_task_heldout_answered,qwen,hidden,ecov_e@0.25 - random@0.25,157,43,0.17052370842179762,0.07960512105686159,0.26662030651340984,0.09403022047497529,0.2526004595020553
retail_task_heldout_answered,qwen,hidden,oracle@0.25 - random@0.25,157,43,0.4934536447275301,0.4467658223357457,0.5386280079668266,0.4542885828040136,0.5302244588744589
retail_task_heldout_answered,qwen,hidden,lingua@0.25 - random@0.25,157,43,-0.01684359518754422,-0.11770022429261558,0.0829769736842105,-0.1057087391690965,0.0667220011019763
retail_task_heldout_answered,qwen,hidden,ecov_t@0.25 - typed@0.25,40,22,0.04,-0.09722916666666667,0.19902427637721753,-0.07071338383838385,0.16602040816326527
retail_task_heldout_answered,qwen,hidden,ecov_e@0.25 - typed@0.25,157,43,-0.06581740976645437,-0.153928893396439,0.041428976120613414,-0.1422927095516569,0.023892062866649137
retail_task_heldout_answered,qwen,hidden,ant@0.25 - typed@0.25,157,43,0.03343949044585987,-0.0838424663029525,0.15430941021842684,-0.06781760383478286,0.1383342803030303
retail_task_heldout_answered,qwen,hidden,lingua@0.25 - typed@0.25,157,43,-0.25318471337579623,-0.37219042091875826,-0.1405090121451227,-0.35149066680924884,-0.15984580999264417
retail_task_heldout_answered,qwen,hidden,ecov_e@0.25 - ecov_t@0.25,40,22,-0.14916666666666667,-0.35985227272727266,0.08442079741379285,-0.32828535353535354,0.03921568627450982
retail_task_heldout_answered,qwen,hidden,full - empty,157,43,0.7049893842887474,0.6492093440657397,0.7570885934282389,0.6585768921095008,0.7470011904761906
retail_task_heldout_answered,qwen,known,ant@0.25,145,43,0.49482758620689654,0.35950345703019504,0.6268058350100602,0.3805486510279116,0.6026083112290008
retail_task_heldout_answered,qwen,known,ecov_e@0.25,145,43,0.5913793103448276,0.4742421046287367,0.6955551242236022,0.4924457445165277,0.6821179147517347
retail_task_heldout_answered,qwen,known,ecov_t@0.25,37,21,0.43243243243243246,0.266640625,0.625,0.29542540792540795,0.59375
retail_task_heldout_answered,qwen,known,empty,145,43,0.28448275862068967,0.21969235033259424,0.35370794209702655,0.228470302967096,0.34184167215273203
retail_task_heldout_answered,qwen,known,full,145,43,0.8810344827586207,0.8129651717557251,0.9388598406988694,0.8255236518749602,0.9310372458001768
retail_task_heldout_answered,qwen,known,lingua@0.25,145,43,0.4,0.31428330115830116,0.5,0.32757857796765333,0.4807692307692308
retail_task_heldout_answered,qwen,known,oracle@0.25,145,43,0.41379310344827586,0.32882239382239387,0.5152730930824309,0.3403261304521809,0.5
retail_task_heldout_answered,qwen,known,random@0.25,145,43,0.30517241379310345,0.23225870612838698,0.3791891891891891,0.24568587416817905,0.36612452107279686
retail_task_heldout_answered,qwen,known,recency@0.25,145,43,0.3017241379310345,0.1996280941348616,0.40799035933391753,0.21489427860696517,0.3877000865239022
retail_task_heldout_answered,qwen,known,typed@0.25,145,43,0.7586206896551724,0.6496345835631551,0.8563226328824538,0.6689085557950589,0.8444478319783197
retail_task_heldout_answered,qwen,known,recency@0.25 - random@0.25,145,43,-0.0034482758620689473,-0.08714680744092507,0.08333333333333336,-0.0726190476190476,0.06999765236883558
retail_task_heldout_answered,qwen,known,typed@0.25 - random@0.25,145,43,0.453448275862069,0.3437225877192983,0.5618085835732892,0.36011796141814395,0.5477740977949348
retail_task_heldout_answered,qwen,known,ant@0.25 - random@0.25,145,43,0.18965517241379312,0.09374543128654972,0.2808874458874459,0.10751452230873813,0.2668981481481482
retail_task_heldout_answered,qwen,known,ecov_t@0.25 - random@0.25,37,21,0.0810810810810811,-0.04054743519029232,0.24484471450617257,-0.02383432539682539,0.2166666666666667
retail_task_heldout_answered,qwen,known,ecov_e@0.25 - random@0.25,145,43,0.28620689655172415,0.1928625210381788,0.37996212121212114,0.20504070881226052,0.3653097412480975
retail_task_heldout_answered,qwen,known,oracle@0.25 - random@0.25,145,43,0.10862068965517244,0.013882797270955188,0.21034936479128855,0.02915994623655916,0.1906811048336472
retail_task_heldout_answered,qwen,known,lingua@0.25 - random@0.25,145,43,0.09482758620689657,0.002269130845536153,0.19829581736909316,0.016649184149184166,0.1807733224222586
retail_task_heldout_answered,qwen,known,ecov_t@0.25 - typed@0.25,37,21,-0.3108108108108108,-0.47827243293246996,-0.14101562500000006,-0.44121067031463745,-0.16666666666666666
retail_task_heldout_answered,qwen,known,ecov_e@0.25 - typed@0.25,145,43,-0.16724137931034483,-0.2682564978299467,-0.07401315789473684,-0.2519717047564176,-0.0910548941798942
retail_task_heldout_answered,qwen,known,ant@0.25 - typed@0.25,145,43,-0.2637931034482759,-0.3928633004926108,-0.14231355647330016,-0.3715301560121766,-0.16233645086257026
retail_task_heldout_answered,qwen,known,lingua@0.25 - typed@0.25,145,43,-0.3586206896551724,-0.47591078600114745,-0.231776959572996,-0.4567982994031559,-0.2517482517482518
retail_task_heldout_answered,qwen,known,ecov_e@0.25 - ecov_t@0.25,37,21,0.17567567567567569,0.02631578947368421,0.30684003496503487,0.04878048780487805,0.28851214574898776
retail_task_heldout_answered,qwen,known,full - empty,145,43,0.596551724137931,0.4999251497005988,0.6861364872829487,0.5165852130325815,0.6744186046511628
retail_ecov_sub_answered,luna,hidden,ant@0.25,115,55,0.8728985507246376,0.8148395915678525,0.9245908278327832,0.8258540122462135,0.9176574317099251
retail_ecov_sub_answered,luna,hidden,ecov_e@0.25,107,56,0.7554517133956385,0.6681996855345913,0.8340778929117517,0.6805248279252704,0.8258474276162956
retail_ecov_sub_answered,luna,hidden,ecov_t@0.25,112,55,0.8286564625850341,0.7701551695348108,0.8810599780315432,0.7780858434984649,0.8749499578592499
retail_ecov_sub_answered,luna,hidden,empty,79,46,0.430168776371308,0.3320949074074074,0.5268772823033707,0.3482890036994515,0.5075617586625571
retail_ecov_sub_answered,luna,hidden,full,120,56,0.938425925925926,0.8860859573714542,0.9770136878125821,0.8973695072390144,0.972871529848274
retail_ecov_sub_answered,luna,hidden,gist@0.25,100,54,0.6175,0.5217400153609831,0.7020204515082091,0.5403111685940353,0.687684460084589
retail_ecov_sub_answered,luna,hidden,gist_ptr@0.25,100,54,0.6175,0.5217400153609831,0.7020204515082091,0.5403111685940353,0.687684460084589
retail_ecov_sub_answered,luna,hidden,hybrid@0.25,101,53,0.7069306930693069,0.6112545540268312,0.7879453024453024,0.6304253891572731,0.7733176609369734
retail_ecov_sub_answered,luna,hidden,lingua@0.25,114,56,0.5897243107769423,0.49372928888536544,0.6758267271787386,0.5137344964976545,0.6638814988290398
retail_ecov_sub_answered,luna,hidden,oracle@0.25,120,56,0.9430555555555556,0.8950787202380952,0.9788180102549494,0.9049541066335113,0.9746391304347827
retail_ecov_sub_answered,luna,hidden,random@0.25,119,56,0.5706703893678684,0.5137082230495953,0.6240662982249833,0.5231163244326962,0.6159813019640555
retail_ecov_sub_answered,luna,hidden,recency@0.25,112,55,0.6299107142857142,0.5314460894552723,0.7244549535916058,0.545015015015015,0.7065413123359581
retail_ecov_sub_answered,luna,hidden,tfidf@0.25,99,53,0.5917508417508418,0.4793630883358606,0.6925040137614679,0.4967850601779174,0.6820463703280665
retail_ecov_sub_answered,luna,hidden,typed@0.25,101,53,0.7693069306930693,0.6880619076426698,0.8405797101449276,0.7,0.8298956546598055
retail_ecov_sub_answered,luna,hidden,typed_rec@0.25,103,53,0.7877022653721683,0.7091465686274512,0.8569472597597598,0.7208747687955609,0.8459474992233613
retail_ecov_sub_answered,luna,hidden,typed_stub@0.25,108,55,0.7385802469135803,0.6503288940809969,0.813128919479952,0.6654356221655329,0.7996859673417576
retail_ecov_sub_answered,luna,hidden,recency@0.25 - random@0.25,111,55,0.05381582881582881,-0.04429259058842393,0.14905896187146186,-0.02856171527834807,0.13555823923144306
retail_ecov_sub_answered,luna,hidden,tfidf@0.25 - random@0.25,98,53,0.061246208440086,-0.049419987870346654,0.162571321018526,-0.02924086967666421,0.14758461142642101
retail_ecov_sub_answered,luna,hidden,typed@0.25 - random@0.25,101,53,0.22823889531810326,0.14408813582251084,0.30240171041615616,0.15839878944762764,0.2913622955215876
retail_ecov_sub_answered,luna,hidden,typed_rec@0.25 - random@0.25,103,53,0.24548992000448314,0.1663420709707201,0.31600144877252273,0.17931097034773505,0.30659099751011526
retail_ecov_sub_answered,luna,hidden,ant@0.25 - random@0.25,114,55,0.3006452368294473,0.21816000206530367,0.378263487213067,0.2314659795568887,0.3666573947495
retail_ecov_sub_answered,luna,hidden,ecov_t@0.25 - random@0.25,112,55,0.26071203102453105,0.1834079455513285,0.33230677849927853,0.19556513551321544,0.322637388784083
retail_ecov_sub_answered,luna,hidden,ecov_e@0.25 - random@0.25,106,55,0.20965619809959435,0.1071105811284383,0.304738547548813,0.1256742878798832,0.28914532666257514
retail_ecov_sub_answered,luna,hidden,oracle@0.25 - random@0.25,119,56,0.3719066414444566,0.31386528860028856,0.4302542630032209,0.32182121884423465,0.42231648831019536
retail_ecov_sub_answered,luna,hidden,lingua@0.25 - random@0.25,113,56,0.021995236818245677,-0.05780109394718011,0.10109634484616634,-0.046891514399211444,0.08884956846604575
retail_ecov_sub_answered,luna,hidden,hybrid@0.25 - random@0.25,101,53,0.14837090851942336,0.050916191523958064,0.23503788313654658,0.06506472932545455,0.22098059306927031
retail_ecov_sub_answered,luna,hidden,gist@0.25 - random@0.25,99,54,0.06702486626729051,-0.034631847143127205,0.15849275242504404,-0.01645426808516431,0.14199109991275702
retail_ecov_sub_answered,luna,hidden,ecov_t@0.25 - typed@0.25,100,53,0.057761904761904764,-0.014128023006955594,0.13631758432539676,-0.002092641276570371,0.12561060916587288
retail_ecov_sub_answered,luna,hidden,ecov_e@0.25 - typed@0.25,97,52,-0.0020618556701030993,-0.10203506295430946,0.0972542242703533,-0.08594334608843537,0.08209933190706752
retail_ecov_sub_answered,luna,hidden,ant@0.25 - typed@0.25,100,53,0.10350000000000001,0.036102346278317154,0.17936404928944055,0.04444444444444445,0.16634471780511384
retail_ecov_sub_answered,luna,hidden,hybrid@0.25 - typed@0.25,92,50,-0.046739130434782616,-0.12431991744066047,0.030997549019607756,-0.10838178294573643,0.01876587301587298
retail_ecov_sub_answered,luna,hidden,gist@0.25 - typed@0.25,92,53,-0.11902173913043479,-0.19438506056259464,-0.04404576302274403,-0.18245325596389422,-0.056699312714776635
retail_ecov_sub_answered,luna,hidden,typed_rec@0.25 - typed@0.25,101,53,0.01914191419141914,0.0009521563342318058,0.045705646519776294,0.0032618078678012096,0.04066341066341067
retail_ecov_sub_answered,luna,hidden,lingua@0.25 - typed@0.25,96,53,-0.15421626984126982,-0.27085322681704266,-0.032848462301587326,-0.2489722261944484,-0.053056567071272966
retail_ecov_sub_answered,luna,hidden,ecov_e@0.25 - ecov_t@0.25,104,53,-0.0815018315018315,-0.1666768127705628,-0.0067801996865386105,-0.14941330839768338,-0.017386001848618694
retail_ecov_sub_answered,luna,hidden,hybrid@0.25 - lingua@0.25,98,52,0.10379008746355685,0.00574529224749327,0.19660368835034012,0.020214752567693742,0.17710575700096307
retail_ecov_sub_answered,luna,hidden,gist@0.25 - lingua@0.25,98,53,-0.004883381924198249,-0.12978706272152876,0.11863804517133957,-0.10913744549807691,0.09431872468088356
retail_ecov_sub_answered,luna,hidden,ecov_t@0.25 - gist@0.25,98,53,0.2216958211856171,0.12804801507296468,0.32664350246571117,0.14258417508417506,0.3117230339105339
retail_ecov_sub_answered,luna,hidden,full - empty,79,46,0.500210970464135,0.3848203787986536,0.6100473725889473,0.40599191718661376,0.5937702922077922
retail_ecov_sub_answered,luna,known,ant@0.25,106,50,0.4792452830188679,0.36028676470588233,0.5978278032036614,0.3782618781682275,0.5841208277703605
retail_ecov_sub_answered,luna,known,ecov_e@0.25,106,51,0.5479559748427673,0.43892213189208823,0.6585779966392831,0.4529162127814089,0.6405545551553954
retail_ecov_sub_answered,luna,known,ecov_t@0.25,109,52,0.49311926605504586,0.375,0.6154205607476634,0.39213563378107147,0.5980437969580356
retail_ecov_sub_answered,luna,known,full,109,52,0.694954128440367,0.5689512849707222,0.8106956402271477,0.5975804375804376,0.7940046296296296
retail_ecov_sub_answered,luna,known,gist@0.25,108,52,0.5305555555555556,0.41794590643274854,0.6433425925925925,0.438527273294639,0.6250899002668914
retail_ecov_sub_answered,luna,known,gist_ptr@0.25,108,52,0.5305555555555556,0.41794590643274854,0.6433425925925925,0.438527273294639,0.6250899002668914
retail_ecov_sub_answered,luna,known,hybrid@0.25,109,52,0.5481651376146789,0.42855629539951573,0.6725746422959226,0.4456256627783669,0.6526834142163859
retail_ecov_sub_answered,luna,known,lingua@0.25,101,50,0.2698019801980198,0.18297575926441906,0.36765917905623785,0.1946472624542416,0.355
retail_ecov_sub_answered,luna,known,oracle@0.25,94,48,0.5856382978723403,0.4854120516877637,0.689421368547419,0.5025111644759016,0.675246472420744
retail_ecov_sub_answered,luna,known,random@0.25,108,52,0.26285640799529686,0.2005934902946686,0.3303173384773002,0.2112584990641921,0.31865332244008715
retail_ecov_sub_answered,luna,known,recency@0.25,102,51,0.36813725490196075,0.27373672289909406,0.4742912340014488,0.2873473520249221,0.458185215156131
retail_ecov_sub_answered,luna,known,tfidf@0.25,107,51,0.36292834890965725,0.25326797385620914,0.482128781059924,0.26935379435379436,0.4605392156862745
retail_ecov_sub_answered,luna,known,typed@0.25,108,52,0.6111111111111112,0.4948834498834499,0.7222222222222222,0.5098039215686274,0.7059143222506394
retail_ecov_sub_answered,luna,known,typed_rec@0.25,108,52,0.6296296296296297,0.5092550505050506,0.7425939717865591,0.5280742821473158,0.7254988721152177
retail_ecov_sub_answered,luna,known,typed_stub@0.25,107,52,0.5565420560747664,0.42749646226415094,0.6841891733757722,0.4520209843990331,0.6614623397435898
retail_ecov_sub_answered,luna,known,recency@0.25 - random@0.25,101,51,0.1101799465660852,0.019272076755230415,0.20055934468694883,0.03641380857898717,0.18988598924495703
retail_ecov_sub_answered,luna,known,tfidf@0.25 - random@0.25,106,51,0.098536238394729,-0.010062068206599448,0.21548297443977588,0.005017788315485698,0.19343576575875152
retail_ecov_sub_answered,luna,known,typed@0.25 - random@0.25,107,52,0.35150941996736396,0.25068632086791104,0.4492426665110488,0.26708494291283763,0.4331365037764281
retail_ecov_sub_answered,luna,known,typed_rec@0.25 - random@0.25,107,52,0.3702010087524107,0.26803304049667265,0.4691883603594343,0.2817912806360471,0.4565891969931605
retail_ecov_sub_answered,luna,known,ant@0.25 - random@0.25,105,50,0.2150302343159486,0.11164951223544976,0.32369625259151974,0.12782003559023783,0.3048986362284187
retail_ecov_sub_answered,luna,known,ecov_t@0.25 - random@0.25,108,52,0.22556951793062907,0.12744086638091662,0.32918840506499625,0.14360174878738724,0.3121832884097034
retail_ecov_sub_answered,luna,known,ecov_e@0.25 - random@0.25,105,51,0.2939191232048375,0.20184581043956046,0.39165278983933993,0.2181120538830419,0.3747018358625501
retail_ecov_sub_answered,luna,known,oracle@0.25 - random@0.25,93,48,0.3404463218979349,0.23618008537403823,0.4533301059260672,0.25143235455101587,0.43611554168593014
retail_ecov_sub_answered,luna,known,lingua@0.25 - random@0.25,100,50,0.013615079365079375,-0.0706855384199134,0.09990644610557398,-0.056701745536806056,0.0834253862505905
retail_ecov_sub_answered,luna,known,hybrid@0.25 - random@0.25,108,52,0.2903843327454439,0.1931482152520099,0.3950731300379607,0.20644228172762044,0.37939166407303665
retail_ecov_sub_answered,luna,known,gist@0.25 - random@0.25,107,52,0.27020100875241065,0.18637936395680385,0.36189898132427833,0.20020274776577301,0.3476753078178312
retail_ecov_sub_answered,luna,known,ecov_t@0.25 - typed@0.25,108,52,-0.11342592592592593,-0.20588235294117646,-0.01732248592506312,-0.19104467258601554,-0.03288043478260871
retail_ecov_sub_answered,luna,known,ecov_e@0.25 - typed@0.25,105,51,-0.05634920634920634,-0.13916666666666666,0.024773102310230912,-0.12617049269576264,0.0119047619047619
retail_ecov_sub_answered,luna,known,ant@0.25 - typed@0.25,105,50,-0.1257142857142857,-0.23026638286893705,-0.023184161199625183,-0.20717460317460315,-0.04054054054054054
retail_ecov_sub_answered,luna,known,hybrid@0.25 - typed@0.25,108,52,-0.05787037037037037,-0.12805552557737968,0.009436208445642396,-0.11481699201419698,0.0
retail_ecov_sub_answered,luna,known,gist@0.25 - typed@0.25,107,52,-0.07196261682242991,-0.14921505912954058,0.008266266993671759,-0.134685972629521,-0.006912463098446932
retail_ecov_sub_answered,luna,known,typed_rec@0.25 - typed@0.25,108,52,0.018518518518518517,-0.0183528712198437,0.05309734513274336,-0.009900990099009901,0.04672897196261682
retail_ecov_sub_answered,luna,known,lingua@0.25 - typed@0.25,100,50,-0.3275,-0.4393263896297877,-0.21389366170294016,-0.42158394607843136,-0.23074067022086828
retail_ecov_sub_answered,luna,known,ecov_e@0.25 - ecov_t@0.25,106,51,0.05974842767295596,-0.01599090057540479,0.1388956310679611,-7.936507936507981e-05,0.1253574322381662
retail_ecov_sub_answered,luna,known,hybrid@0.25 - lingua@0.25,101,50,0.2524752475247525,0.14367663242846662,0.3644810009267839,0.15691489361702127,0.346562289724118
retail_ecov_sub_answered,luna,known,gist@0.25 - lingua@0.25,100,50,0.23049999999999998,0.12125,0.34677830809743254,0.13881904670994016,0.3292882710601157
retail_ecov_sub_answered,luna,known,ecov_t@0.25 - gist@0.25,108,52,-0.04212962962962963,-0.1303728607396822,0.052702501202501174,-0.11894948918078559,0.03502622190031653
retail_ecov_sub_answered,qwen,hidden,ant@0.25,120,56,0.8316666666666667,0.7585413590374623,0.8951441375968993,0.7719709144542775,0.8859767720306513
retail_ecov_sub_answered,qwen,hidden,ecov_e@0.25,120,56,0.70625,0.6171251780626781,0.7974202426872388,0.6342745638200185,0.782038799965578
retail_ecov_sub_answered,qwen,hidden,ecov_t@0.25,120,56,0.7733333333333333,0.6992911154747141,0.8466961720032841,0.7127734454638124,0.8349160879629629
retail_ecov_sub_answered,qwen,hidden,empty,120,56,0.2555555555555556,0.19763739669421485,0.31722151211654287,0.20505654761904765,0.3070933641975308
retail_ecov_sub_answered,qwen,hidden,full,120,56,0.9681944444444445,0.9418100621854434,0.98815072859745,0.9473188628899836,0.985278153153153
retail_ecov_sub_answered,qwen,hidden,lingua@0.25,120,56,0.5327777777777778,0.4451732847744361,0.6210851699170234,0.4603051210153483,0.608336956521739
retail_ecov_sub_answered,qwen,hidden,oracle@0.25,120,56,0.96625,0.9368594632768361,0.9906787160641969,0.9412578526556253,0.987617843597616
retail_ecov_sub_answered,qwen,hidden,random@0.25,120,56,0.5113425925925925,0.4598923237753883,0.5610244834357924,0.46769437294437305,0.5524253246753248
retail_ecov_sub_answered,qwen,hidden,recency@0.25,120,56,0.5905555555555556,0.49164441747572823,0.687681744579732,0.5063864087301587,0.6725800952135872
retail_ecov_sub_answered,qwen,hidden,typed@0.25,120,56,0.7275000000000001,0.6273786700009263,0.8213143382352941,0.64253,0.8046600343895848
retail_ecov_sub_answered,qwen,hidden,recency@0.25 - random@0.25,120,56,0.07921296296296297,-0.01596420924574209,0.17810387014080195,-0.005152997862038582,0.1634726918803111
retail_ecov_sub_answered,qwen,hidden,typed@0.25 - random@0.25,120,56,0.2161574074074074,0.11934182189864008,0.3122322283798576,0.1362908265812449,0.2974577396575428
retail_ecov_sub_answered,qwen,hidden,ant@0.25 - random@0.25,120,56,0.32032407407407415,0.23712839196511726,0.4023632415059688,0.2517302285972256,0.39137244300261326
retail_ecov_sub_answered,qwen,hidden,ecov_t@0.25 - random@0.25,120,56,0.2619907407407407,0.174081396011396,0.3582051090342679,0.18751737853611392,0.34201352657004824
retail_ecov_sub_answered,qwen,hidden,ecov_e@0.25 - random@0.25,120,56,0.19490740740740745,0.10440526800306171,0.28991322179140244,0.11722282591197399,0.27480484050208587
retail_ecov_sub_answered,qwen,hidden,oracle@0.25 - random@0.25,120,56,0.4549074074074074,0.4092856456456456,0.504115584639653,0.4164415190288714,0.49670908197014396
retail_ecov_sub_answered,qwen,hidden,lingua@0.25 - random@0.25,120,56,0.0214351851851852,-0.04953647115121684,0.09334505966143132,-0.03482216042154565,0.08094025712678832
retail_ecov_sub_answered,qwen,hidden,ecov_t@0.25 - typed@0.25,120,56,0.04583333333333333,-0.03174351092896175,0.13022878019132159,-0.02041152091677792,0.11799379324379325
retail_ecov_sub_answered,qwen,hidden,ecov_e@0.25 - typed@0.25,120,56,-0.021249999999999998,-0.12215638888888888,0.08034331019857327,-0.10693464588460486,0.0665502450980392
retail_ecov_sub_answered,qwen,hidden,ant@0.25 - typed@0.25,120,56,0.10416666666666667,0.025054118734872594,0.18933440026954165,0.03838378391333525,0.1731695020852406
retail_ecov_sub_answered,qwen,hidden,lingua@0.25 - typed@0.25,120,56,-0.1947222222222222,-0.31365306875703036,-0.07507138660399532,-0.2913130908415209,-0.09285226385636225
retail_ecov_sub_answered,qwen,hidden,ecov_e@0.25 - ecov_t@0.25,120,56,-0.06708333333333334,-0.16028777777777778,0.01962111928104568,-0.14271947538705407,0.007955534003409143
retail_ecov_sub_answered,qwen,hidden,full - empty,120,56,0.712638888888889,0.6463097228996818,0.7728565304041528,0.6588950892857142,0.7645358053007136
retail_ecov_sub_answered,qwen,known,ant@0.25,109,52,0.5715596330275229,0.4570008354218881,0.6856435643564357,0.4734415517596213,0.6691731568016613
retail_ecov_sub_answered,qwen,known,ecov_e@0.25,108,51,0.6450617283950616,0.540491728434848,0.7434801445830855,0.55789574423148,0.7289491758241758
retail_ecov_sub_answered,qwen,known,ecov_t@0.25,109,52,0.5114678899082569,0.39449075110017157,0.6331897149995374,0.41369929028301056,0.6146949541284403
retail_ecov_sub_answered,qwen,known,empty,109,52,0.3079510703363914,0.2419621212121212,0.3769848111658457,0.2513037679694519,0.3666734417344174
retail_ecov_sub_answered,qwen,known,full,109,52,0.9243119266055045,0.8677849264705882,0.9727272727272728,0.8760649572649573,0.9677459278185884
retail_ecov_sub_answered,qwen,known,lingua@0.25,109,52,0.35091743119266056,0.26136363636363635,0.4560611263736263,0.2738926820728292,0.4369369369369369
retail_ecov_sub_answered,qwen,known,oracle@0.25,109,52,0.5180428134556575,0.4190885416666667,0.6217821782178218,0.43409676367490013,0.6060014184397163
retail_ecov_sub_answered,qwen,known,random@0.25,109,52,0.30588320955293424,0.2525337605070966,0.37220133667502087,0.25997167858119463,0.3604064875426061
retail_ecov_sub_answered,qwen,known,recency@0.25,109,52,0.3842507645259939,0.28452324213003827,0.48811762778505885,0.300451503086954,0.4735414657666345
retail_ecov_sub_answered,qwen,known,typed@0.25,109,52,0.7935779816513762,0.6942086420632659,0.8833482142857142,0.7117030492030492,0.8715713949658903
retail_ecov_sub_answered,qwen,known,recency@0.25 - random@0.25,109,52,0.07836755497305958,-0.026794099378881966,0.17863442508150798,-0.007469227994227978,0.16326379870129876
retail_ecov_sub_answered,qwen,known,typed@0.25 - random@0.25,109,52,0.48769477209844186,0.37407746823069404,0.5915457262122522,0.3944964422550629,0.574841364813443
retail_ecov_sub_answered,qwen,known,ant@0.25 - random@0.25,109,52,0.26567642347458864,0.16364647422390788,0.36508037395749265,0.17932431260300113,0.349524459593904
retail_ecov_sub_answered,qwen,known,ecov_t@0.25 - random@0.25,109,52,0.20558468035532254,0.10197411873994723,0.3131548942902153,0.11748555976963057,0.2952457482993197
retail_ecov_sub_answered,qwen,known,ecov_e@0.25 - random@0.25,108,51,0.3425191064079954,0.25264249639249636,0.4300898552567444,0.2675609954126579,0.4166754459896053
retail_ecov_sub_answered,qwen,known,oracle@0.25 - random@0.25,109,52,0.21215960390272318,0.11309366560079691,0.309541489863272,0.12727237048665624,0.29395010708860525
retail_ecov_sub_answered,qwen,known,lingua@0.25 - random@0.25,109,52,0.045034221639726243,-0.03524126559390318,0.1304521497919556,-0.02183012093726378,0.11661086309523812
retail_ecov_sub_answered,qwen,known,ecov_t@0.25 - typed@0.25,109,52,-0.28211009174311924,-0.39424342105263155,-0.17104314271255067,-0.37601710004703354,-0.1869728972670149
retail_ecov_sub_answered,qwen,known,ecov_e@0.25 - typed@0.25,108,51,-0.14660493827160495,-0.268337962962963,-0.02251218054789489,-0.24667901234567902,-0.04423236792705821
retail_ecov_sub_answered,qwen,known,ant@0.25 - typed@0.25,109,52,-0.2220183486238532,-0.32787128368991386,-0.11970788043478262,-0.3092975190984041,-0.13495575221238937
retail_ecov_sub_answered,qwen,known,lingua@0.25 - typed@0.25,109,52,-0.4426605504587156,-0.5668456736978045,-0.30713181148748164,-0.5452910052910053,-0.33063464235624124
retail_ecov_sub_answered,qwen,known,ecov_e@0.25 - ecov_t@0.25,108,51,0.12885802469135801,0.0421125525946704,0.21790684183700834,0.055522875816993465,0.2037996342737722
retail_ecov_sub_answered,qwen,known,full - empty,109,52,0.6163608562691132,0.5257086834733893,0.7020031914893617,0.5414231150793651,0.6901914589823468
airline_answered,luna,hidden,ant@0.25,41,15,0.7331300813008129,0.5731487550813008,0.8416729797979796,0.605246212121212,0.826092132505176
airline_answered,luna,hidden,ecov_e@0.25,40,15,0.725,0.6032109507640069,0.8145891203703702,0.6299942528735633,0.802790404040404
airline_answered,luna,hidden,empty,32,14,0.4931547619047619,0.3333333333333333,0.6717452300785631,0.3514797895902547,0.6431122448979592
airline_answered,luna,hidden,full,39,15,0.8205128205128205,0.7449241394927536,0.8941934523809523,0.7595343411720792,0.8822256944444443
airline_answered,luna,hidden,gist@0.25,38,14,0.663157894736842,0.5068243243243243,0.8049416264090178,0.5253882453882454,0.7892229870671673
airline_answered,luna,hidden,gist_ptr@0.25,38,14,0.663157894736842,0.5068243243243243,0.8049416264090178,0.5253882453882454,0.7892229870671673
airline_answered,luna,hidden,hybrid@0.25,40,15,0.7270833333333334,0.6097502210433245,0.8333333333333334,0.6291666666666667,0.816686507936508
airline_answered,luna,hidden,lingua@0.25,41,15,0.6286295005807201,0.4821635610766046,0.7325755784939458,0.5090042949926671,0.7190972222222222
airline_answered,luna,hidden,oracle@0.25,41,15,0.8979674796747968,0.8024434693232132,0.9633349673202615,0.8192892156862746,0.9554754273504272
airline_answered,luna,hidden,random@0.25,41,15,0.6505903987611305,0.5637979408459919,0.7309589140534263,0.5808930375180376,0.7166718880534668
airline_answered,luna,hidden,recency@0.25,40,15,0.6052083333333333,0.4535693521594684,0.7875,0.4810576392719249,0.7643191773504273
airline_answered,luna,hidden,tfidf@0.25,39,15,0.6185897435897437,0.41142246240601504,0.7763734874267348,0.44954971857410875,0.7604282407407407
airline_answered,luna,hidden,typed@0.25,41,15,0.7221544715447155,0.6156830065359478,0.8166666666666667,0.6341200588730024,0.8025196734789756
airline_answered,luna,hidden,typed_rec@0.25,41,15,0.7278455284552845,0.6393033854166668,0.8307825203252032,0.6519504643962849,0.8139800514800515
airline_answered,luna,hidden,typed_stub@0.25,41,15,0.7050813008130081,0.5453240740740741,0.8220037280701753,0.5735196078431373,0.8092763687600645
airline_answered,luna,hidden,recency@0.25 - random@0.25,40,15,-0.036646825396825386,-0.1669056665219279,0.1241697454844005,-0.14920780100658151,0.10033282757547463
airline_answered,luna,hidden,tfidf@0.25 - random@0.25,39,15,-0.01408221408221408,-0.18661706349206345,0.13082122679580305,-0.15944590423757088,0.10846698605293144
airline_answered,luna,hidden,typed@0.25 - random@0.25,41,15,0.07156407278358498,-0.016037523566259194,0.14881324404761903,0.0019493616287094547,0.1342350207350207
airline_answered,luna,hidden,typed_rec@0.25 - random@0.25,41,15,0.07725512969415409,-0.01037500000000001,0.17082508237048913,0.006208382066276814,0.15559627708065205
airline_answered,luna,hidden,ant@0.25 - random@0.25,41,15,0.08253968253968252,-0.07649746311036634,0.2119447777464081,-0.04645044770044771,0.1920002194426157
airline_answered,luna,hidden,ecov_e@0.25 - random@0.25,40,15,0.08314484126984127,-0.006194601086048447,0.15696759803153718,0.01103431804820692,0.1467423841590508
airline_answered,luna,hidden,oracle@0.25 - random@0.25,41,15,0.24737708091366628,0.1307777368295661,0.3376460123523093,0.14825507054673723,0.3257295152295152
airline_answered,luna,hidden,lingua@0.25 - random@0.25,41,15,-0.021960898180410377,-0.11501610162794376,0.05044738756613755,-0.10018187830687832,0.04081273390815293
airline_answered,luna,hidden,hybrid@0.25 - random@0.25,40,15,0.08522817460317461,-0.034080875721500724,0.20213229458450033,-0.012347222222222204,0.18213325950535256
airline_answered,luna,hidden,gist@0.25 - random@0.25,38,14,-0.008093149540517968,-0.14457706766917294,0.1172925041228612,-0.12165474812610227,0.09885784313725489
airline_answered,luna,hidden,ecov_e@0.25 - typed@0.25,40,15,0.009791666666666659,-0.08361485042735044,0.08810714285714279,-0.069724025974026,0.075
airline_answered,luna,hidden,ant@0.25 - typed@0.25,41,15,0.010975609756097557,-0.10143073593073594,0.11668010752688165,-0.08632275132275133,0.09736201298701298
airline_answered,luna,hidden,hybrid@0.25 - typed@0.25,40,15,0.011875000000000002,-0.08575849217986313,0.10850953895071536,-0.07289191784869975,0.09354926801801802
airline_answered,luna,hidden,gist@0.25 - typed@0.25,38,14,-0.050219298245614045,-0.19820852102102102,0.08627644690144681,-0.17619505494505497,0.06452444956477213
airline_answered,luna,hidden,typed_rec@0.25 - typed@0.25,41,15,0.005691056910569104,-0.024444444444444446,0.058827300150829535,-0.021818181818181816,0.046848254504504507
airline_answered,luna,hidden,lingua@0.25 - typed@0.25,41,15,-0.09352497096399534,-0.20804654716292648,0.0021877409870829628,-0.18986357761043046,-0.013305496970824815
airline_answered,luna,hidden,hybrid@0.25 - lingua@0.25,40,15,0.10773809523809526,-0.0026071428571428617,0.22561507936507927,0.019981338481338484,0.2063340299547196
airline_answered,luna,hidden,gist@0.25 - lingua@0.25,38,14,0.011215538847117795,-0.09213494744744746,0.1341868279569892,-0.0778172934438704,0.1073791949385659
airline_answered,luna,hidden,full - empty,31,14,0.3135176651305684,0.094672035480859,0.49909722222222214,0.1330107273678702,0.4816021090214639
airline_answered,luna,known,ant@0.25,34,13,0.4838235294117647,0.2833189655172414,0.8,0.31060606060606066,0.7391304347826086
airline_answered,luna,known,ecov_e@0.25,34,13,0.6004901960784313,0.4425261233019853,0.8210462962962959,0.4675715488215488,0.7820616211745244
airline_answered,luna,known,empty,4,2,1.0,1.0,1.0,1.0,1.0
airline_answered,luna,known,full,34,13,0.7142156862745097,0.5767506587615283,0.8587462797619047,0.6026041666666666,0.8343484848484848
airline_answered,luna,known,gist@0.25,33,13,0.5287878787878788,0.33779725609756095,0.8053035201149418,0.36589488636363643,0.7580032258064516
airline_answered,luna,known,gist_ptr@0.25,33,13,0.5287878787878788,0.33779725609756095,0.8053035201149418,0.36589488636363643,0.7580032258064516
airline_answered,luna,known,hybrid@0.25,34,13,0.49117647058823527,0.2959469387755102,0.7961735294117637,0.3217306052855925,0.7452246543778801
airline_answered,luna,known,lingua@0.25,34,13,0.5651960784313727,0.447023427960928,0.7451735624123421,0.4622037037037037,0.712507183908046
airline_answered,luna,known,oracle@0.25,29,12,0.4896551724137931,0.318744212962963,0.6818181818181818,0.34832738095238097,0.6532568238213399
airline_answered,luna,known,random@0.25,34,13,0.5394149967679379,0.41925075808625334,0.7419785575048732,0.43606152784413654,0.7050277777777777
airline_answered,luna,known,recency@0.25,34,13,0.6975490196078431,0.5156767707082833,0.9047638248847927,0.5477189578713969,0.8860103448275861
airline_answered,luna,known,tfidf@0.25,34,13,0.6441176470588235,0.4935430107526882,0.7967834101382488,0.5217127799736494,0.7684999999999998
airline_answered,luna,known,typed@0.25,34,13,0.5485294117647058,0.35444444444444445,0.8518518518518519,0.379974358974359,0.7871169354838711
airline_answered,luna,known,typed_rec@0.25,34,13,0.5941176470588235,0.4324769736842105,0.8370486111111112,0.4564495450785774,0.7862147335423197
airline_answered,luna,known,typed_stub@0.25,34,13,0.5323529411764706,0.32629892037786773,0.8515235690235691,0.35454545454545455,0.7863932806324111
airline_answered,luna,known,recency@0.25 - random@0.25,34,13,0.15813402283990521,0.026263057105002395,0.31023032200357764,0.04704495822775394,0.28304571971238635
airline_answered,luna,known,tfidf@0.25 - random@0.25,34,13,0.10470265029088562,-0.12181231884057969,0.2437541797870745,-0.09001754385964912,0.2253196937125508
airline_answered,luna,known,typed@0.25 - random@0.25,34,13,0.009114414996767945,-0.19718033568995105,0.21769403594771236,-0.16204834014616623,0.18597971496290822
airline_answered,luna,known,typed_rec@0.25 - random@0.25,34,13,0.0547026502908856,-0.11810606060606059,0.2235378959276018,-0.09364024864024861,0.20085030560837008
airline_answered,luna,known,ant@0.25 - random@0.25,34,13,-0.05559146735617322,-0.253572605965463,0.17479003515641442,-0.22268592518592514,0.13084249084249086
airline_answered,luna,known,ecov_e@0.25 - random@0.25,34,13,0.06107519931049345,-0.13972044159544159,0.20449326204840898,-0.10474214674214673,0.1890228763484577
airline_answered,luna,known,oracle@0.25 - random@0.25,29,12,-0.062176329417708724,-0.3397001392704518,0.11862924311736518,-0.2942204538756263,0.09897406012790626
airline_answered,luna,known,lingua@0.25 - random@0.25,34,13,0.025781081663434628,-0.1118333036562203,0.11847097461201078,-0.0836366758241758,0.10664991306696377
airline_answered,luna,known,hybrid@0.25 - random@0.25,34,13,-0.04823852617970264,-0.23357050543542476,0.14683459383753497,-0.20054428956705247,0.11371853952499116
airline_answered,luna,known,gist@0.25 - random@0.25,33,13,-0.01687201687201685,-0.1893212703962704,0.16065016233766227,-0.15888067061143982,0.1271753952936749
airline_answered,luna,known,ecov_e@0.25 - typed@0.25,34,13,0.051960784313725486,-0.16666666666666666,0.20139727011494246,-0.12366165321594522,0.17857142857142858
airline_answered,luna,known,ant@0.25 - typed@0.25,34,13,-0.06470588235294118,-0.11857142857142855,-0.012893145161290375,-0.10625,-0.02162162162162162
airline_answered,luna,known,hybrid@0.25 - typed@0.25,34,13,-0.057352941176470586,-0.10455376940133038,0.011904761904761904,-0.09678242264647795,-0.002079166666666668
airline_answered,luna,known,gist@0.25 - typed@0.25,33,13,-0.03636363636363637,-0.13714285714285715,0.08,-0.12274475524475523,0.061116780045351475
airline_answered,luna,known,typed_rec@0.25 - typed@0.25,34,13,0.04558823529411765,-0.028260869565217388,0.11528044871794868,-0.02,0.10286580086580085
airline_answered,luna,known,lingua@0.25 - typed@0.25,34,13,0.016666666666666666,-0.21563437500000002,0.19365186615186614,-0.17524465811965814,0.17474883974883973
airline_answered,luna,known,hybrid@0.25 - lingua@0.25,34,13,-0.07401960784313724,-0.24805,0.16136363636363638,-0.22779239766081874,0.1203935185185185
airline_answered,luna,known,gist@0.25 - lingua@0.25,33,13,-0.023232323232323215,-0.19674999999999998,0.18066606929510143,-0.17142857142857143,0.148154533844189
airline_answered,luna,known,full - empty,4,2,-0.1875,-0.25,0.0,-0.25,0.0
airline_answered,qwen,hidden,ant@0.25,41,15,0.7699186991869919,0.6228482142857144,0.8839636904761903,0.6482694763729248,0.8674193899782133
airline_answered,qwen,hidden,ecov_e@0.25,41,15,0.7207317073170731,0.6453654970760233,0.7907917494207217,0.6553702967673556,0.7820008771929825
airline_answered,qwen,hidden,empty,41,15,0.3745934959349594,0.2660810591293047,0.5331443759936406,0.28054951690821256,0.5067982456140351
airline_answered,qwen,hidden,full,41,15,0.9392276422764225,0.8715053763440861,0.9839819182389937,0.8856178160919539,0.9787646627565983
airline_answered,qwen,hidden,lingua@0.25,41,15,0.6382113821138211,0.48460937500000006,0.7600166666666666,0.5095073891625616,0.7409803486997635
airline_answered,qwen,hidden,oracle@0.25,41,15,0.9278455284552847,0.8507728494623655,0.9777898550724636,0.8636363636363636,0.9719684829059829
airline_answered,qwen,hidden,random@0.25,41,15,0.6651084010840109,0.5617450854700855,0.7533635782163742,0.5764903594771242,0.7446171976171976
airline_answered,qwen,hidden,recency@0.25,41,15,0.7219512195121952,0.5631359649122807,0.8491266209000762,0.5864864864864865,0.8333333333333333
airline_answered,qwen,hidden,typed@0.25,41,15,0.7595528455284553,0.6153143768768768,0.8773819124423962,0.640395332636712,0.857978165522502
airline_answered,qwen,hidden,recency@0.25 - random@0.25,41,15,0.056842818428184276,-0.032402343750000014,0.13842881944444443,-0.021126849028906963,0.12582905384375973
airline_answered,qwen,hidden,typed@0.25 - random@0.25,41,15,0.09444444444444444,-0.03892013888888889,0.18824377235170794,-0.018262924382716057,0.17432610544217683
airline_answered,qwen,hidden,ant@0.25 - random@0.25,41,15,0.10481029810298104,-0.03290770609318997,0.20454681899641572,-0.011500024560369386,0.18753561253561254
airline_answered,qwen,hidden,ecov_e@0.25 - random@0.25,41,15,0.05562330623306234,-0.012068617724867734,0.11395217803030303,-0.0007594896933132237,0.10543204480704482
airline_answered,qwen,hidden,oracle@0.25 - random@0.25,41,15,0.2627371273712737,0.15320468509984636,0.3706150683665925,0.16920733233233234,0.35730335097001764
airline_answered,qwen,hidden,lingua@0.25 - random@0.25,41,15,-0.026897018970189708,-0.16707671957671957,0.07577005021190333,-0.1410744810744811,0.059414034132171396
airline_answered,qwen,hidden,ecov_e@0.25 - typed@0.25,41,15,-0.038821138211382104,-0.1462175324675325,0.09072285133565616,-0.12799538911381017,0.06990045362903226
airline_answered,qwen,hidden,ant@0.25 - typed@0.25,41,15,0.010365853658536586,-0.05636408730158729,0.07347724780701748,-0.04255050505050506,0.06198365660919539
airline_answered,qwen,hidden,lingua@0.25 - typed@0.25,41,15,-0.12134146341463414,-0.2266720430107527,-0.04378580544526383,-0.20707431457431455,-0.05502810116419108
airline_answered,qwen,hidden,full - empty,41,15,0.5646341463414634,0.36990214646464653,0.6985374396135264,0.40109178743961355,0.6846952947845805
airline_answered,qwen,known,ant@0.25,34,13,0.5181372549019608,0.33601382488479264,0.800667361111111,0.36008986928104575,0.7483333333333333
airline_answered,qwen,known,ecov_e@0.25,34,13,0.5779411764705882,0.43528676470588235,0.784090909090909,0.45914473684210527,0.7468333333333331
airline_answered,qwen,known,empty,34,13,0.4338235294117647,0.3215743921775898,0.6130388888888886,0.34,0.575925925925926
airline_answered,qwen,known,full,34,13,0.8911764705882353,0.8045454545454547,1.0,0.8153846153846154,0.9821428571428571
airline_answered,qwen,known,lingua@0.25,34,13,0.5779411764705883,0.4711422413793103,0.7179220779220775,0.48855462184873955,0.6865536437246963
airline_answered,qwen,known,oracle@0.25,34,13,0.5470588235294118,0.4312500000000001,0.75,0.44867857142857137,0.7140142857142857
airline_answered,qwen,known,random@0.25,34,13,0.5392156862745098,0.43332446808510633,0.7193992424242421,0.44515547805870387,0.6896911663216011
airline_answered,qwen,known,recency@0.25,34,13,0.7088235294117647,0.5358333333333333,0.9035747354497354,0.5655995639534884,0.8863932806324111
airline_answered,qwen,known,typed@0.25,34,13,0.6970588235294117,0.5606964285714285,0.8766854838709676,0.5826032608695652,0.8500000000000001
airline_answered,qwen,known,recency@0.25 - random@0.25,34,13,0.1696078431372549,0.03145202020202023,0.3271666666666665,0.04998226950354612,0.3036272141706925
airline_answered,qwen,known,typed@0.25 - random@0.25,34,13,0.15784313725490198,0.029147376543209907,0.28462301587301586,0.05251165501165502,0.2627337164750957
airline_answered,qwen,known,ant@0.25 - random@0.25,34,13,-0.021078431372549007,-0.17286942829457363,0.1764717023172906,-0.1519723942208462,0.14230930335097
airline_answered,qwen,known,ecov_e@0.25 - random@0.25,34,13,0.03872549019607845,-0.1414155348047538,0.18386892361111107,-0.11218956043956041,0.16265038314176244
airline_answered,qwen,known,oracle@0.25 - random@0.25,34,13,0.007843137254901973,-0.18497535842293902,0.16889999999999997,-0.15098345588235293,0.13836111111111113
airline_answered,qwen,known,lingua@0.25 - random@0.25,34,13,0.03872549019607845,-0.10263825324180013,0.12341743953446076,-0.07807471264367814,0.11382900603199582
airline_answered,qwen,known,ecov_e@0.25 - typed@0.25,34,13,-0.11911764705882355,-0.27033353365384616,0.03571428571428571,-0.24572023809523813,0.010012820512820503
airline_answered,qwen,known,ant@0.25 - typed@0.25,34,13,-0.178921568627451,-0.31315872135994083,-0.03749583333333336,-0.2882677738927739,-0.05700000000000003
airline_answered,qwen,known,lingua@0.25 - typed@0.25,34,13,-0.11911764705882355,-0.3203175080128205,0.04187164579606434,-0.279661306042885,0.016666666666666666
airline_answered,qwen,known,full - empty,34,13,0.45735294117647063,0.27306818181818177,0.6170490056818183,0.30303030303030304,0.590630787037037


==> anc/results/p4_tau_gap_closed.csv <==
policy,budget,subset,n_states,G,lo95,hi95
typed,0.25,retail,390,0.46064833005893885,0.31259508989389767,0.5947323852464209
typed_rec,0.25,retail,390,0.4596758349705305,0.3096510054812539,0.5968811644304455
ant,0.25,retail,390,0.641090373280943,0.5180924707391787,0.7483233586954451
ecov_t,0.25,retail,120,0.6381244606386038,0.4958862165837275,0.7843635801940866
ecov_e,0.25,retail,390,0.4455157170923377,0.32917007517403185,0.5628124950603893
lingua,0.25,retail,390,0.0832465618860509,-0.022348228208286813,0.19785087593119485
hybrid,0.25,retail,390,0.24647838899803534,0.09257784893055619,0.3938618196625258
gist,0.25,retail,390,0.11016699410609014,-0.026636987246137396,0.24400648552376059
recency,0.25,retail,390,0.18764243614931214,0.07268810412253868,0.3105172307442701
typed,0.25,retail_ecov_sub,120,0.3734778022820979,0.15740400411987257,0.5782063958097832
typed_rec,0.25,retail_ecov_sub,120,0.4384888292261962,0.2399230150146924,0.6298813127682856
ant,0.25,retail_ecov_sub,120,0.7436954645699493,0.5977190515793701,0.8844690464653205
ecov_t,0.25,retail_ecov_sub,120,0.6381244606386038,0.4958862165837275,0.7843635801940866
ecov_e,0.25,retail_ecov_sub,120,0.4114488445680311,0.18185244634582934,0.6252843709544224
lingua,0.25,retail_ecov_sub,120,0.09905072394285157,-0.0545436725646026,0.26314138760627054
hybrid,0.25,retail_ecov_sub,120,0.23971617604755963,0.03189829317581554,0.4273531736964765
gist,0.25,retail_ecov_sub,120,0.09300987630645315,-0.10166256621717737,0.27100787322803205
recency,0.25,retail_ecov_sub,120,0.25093489308658534,0.04909012798052876,0.43584192134590116


==> anc/results/p4_tau_recoverable.csv <==
domain,layout,tau,acc,tokens,fetched,n
airline,gist_ptr,0.3,0.6910569105691057,919.3821138211382,0.5853658536585366,123
airline,gist_ptr,0.5,0.6910569105691057,1080.2845528455284,0.7154471544715447,123
airline,gist_ptr,0.7,0.6910569105691057,1109.0325203252032,0.7398373983739838,123
airline,typed_stub,0.3,0.7317073170731707,1041.520325203252,0.6829268292682927,123
airline,typed_stub,0.5,0.7317073170731707,1156.479674796748,0.7723577235772358,123
airline,typed_stub,0.7,0.7235772357723578,1245.8861788617887,0.8373983739837398,123
retail,gist_ptr,0.3,0.6774193548387096,848.7956989247311,0.6463560334528077,837
retail,gist_ptr,0.5,0.6905615292712067,932.4074074074074,0.7323775388291517,837
retail,gist_ptr,0.7,0.6965352449223416,990.4456391875747,0.7980884109916367,837
retail,typed_stub,0.3,0.7228195937873357,882.9581839904421,0.6511350059737157,837
retail,typed_stub,0.5,0.7264038231780168,954.6152927120669,0.7275985663082437,837
retail,typed_stub,0.7,0.7228195937873357,1020.7299880525687,0.7945041816009558,837


==> anc/results/p4_tau_refusals.csv <==
reader,domain,arm,refusal_rate
luna,airline,ant@0.25,0.032863849765258246
luna,airline,ecov_e@0.25,0.17840375586854462
luna,airline,empty,0.6291079812206573
luna,airline,full,0.04694835680751175
luna,airline,gist@0.25,0.05164319248826288
luna,airline,gist_ptr@0.25,0.05164319248826288
luna,airline,hybrid@0.25,0.032863849765258246
luna,airline,lingua@0.25,0.06572769953051638
luna,airline,oracle@0.25,0.17370892018779338
luna,airline,random@0.25,0.06729264475743346
luna,airline,recency@0.25,0.03755868544600938
luna,airline,tfidf@0.25,0.12676056338028174
luna,airline,typed@0.25,0.04694835680751175
luna,airline,typed_rec@0.25,0.04694835680751175
luna,airline,typed_stub@0.25,0.03755868544600938
luna,retail,ant@0.25,0.06430868167202575
luna,retail,ecov_e@0.25,0.1061093247588425
luna,retail,ecov_t@0.25,0.0692307692307692
luna,retail,empty,0.6672025723472669
luna,retail,full,0.019292604501607746
luna,retail,gist@0.25,0.155144694533762
luna,retail,gist_ptr@0.25,0.155144694533762
luna,retail,hybrid@0.25,0.12781350482315113
luna,retail,lingua@0.25,0.16157556270096463
luna,retail,oracle@0.25,0.07475884244372988
luna,retail,random@0.25,0.159967845659164
luna,retail,recency@0.25,0.11093247588424437
luna,retail,tfidf@0.25,0.19694533762057875
luna,retail,typed@0.25,0.10932475884244375
luna,retail,typed_rec@0.25,0.09967845659163987
luna,retail,typed_stub@0.25,0.11575562700964626
qwen,airline,ant@0.25,0.0046948356807511304
qwen,airline,ecov_e@0.25,0.0
qwen,airline,empty,0.0
qwen,airline,full,0.0
qwen,airline,lingua@0.25,0.0
qwen,airline,oracle@0.25,0.0
qwen,airline,random@0.25,0.0
qwen,airline,recency@0.25,0.0
qwen,airline,typed@0.25,0.0
qwen,retail,ant@0.25,0.0
qwen,retail,ecov_e@0.25,0.001607717041800627
qwen,retail,ecov_t@0.25,0.0
qwen,retail,empty,0.000803858520900369
qwen,retail,full,0.0
qwen,retail,lingua@0.25,0.0
qwen,retail,oracle@0.25,0.0
qwen,retail,random@0.25,0.000803858520900369
qwen,retail,recency@0.25,0.0
qwen,retail,typed@0.25,0.0


==> anc/results/p4_tau_retention.csv <==
domain,kind,budget,policy,ev_kept,gold_present,tokens
airline,hidden,0.1,ant,0.18998697779185583,0.44715447154471544,260.1056910569106
airline,hidden,0.1,ecov_e,0.0625118783655369,0.25203252032520324,259.7967479674797
airline,hidden,0.1,gist,0.005539358600583091,0.16326530612244897,244.91836734693877
airline,hidden,0.1,hybrid,0.07144792876500193,0.2601626016260163,256.869918699187
airline,hidden,0.1,lingua,0.0,0.12195121951219512,260.6991869918699
airline,hidden,0.1,oracle,0.6397377690060616,0.926829268292683,261.8130081300813
airline,hidden,0.1,random~1,0.07268395561078488,0.2682926829268293,258.5040650406504
airline,hidden,0.1,random~2,0.07624218599828356,0.24390243902439024,258.4959349593496
airline,hidden,0.1,random~3,0.08282719990037063,0.2845528455284553,258.219512195122
airline,hidden,0.1,recency,0.08417977686270368,0.3252032520325203,260.9837398373984
airline,hidden,0.1,tfidf,0.1551750417604076,0.43089430894308944,256.3739837398374
airline,hidden,0.1,typed,0.12831450392426003,0.34959349593495936,259.5121951219512
airline,hidden,0.1,typed_rec,0.125604476823989,0.34959349593495936,259.5772357723577
airline,hidden,0.25,ant,0.31675492529151067,0.6178861788617886,650.3414634146342
airline,hidden,0.25,ecov_e,0.20372540738394398,0.44715447154471544,649.349593495935
airline,hidden,0.25,gist,0.1420001407806286,0.4065040650406504,618.7235772357724
airline,hidden,0.25,hybrid,0.17040330942769966,0.4715447154471545,654.390243902439
airline,hidden,0.25,lingua,0.0,0.37398373983739835,641.6260162601626
airline,hidden,0.25,oracle,0.8442166234849162,0.967479674796748,651.7479674796748
airline,hidden,0.25,random~1,0.24247730589194003,0.5528455284552846,647.3333333333334
airline,hidden,0.25,random~2,0.2061182719719305,0.5121951219512195,647.5934959349594
airline,hidden,0.25,random~3,0.17157490206270695,0.4634146341463415,646.6341463414634
airline,hidden,0.25,recency,0.25705486924999116,0.6991869918699187,650.9430894308944
airline,hidden,0.25,tfidf,0.3626381748332968,0.5691056910569106,645.430894308943
airline,hidden,0.25,typed,0.31918555699043505,0.6016260162601627,648.650406504065
airline,hidden,0.25,typed_rec,0.32373453105160427,0.6016260162601627,649.5853658536586
airline,hidden,0.5,ant,0.5874457520798985,0.8373983739837398,1298.8373983739837
airline,hidden,0.5,ecov_e,0.5000959744862183,0.7235772357723578,1297.7967479674796
airline,hidden,0.5,gist,0.31918555699043505,0.7967479674796748,1299.4634146341464
airline,hidden,0.5,hybrid,0.31918555699043505,0.8130081300813008,1295.9105691056911
airline,hidden,0.5,lingua,0.0,0.8861788617886179,1247.9837398373984
airline,hidden,0.5,oracle,0.9837771984113448,1.0,1299.1056910569105
airline,hidden,0.5,random~1,0.46551984600765084,0.8048780487804879,1295.7886178861788
airline,hidden,0.5,random~2,0.4125497808424638,0.7967479674796748,1295.5040650406504
airline,hidden,0.5,random~3,0.45666853471731517,0.7723577235772358,1294.2276422764228
airline,hidden,0.5,recency,0.5321101662565076,0.8536585365853658,1301.178861788618
airline,hidden,0.5,tfidf,0.5647902233268087,0.7642276422764228,1297.0162601626016
airline,hidden,0.5,typed,0.5455606723899407,0.7560975609756098,1297.0325203252032
airline,hidden,0.5,typed_rec,0.5546199058394181,0.7804878048780488,1300.8536585365853
airline,known,0.1,ant,0.15836940836940835,0.34444444444444444,256.0888888888889
airline,known,0.1,ecov_e,0.07143338143338143,0.18888888888888888,255.61111111111111
airline,known,0.1,gist,0.003401360544217687,0.14285714285714285,236.8095238095238
airline,known,0.1,hybrid,0.103015873015873,0.26666666666666666,253.57777777777778
airline,known,0.1,lingua,0.0,0.06666666666666667,257.8333333333333
airline,known,0.1,oracle,0.2229148629148629,0.34444444444444444,259.05555555555554
airline,known,0.1,random~1,0.056702741702741706,0.2222222222222222,255.38888888888889
airline,known,0.1,random~2,0.08462962962962962,0.25555555555555554,256.64444444444445
airline,known,0.1,random~3,0.05328523328523328,0.24444444444444444,254.77777777777777
airline,known,0.1,recency,0.14577681577681578,0.45555555555555555,257.76666666666665
airline,known,0.1,tfidf,0.15286676286676287,0.37777777777777777,252.24444444444444
airline,known,0.1,typed,0.2536075036075036,0.5444444444444444,257.06666666666666
airline,known,0.1,typed_rec,0.2536075036075036,0.5333333333333333,257.1
airline,known,0.25,ant,0.2968133718133718,0.5333333333333333,640.5666666666667
airline,known,0.25,ecov_e,0.14342231842231842,0.3111111111111111,640.0888888888888
airline,known,0.25,gist,0.26120009620009615,0.5555555555555556,630.7222222222222
airline,known,0.25,hybrid,0.2873112073112073,0.5777777777777777,648.2555555555556
airline,known,0.25,lingua,0.0,0.24444444444444444,635.9666666666667
airline,known,0.25,oracle,0.29785473785473787,0.4111111111111111,642.6888888888889
airline,known,0.25,random~1,0.251945646945647,0.5777777777777777,640.0111111111111
airline,known,0.25,random~2,0.1860990860990861,0.43333333333333335,641.9666666666667
airline,known,0.25,random~3,0.13896584896584896,0.36666666666666664,639.6111111111111
airline,known,0.25,recency,0.2583429533429533,0.6666666666666666,641.3333333333334
airline,known,0.25,tfidf,0.4550769600769601,0.6666666666666666,640.0222222222222
airline,known,0.25,typed,0.5698869648869649,0.8333333333333334,642.0666666666667
airline,known,0.25,typed_rec,0.5649927849927849,0.8222222222222222,642.7111111111111
airline,known,0.5,ant,0.5238552188552189,0.8111111111111111,1281.8222222222223
airline,known,0.5,ecov_e,0.41814574314574315,0.6111111111111112,1281.888888888889
airline,known,0.5,gist,0.5737758537758537,0.8777777777777778,1299.1777777777777
airline,known,0.5,hybrid,0.5698869648869649,0.8777777777777778,1284.0444444444445
airline,known,0.5,lingua,0.0,0.9333333333333333,1232.6666666666667
airline,known,0.5,oracle,0.5924338624338624,0.7333333333333333,1282.8666666666666
airline,known,0.5,random~1,0.5069023569023569,0.8111111111111111,1281.8666666666666
airline,known,0.5,random~2,0.4692881192881193,0.7666666666666667,1282.8222222222223
airline,known,0.5,random~3,0.49587542087542086,0.8,1281.0
airline,known,0.5,recency,0.5601875901875901,0.8222222222222222,1284.2
airline,known,0.5,tfidf,0.9068374218374219,0.9888888888888889,1289.7444444444445
airline,known,0.5,typed,0.7727056277056278,0.9333333333333333,1284.2222222222222
airline,known,0.5,typed_rec,0.7895310245310245,0.9444444444444444,1285.5111111111112
retail,hidden,0.1,ant,0.2778005347897821,0.47192353643966545,201.04301075268816
retail,hidden,0.1,ecov_e,0.18724990992016083,0.4133811230585424,201.46953405017922
retail,hidden,0.1,ecov_t,0.3007655293088364,0.5551181102362205,198.06692913385828
retail,hidden,0.1,gist,0.057821723730814636,0.1446280991735537,232.54132231404958
retail,hidden,0.1,hybrid,0.08107754451840474,0.23297491039426524,195.1326164874552
retail,hidden,0.1,lingua,0.0,0.21983273596176822,194.1194743130227
retail,hidden,0.1,oracle,0.7208672317991315,0.8733572281959379,202.0442054958184
retail,hidden,0.1,random~1,0.08579962450930192,0.20430107526881722,199.61290322580646
retail,hidden,0.1,random~2,0.08554265991541977,0.2114695340501792,199.63679808841098
retail,hidden,0.1,random~3,0.08866890443951375,0.2031063321385902,199.80645161290323
retail,hidden,0.1,recency,0.14965295556693406,0.2616487455197133,200.9952210274791
retail,hidden,0.1,tfidf,0.08908896095276024,0.2998805256869773,197.24133811230587
retail,hidden,0.1,typed,0.21883142743357797,0.4241338112305854,200.88530465949822
retail,hidden,0.1,typed_rec,0.2141321044546851,0.41935483870967744,200.87933094384707
retail,hidden,0.25,ant,0.575645256111206,0.7706093189964157,501.72401433691755
retail,hidden,0.25,ecov_e,0.4140586182700878,0.6427718040621266,503.27598566308245
retail,hidden,0.25,ecov_t,0.5046634795650543,0.7362204724409449,495.01574803149606
retail,hidden,0.25,gist,0.2441433881398039,0.5065710872162486,488.73596176821985
retail,hidden,0.25,hybrid,0.26822315146687903,0.5890083632019116,502.92712066905614
retail,hidden,0.25,lingua,0.0,0.5232974910394266,489.9068100358423
retail,hidden,0.25,oracle,0.9859717244125846,1.0,503.65710872162487
retail,hidden,0.25,random~1,0.23457738332290304,0.43130227001194743,499.7060931899642
retail,hidden,0.25,random~2,0.22185005025506815,0.4121863799283154,499.83870967741933
retail,hidden,0.25,random~3,0.2271780356905805,0.42891278375149344,500.05495818399044
retail,hidden,0.25,recency,0.3203973943221255,0.42891278375149344,503.18876941457586
retail,hidden,0.25,tfidf,0.22938593995941667,0.48028673835125446,498.9569892473118
retail,hidden,0.25,typed,0.4533448066602188,0.6642771804062126,502.22700119474314
retail,hidden,0.25,typed_rec,0.4585021145056987,0.6630824372759857,502.30704898446834
retail,hidden,0.5,ant,0.7515972577800535,0.8566308243727598,1001.4253285543608
retail,hidden,0.5,ecov_e,0.6441168382924655,0.8339307048984468,1006.1087216248507
retail,hidden,0.5,ecov_t,0.715537120359955,0.8661417322834646,988.7086614173228
retail,hidden,0.5,gist,0.46842843867933476,0.8375149342891278,1002.3787335722819
retail,hidden,0.5,hybrid,0.4533448066602188,0.899641577060932,994.9438470728793
retail,hidden,0.5,lingua,0.0,0.996415770609319,939.7240143369175
retail,hidden,0.5,oracle,1.0,1.0,999.7933094384707
retail,hidden,0.5,random~1,0.48967400580303805,0.7156511350059738,1000.2329749103943
retail,hidden,0.5,random~2,0.4773600917866151,0.6857825567502986,1000.4635603345281
retail,hidden,0.5,random~3,0.46143539853217275,0.6953405017921147,1000.9569892473119
retail,hidden,0.5,recency,0.60014033490736,0.7706093189964157,1004.2759856630825
retail,hidden,0.5,tfidf,0.4645569020120991,0.7311827956989247,1002.3178016726404
retail,hidden,0.5,typed,0.6110949915609414,0.7694145758661888,1003.2855436081243
retail,hidden,0.5,typed_rec,0.6699299273672034,0.8052568697729988,1004.8900836320191
retail,known,0.1,ant,0.21296458796458798,0.36609336609336607,193.8992628992629
retail,known,0.1,ecov_e,0.36704496704496703,0.5356265356265356,194.24815724815724
retail,known,0.1,ecov_t,0.29554446778711485,0.47058823529411764,190.9485294117647
retail,known,0.1,gist,0.08333333333333333,0.15853658536585366,234.9878048780488
retail,known,0.1,hybrid,0.26756756756756755,0.4398034398034398,188.63882063882065
retail,known,0.1,lingua,0.0,0.28746928746928746,187.47665847665849
retail,known,0.1,oracle,0.17207792207792208,0.29484029484029484,194.84766584766584
retail,known,0.1,random~1,0.0701064701064701,0.15233415233415235,192.44226044226045
retail,known,0.1,random~2,0.07841737841737842,0.15233415233415235,192.55282555282557
retail,known,0.1,random~3,0.08445360945360945,0.16216216216216217,192.57493857493859
retail,known,0.1,recency,0.10015210015210015,0.19901719901719903,193.7002457002457
retail,known,0.1,tfidf,0.0992004992004992,0.3022113022113022,189.58476658476658
retail,known,0.1,typed,0.526972426972427,0.6781326781326781,193.5970515970516
retail,known,0.1,typed_rec,0.540895440895441,0.6756756756756757,193.59459459459458
retail,known,0.25,ant,0.5167095667095667,0.628992628992629,483.97297297297297
retail,known,0.25,ecov_e,0.6592547092547092,0.7837837837837838,485.33169533169536
retail,known,0.25,ecov_t,0.5486782212885154,0.6838235294117647,476.90441176470586
retail,known,0.25,gist,0.5725936975936976,0.7297297297297297,472.6265356265356
retail,known,0.25,hybrid,0.623029523029523,0.8353808353808354,485.22113022113024
retail,known,0.25,lingua,0.0,0.5700245700245701,472.7174447174447
retail,known,0.25,oracle,0.37698802698802697,0.4348894348894349,484.8722358722359
retail,known,0.25,random~1,0.21563609063609063,0.3488943488943489,481.94348894348894
retail,known,0.25,random~2,0.22031902031902031,0.343980343980344,481.9140049140049
retail,known,0.25,random~3,0.21784544284544285,0.3415233415233415,482.2285012285012
retail,known,0.25,recency,0.2543855543855544,0.35135135135135137,484.8673218673219
retail,known,0.25,tfidf,0.4414112164112164,0.5847665847665847,480.02211302211305
retail,known,0.25,typed,0.7766185016185015,0.8574938574938575,483.995085995086
retail,known,0.25,typed_rec,0.7742843492843493,0.8574938574938575,483.995085995086
retail,known,0.5,ant,0.740859365859366,0.7985257985257985,965.7985257985258
retail,known,0.5,ecov_e,0.8335507585507586,0.918918918918919,970.5773955773956
retail,known,0.5,ecov_t,0.7707107843137254,0.8676470588235294,952.2794117647059
retail,known,0.5,gist,0.7855046605046605,0.9115479115479116,966.3341523341523
retail,known,0.5,hybrid,0.7766185016185015,0.9434889434889435,960.5921375921376
retail,known,0.5,lingua,0.0,1.0,904.970515970516
retail,known,0.5,oracle,0.6317099567099567,0.7248157248157249,964.034398034398
retail,known,0.5,random~1,0.4953648453648454,0.6437346437346437,964.3955773955774
retail,known,0.5,random~2,0.4607211107211107,0.5847665847665847,964.5601965601966
retail,known,0.5,random~3,0.49436449436449437,0.6339066339066339,965.1277641277642
retail,known,0.5,recency,0.5002661752661752,0.6191646191646192,968.3439803439803
retail,known,0.5,tfidf,0.561080886080886,0.6609336609336609,965.6314496314496
retail,known,0.5,typed,0.9034739284739285,0.9533169533169533,966.992628992629
retail,known,0.5,typed_rec,0.8943722943722943,0.9434889434889435,968.3882063882064


==> anc/results/p4_whywords_features.csv <==
corpus,system,budget,questions,arm,acc,ev_words,ev_content,ev_breadth,q_terms,ans_terms,doc_content
mrc,oai-luna,0.25,hidden,random_sent,0.6830659257808326,0.26276631369619236,0.2611663253561097,0.2979709599312123,0.4756157438767645,0.41252085677848577,0.2495536194388092
mrc,oai-luna,0.25,hidden,typed,0.6791060683193564,0.24368190741257362,0.24292300455638938,0.28041415503578043,0.45251117112678285,0.40206110966572484,0.2488034428161971
mrc,oai-luna,0.25,hidden,lingua,0.8080134954383883,0.26337574843730766,0.48015669036413494,0.958148653770702,0.7191206380999603,0.7763629369530675,0.4512604976967281
mrc,oai-luna,0.25,hidden,hybrid0.5,0.765804845702009,0.25738630017808317,0.3728944624839813,0.8905991629063837,0.6480031006193959,0.6684787553165518,0.35212673294459723
mrc,oai-luna,0.25,hidden,hybrid0.25,0.7971240768644496,0.263360612157476,0.43341224606190404,0.9449907600962585,0.6858207455779001,0.730001642774305,0.4048368824917549
mrc,oai-luna,0.25,hidden,random_word,0.7082427659995029,0.25013000705964894,0.25158672847155505,0.8637159774505535,0.46256503935925236,0.40889603358293186,0.250734753869583
mrc,oai-luna,0.25,known,random_sent,0.669902867351847,0.24342682739117086,0.2414149714880067,0.2756991685563114,0.4694335172708875,0.42238706333376713,0.2495829211231308
mrc,oai-luna,0.25,known,typed,0.7869039029753315,0.5117081815290727,0.5094721820876873,0.5467687074829932,0.6609023617674136,0.5797814427823292,0.24890594017183884
mrc,oai-luna,0.25,known,lingua,0.8105811897620772,0.2613961857055964,0.48142789219953325,0.9641638225255973,0.7127337939837939,0.7794769466582446,0.45045316361862775
mrc,oai-luna,0.25,known,hybrid0.5,0.8231688851586811,0.4388219113813499,0.5167804548187557,0.9220521541950113,0.7495368529970606,0.7198102441668803,0.3519717411819794
mrc,oai-luna,0.25,known,hybrid0.25,0.7966657586555547,0.3540369230370268,0.4766841934434725,0.9393424036281179,0.7385955163636825,0.724911762958729,0.40433486042030065
mrc,oai-luna,0.25,known,random_word,0.7187095280632695,0.25323431607899005,0.2528100071161363,0.8643235071806501,0.46148173401633613,0.42608562454217996,0.25030800524634655
mrc,open-decider,0.25,hidden,random_sent,0.6213345931256342,0.26190334683628114,0.26033155242944184,0.2971324056783191,0.47482575964471607,0.410837302051225,0.24955361943880913
mrc,open-decider,0.25,hidden,typed,0.6103117607771621,0.2633564269191101,0.2630895718218973,0.29012382087665484,0.4428279564159422,0.3911581213064012,0.25088278070219727
mrc,open-decider,0.25,hidden,lingua,0.6812901941325767,0.26310350536149,0.479722694400252,0.9580149527673347,0.7181448820724544,0.7745087894154816,0.4512604976967282
mrc,open-decider,0.25,hidden,hybrid0.5,0.6571824313543476,0.2612287631144656,0.37577488652601815,0.8833387175645023,0.643154790146218,0.6634858760161075,0.3538484737952847
mrc,open-decider,0.25,hidden,hybrid0.25,0.6692910856579452,0.261921526660236,0.4310731920702298,0.9437121576853212,0.6852425072772035,0.7273960268148877,0.4049242830194812
mrc,open-decider,0.25,hidden,random_word,0.6255988216894979,0.24967566001302247,0.2510986854385827,0.8634575255771728,0.45978319328684997,0.40317203428139464,0.2507347538695831
mrc,open-decider,0.25,known,random_sent,0.6088610432147847,0.24342682739117086,0.2414149714880067,0.2756991685563114,0.4694335172708875,0.42124877824517254,0.2495829211231308
mrc,open-decider,0.25,known,typed,0.6915446986875559,0.7385596603623074,0.7337509840815098,0.7670068027210885,0.8501524139067391,0.674855034150247,0.2508125046783613
mrc,open-decider,0.25,known,lingua,0.6982268015431281,0.2614519054065222,0.4814910626342287,0.9631519274376418,0.7128627427935386,0.7767604426474145,0.4508435181345656
mrc,open-decider,0.25,known,hybrid0.5,0.7050420384604057,0.5905317118130722,0.6374572170483769,0.9444444444444443,0.8319930646055214,0.7577160115907583,0.3538035393669515
mrc,open-decider,0.25,known,hybrid0.25,0.7071908344867528,0.4367801311069849,0.534776389912093,0.9569160997732428,0.760765560852066,0.7325656423634551,0.4046250547572938
mrc,open-decider,0.25,known,random_word,0.6309797030885467,0.2527847087937453,0.25242328022565,0.8645124716553287,0.4620151826899232,0.4214222664521401,0.2503922749767598
fever,oai-luna,0.25,hidden,random_sent,0.6116581238082263,0.2565170357323852,0.2564550934097993,0.30078988223839115,0.5619656287938802,,0.2525265285680347
fever,oai-luna,0.25,hidden,typed,0.7899407808486029,0.5908195412622692,0.5916936262783685,0.6245961193642721,0.7366781701605456,,0.2511759234988408
fever,oai-luna,0.25,hidden,lingua,0.8217478923677342,0.2635615606421195,0.40733976283511736,0.9894060351326017,0.6688415866661451,,0.3673515666218836
fever,oai-luna,0.25,hidden,hybrid0.5,0.8473601761692146,0.5525448527169287,0.5919646767756387,0.9588192023693233,0.7569219215557087,,0.3099503858102615
fever,oai-luna,0.25,hidden,hybrid0.25,0.820697376895462,0.44043367284397705,0.5020423250248988,0.9845393112746172,0.7371578561107994,,0.3398062998615265
fever,oai-luna,0.25,hidden,random_word,0.6750034918433311,0.2520064944227283,0.2518085428119776,0.9716093041237918,0.536634641015206,,0.2515578308171538
fever,oai-luna,0.25,known,random_sent,0.5683333333333332,0.24501662924416018,0.24471407397674386,0.2997391067538126,0.5671964285714286,,0.25252652856803465
fever,oai-luna,0.25,known,typed,0.925,0.8113026272603355,0.8133683061627246,0.8336358722976369,0.8486944444444444,,0.25117592349884077
fever,oai-luna,0.25,known,lingua,0.795,0.26443401851222453,0.40352739659187004,0.9880392156862746,0.6642301587301589,,0.3673515666218835
fever,oai-luna,0.25,known,hybrid0.5,0.89,0.7316276749407743,0.7490622423212682,0.9701546003016591,0.8233869047619047,,0.3099503858102615
fever,oai-luna,0.25,known,hybrid0.25,0.815,0.5565760650612437,0.5863923532298907,0.9909879336349924,0.7679246031746032,,0.3398062998615265
fever,oai-luna,0.25,known,random_word,0.6216666666666666,0.25223211670695006,0.2526785685043166,0.9801439165409753,0.5371917989417989,,0.2515272983490502


==> anc/results/p4_whywords_gaps.csv <==
corpus,system,budget,questions,spec,form,x,y,raw,gap,lo95,hi95,explained,ex_lo95,ex_hi95,n_docs,n_rows
mrc,oai-luna,0.25,hidden,none,none,lingua,random_sent,0.12490782676552928,0.12490782676552928,0.11296906568370424,0.13639946194259872,0.0,0.0,0.0,300,155082
mrc,oai-luna,0.25,hidden,none,none,hybrid0.5,typed,0.08632816182792041,0.08632816182792041,0.07304464255604137,0.09874820000368854,0.0,0.0,0.0,300,155082
mrc,oai-luna,0.25,hidden,none,none,lingua,random_word,0.10689053454556445,0.10689053454556445,0.09464489705511886,0.11900907619297778,0.0,0.0,0.0,300,155082
mrc,oai-luna,0.25,hidden,none,none,typed,random_sent,-0.004238584248452142,-0.004238584248452142,-0.014293225572052615,0.006529669754676086,0.0,0.0,0.0,300,155082
mrc,oai-luna,0.25,hidden,none,none,hybrid0.5,lingua,-0.042818249186061,-0.042818249186061,-0.05377971268668687,-0.03156967953507346,0.0,0.0,0.0,300,155082
mrc,oai-luna,0.25,hidden,none,none,random_word,random_sent,0.018017292219964832,0.018017292219964832,0.008868688196874152,0.027057904836146732,0.0,0.0,0.0,300,155082
mrc,oai-luna,0.25,hidden,ev_words,bins,lingua,random_sent,0.12490782676552928,0.10057428350618608,0.08624157446341225,0.1150918318128457,0.19481199769027213,0.12426456020047887,0.26435412153887494,300,155082
mrc,oai-luna,0.25,hidden,ev_words,bins,hybrid0.5,typed,0.08632816182792041,0.07192315937002965,0.05763712240563978,0.08615450522441731,0.1668633057032366,0.07291964979273423,0.2625203956931439,300,155082
mrc,oai-luna,0.25,hidden,ev_words,bins,lingua,random_word,0.10689053454556445,0.10511899790561595,0.09359085487672136,0.11697465640063255,0.01657337244574586,-0.001263210364685824,0.03415375448545203,300,155082
mrc,oai-luna,0.25,hidden,ev_words,bins,typed,random_sent,-0.004238584248452142,-0.00041198847863746274,-0.010038129752313508,0.009350454906635866,0.9028004506957922,-6.688018796652998,6.514329347016991,300,155082
mrc,oai-luna,0.25,hidden,ev_words,bins,hybrid0.5,lingua,-0.042818249186061,-0.0290631126147939,-0.04103308801219342,-0.01685512285909456,0.3212447223494821,0.19267022065424633,0.5008091542854219,300,155082
mrc,oai-luna,0.25,hidden,ev_words,bins,random_word,random_sent,0.018017292219964832,-0.004544714399429863,-0.016007750446356887,0.007645100841123541,1.2522418099204662,0.6820851447503525,2.534539439248107,300,155082
mrc,oai-luna,0.25,hidden,ev_words,linear,lingua,random_sent,0.12490782676552928,0.12475290602340051,0.11281888857470736,0.13598341839112885,0.0012402805023545849,-0.015643502161355453,0.016869701125727683,300,155082
mrc,oai-luna,0.25,hidden,ev_words,linear,hybrid0.5,typed,0.08632816182792041,0.08407774634737064,0.07124838824765353,0.09613265308420331,0.026068150101881793,-0.003021567482881154,0.053169007974878814,300,155082
mrc,oai-luna,0.25,hidden,ev_words,linear,lingua,random_word,0.10689053454556445,0.10411125087531764,0.09221746366022274,0.11601006238701553,0.026001214065049738,0.015235411222089351,0.036452860995094274,300,155082
mrc,oai-luna,0.25,hidden,ev_words,linear,typed,random_sent,-0.004238584248452142,-0.0011589821396350585,-0.010921271597633295,0.008697863156803178,0.7265638544147615,-5.795268984597111,5.777294948202438,300,155082
mrc,oai-luna,0.25,hidden,ev_words,linear,hybrid0.5,lingua,-0.042818249186061,-0.04183414181566493,-0.052783721451834346,-0.03081796008103154,0.022983363147796254,-0.030158807165725075,0.07288617585145818,300,155082
mrc,oai-luna,0.25,hidden,ev_words,linear,random_word,random_sent,0.018017292219964832,0.020641655148082878,0.011537180748998073,0.029846337781524956,-0.14565800987620148,-0.3867873954538279,-0.04438389850905586,300,155082
mrc,oai-luna,0.25,hidden,ev_content,bins,lingua,random_sent,0.12490782676552928,0.07300288683896267,0.061232669734121274,0.08393869848368263,0.41554593711729504,0.3655604980552246,0.4695200845949211,300,155082
mrc,oai-luna,0.25,hidden,ev_content,bins,hybrid0.5,typed,0.08632816182792041,0.05113330609161886,0.038057465704023186,0.0638832259827294,0.40768684275307676,0.33204105009676993,0.4966316074372056,300,155082
mrc,oai-luna,0.25,hidden,ev_content,bins,lingua,random_word,0.10689053454556445,0.067350128464926,0.0547157935876387,0.08014384769886779,0.3699149438136965,0.2945486636740528,0.44804540084359373,300,155082
mrc,oai-luna,0.25,hidden,ev_content,bins,typed,random_sent,-0.004238584248452142,-0.0009072519585366612,-0.01043432686352822,0.00858194315075514,0.785954010736492,-5.667395668005683,5.634932884409971,300,155082
mrc,oai-luna,0.25,hidden,ev_content,bins,hybrid0.5,lingua,-0.042818249186061,-0.02277683270588047,-0.03408092609624263,-0.011288110896220767,0.4680578225675045,0.3370422659346304,0.6519672752895895,300,155082
mrc,oai-luna,0.25,hidden,ev_content,bins,random_word,random_sent,0.018017292219964832,0.005652758374036676,-0.004744971010325785,0.01591603826848759,0.6862592722022405,0.2828065713017834,1.4533140745846844,300,155082
mrc,oai-luna,0.25,hidden,ev_content,linear,lingua,random_sent,0.12490782676552928,0.08006738612479264,0.06855025646081875,0.09101287607487173,0.3589882379821472,0.31618755684610084,0.4086481139457389,300,155082
mrc,oai-luna,0.25,hidden,ev_content,linear,hybrid0.5,typed,0.08632816182792041,0.0605570309364346,0.047466830908371636,0.07291928806009074,0.29852518976201425,0.24632154490047048,0.3661452560428014,300,155082
mrc,oai-luna,0.25,hidden,ev_content,linear,lingua,random_word,0.10689053454556445,0.06126238878238027,0.05001025101145852,0.07234060101234063,0.42686797252131037,0.3758913094342139,0.4864268326930236,300,155082
mrc,oai-luna,0.25,hidden,ev_content,linear,typed,random_sent,-0.004238584248452142,-0.0015861267857667767,-0.0113698932408495,0.008197281433846624,0.6257885433453392,-4.7449987815265775,4.997325340162662,300,155082
mrc,oai-luna,0.25,hidden,ev_content,linear,hybrid0.5,lingua,-0.042818249186061,-0.021096481974124816,-0.031775527700496964,-0.010208250354247725,0.5073016208006811,0.39390919207797326,0.687056214801728,300,155082
mrc,oai-luna,0.25,hidden,ev_content,linear,random_word,random_sent,0.018017292219964832,0.018804997342412363,0.00973810226833718,0.02767732688296438,-0.04371939539142744,-0.21545847326460946,0.06228488096517,300,155082
mrc,oai-luna,0.25,hidden,ev_breadth,bins,lingua,random_sent,0.12490782676552928,0.025845715967980843,0.010650534374456663,0.0401749372541102,0.793081693619591,0.6923671061141297,0.908727640785737,300,155082
mrc,oai-luna,0.25,hidden,ev_breadth,bins,hybrid0.5,typed,0.08632816182792041,-0.007390870078046004,-0.023673073503161012,0.007948589884036196,1.085613662118491,0.9174464560122569,1.3067606293302143,300,155082
mrc,oai-luna,0.25,hidden,ev_breadth,bins,lingua,random_word,0.10689053454556445,0.09278016504824867,0.08145676939708815,0.10455056184866321,0.1320076614576282,0.10487259490630392,0.15971218171808624,300,155082
mrc,oai-luna,0.25,hidden,ev_breadth,bins,typed,random_sent,-0.004238584248452142,-0.0006165412533026798,-0.01011029640137214,0.008919933639299783,0.8545407576768517,-6.532280681260916,6.671933676955378,300,155082
mrc,oai-luna,0.25,hidden,ev_breadth,bins,hybrid0.5,lingua,-0.042818249186061,-0.03385312729932953,-0.04482904738798235,-0.022517240389700197,0.20937619022615173,0.14610459031302453,0.3020936579884982,300,155082
mrc,oai-luna,0.25,hidden,ev_breadth,bins,random_word,random_sent,0.018017292219964832,-0.06693444908026783,-0.08102349351053768,-0.05436062929239968,4.715011571278078,3.0713573563289507,9.579532852238232,300,155082
mrc,oai-luna,0.25,hidden,ev_breadth,linear,lingua,random_sent,0.12490782676552928,0.017463579211628496,0.002548137409778238,0.030418188461653582,0.8601882711128243,0.7676442984722799,0.9786845624095146,300,155082
mrc,oai-luna,0.25,hidden,ev_breadth,linear,hybrid0.5,typed,0.08632816182792041,-0.01189957067345976,-0.02779438131702638,0.003217007197681206,1.1378411218482725,0.9645200777445025,1.3732934137557062,300,155082
mrc,oai-luna,0.25,hidden,ev_breadth,linear,lingua,random_word,0.10689053454556445,0.08907476363010318,0.07745303004137191,0.10065990714740818,0.16667304538426553,0.13902811030994408,0.19667064898696324,300,155082
mrc,oai-luna,0.25,hidden,ev_breadth,linear,typed,random_sent,-0.004238584248452142,-0.0018698524187461122,-0.011472884065327446,0.007589396926823285,0.5588497693707632,-3.8510782008861186,4.389853794715497,300,155082
mrc,oai-luna,0.25,hidden,ev_breadth,linear,hybrid0.5,lingua,-0.042818249186061,-0.03123300230383437,-0.04215315769195677,-0.02005760843523441,0.27056797282589684,0.19965314482330943,0.38130403292926496,300,155082
mrc,oai-luna,0.25,hidden,ev_breadth,linear,random_word,random_sent,0.018017292219964832,-0.07161118441847468,-0.08506175977612129,-0.05903365025291962,4.974580838463775,3.2865879978333736,10.12266936504559,300,155082
mrc,oai-luna,0.25,hidden,q_terms,bins,lingua,random_sent,0.12490782676552928,0.10937649906794324,0.09791001849163208,0.12056399975336829,0.12434230984372718,0.09425525680484173,0.15639615199582502,300,155082
mrc,oai-luna,0.25,hidden,q_terms,bins,hybrid0.5,typed,0.08632816182792041,0.07275346334077946,0.05901760725149544,0.08506601162243031,0.1572453090591649,0.11563990527797402,0.20806379541413253,300,155082
mrc,oai-luna,0.25,hidden,q_terms,bins,lingua,random_word,0.10689053454556445,0.09328784129336623,0.08189787176152093,0.10519974476786298,0.1272581647199058,0.08989275957342645,0.16623660614030022,300,155082
mrc,oai-luna,0.25,hidden,q_terms,bins,typed,random_sent,-0.004238584248452142,-0.0024239200445170684,-0.012508043432606497,0.007656895385847166,0.42812979465909107,-4.045818626655128,3.303598464088055,300,155082
mrc,oai-luna,0.25,hidden,q_terms,bins,hybrid0.5,lingua,-0.042818249186061,-0.03904695577168084,-0.05017617223119774,-0.027825480471709445,0.08807677768403166,0.04716718089637379,0.14313878230003418,300,155082
mrc,oai-luna,0.25,hidden,q_terms,bins,random_word,random_sent,0.018017292219964832,0.016088657774577002,0.006635544087067473,0.02538044797784993,0.10704352362397296,0.0016473576573972696,0.29591346941415975,300,155082
mrc,oai-luna,0.25,hidden,q_terms,linear,lingua,random_sent,0.12490782676552928,0.11058804892412366,0.09913193817711266,0.12192806721010598,0.11464275868225604,0.08327135481827722,0.14669213244219,300,155082
mrc,oai-luna,0.25,hidden,q_terms,linear,hybrid0.5,typed,0.08632816182792041,0.07412110938261926,0.0603186464380502,0.08655159679067367,0.14140290012931944,0.10117613408459378,0.1895059113065864,300,155082
mrc,oai-luna,0.25,hidden,q_terms,linear,lingua,random_word,0.10689053454556445,0.0929867454105312,0.08145622978989574,0.10463774674808993,0.13007502670038995,0.09165071055050061,0.16951330253098576,300,155082
mrc,oai-luna,0.25,hidden,q_terms,linear,typed,random_sent,-0.004238584248452142,-0.002544971472492821,-0.012675645315441707,0.0076419498549216555,0.3995703934816912,-3.575906484039487,2.98844766495641,300,155082
mrc,oai-luna,0.25,hidden,q_terms,linear,hybrid0.5,lingua,-0.042818249186061,-0.039011911013997216,-0.05013627613723563,-0.027655137938275457,0.08889523145899425,0.049420225357269865,0.14176023670230442,300,155082
mrc,oai-luna,0.25,hidden,q_terms,linear,random_word,random_sent,0.018017292219964832,0.017601303513592452,0.008345254017986203,0.026653114682364046,0.023088303241894814,-0.04731260743429228,0.11501959022689796,300,155082
mrc,oai-luna,0.25,hidden,ans_terms,bins,lingua,random_sent,0.12490782676552928,0.06935380709290895,0.05909060981143285,0.078981961042971,0.4447601172094968,0.4011651222313059,0.49207674063686724,300,155082
mrc,oai-luna,0.25,hidden,ans_terms,bins,hybrid0.5,typed,0.08632816182792041,0.04474607895702389,0.03263355136166447,0.05605430012620407,0.48167460062201817,0.41591326317805005,0.5624501264831261,300,155082
mrc,oai-luna,0.25,hidden,ans_terms,bins,lingua,random_word,0.10689053454556445,0.05896129698375337,0.04859039466710435,0.06973612202843263,0.44839552693396056,0.39406663830525346,0.5045892059204703,300,155082
mrc,oai-luna,0.25,hidden,ans_terms,bins,typed,random_sent,-0.004238584248452142,-0.00397607438020631,-0.012895137401259285,0.00516872856535919,0.06193338455917119,-2.978126550244939,3.8257441127341996,300,155082
mrc,oai-luna,0.25,hidden,ans_terms,bins,hybrid0.5,lingua,-0.042818249186061,-0.028583802516091363,-0.038425065923863015,-0.01813596928953566,0.33243878347560984,0.2585110395082127,0.4410413790888389,300,155082
mrc,oai-luna,0.25,hidden,ans_terms,bins,random_word,random_sent,0.018017292219964832,0.010392510109155578,0.002090225590691542,0.018683479566624736,0.42319245410030526,0.24725001285077866,0.7820325584754976,300,155082
mrc,oai-luna,0.25,hidden,ans_terms,linear,lingua,random_sent,0.12490782676552928,0.07548625254860146,0.06524385264332191,0.08518417364993044,0.3956643510394231,0.35436412469527606,0.4385366458299654,300,155082
mrc,oai-luna,0.25,hidden,ans_terms,linear,hybrid0.5,typed,0.08632816182792041,0.05060496278910637,0.03886449549891322,0.061891746740857886,0.4138070159540961,0.35577997852433274,0.4846900843001608,300,155082
mrc,oai-luna,0.25,hidden,ans_terms,linear,lingua,random_word,0.10689053454556445,0.057767310437356015,0.047177733504875995,0.06835677233896105,0.45956570726352364,0.4059568925802379,0.5168637095862413,300,155082
mrc,oai-luna,0.25,hidden,ans_terms,linear,typed,random_sent,-0.004238584248452142,-0.003956341869916694,-0.012891854551547186,0.005331305655632887,0.06658883296669593,-2.589891971278905,2.921027502929921,300,155082
mrc,oai-luna,0.25,hidden,ans_terms,linear,hybrid0.5,lingua,-0.042818249186061,-0.02883763162941179,-0.03872587678056386,-0.018337658734989656,0.3265107243385478,0.2543982759805033,0.433744413458389,300,155082
mrc,oai-luna,0.25,hidden,ans_terms,linear,random_word,random_sent,0.018017292219964832,0.01771894211124544,0.009436638715290447,0.02631431135504866,0.0165590980640693,-0.17433395266642313,0.1304924973919991,300,155082
mrc,oai-luna,0.25,hidden,doc_content,bins,lingua,random_sent,0.12490782676552928,0.07786059191709258,0.05296907304256329,0.10406506276883916,0.37665561932120895,0.17754932301921786,0.5625294901406352,300,155082
mrc,oai-luna,0.25,hidden,doc_content,bins,hybrid0.5,typed,0.08632816182792041,0.058706577019999026,0.03940818705391103,0.08010229198841587,0.31996030290764244,0.12286087510602667,0.5122720012413192,300,155082
mrc,oai-luna,0.25,hidden,doc_content,bins,lingua,random_word,0.10689053454556445,0.0639473450244259,0.04039124554868703,0.0902683712588402,0.40174922600684604,0.17006397455605218,0.613627773929985,300,155082
mrc,oai-luna,0.25,hidden,doc_content,bins,typed,random_sent,-0.004238584248452142,-0.004414396446187136,-0.014402981827701776,0.006091168208644563,-0.04147899096241803,-1.23915507811772,1.2421335195963676,300,155082
mrc,oai-luna,0.25,hidden,doc_content,bins,hybrid0.5,lingua,-0.042818249186061,-0.023568411343280686,-0.039251726638599056,-0.008243921334617276,0.44957087710739196,0.19468155096012713,0.7678933013393995,300,155082
mrc,oai-luna,0.25,hidden,doc_content,bins,random_word,random_sent,0.018017292219964832,0.013913246892666684,0.004587203430439418,0.023040808933348884,0.22778369120030617,0.12325130390894395,0.4951894520505009,300,155082
mrc,oai-luna,0.25,hidden,doc_content,linear,lingua,random_sent,0.12490782676552928,0.08678583940120713,0.06442219316555123,0.11063177451040071,0.3052009497842184,0.11947423442320461,0.47466544600811245,300,155082
mrc,oai-luna,0.25,hidden,doc_content,linear,hybrid0.5,typed,0.08632816182792041,0.06665793809566382,0.050465184184732476,0.0829566445400078,0.22785407815662317,0.09046283960148781,0.3656641391791096,300,155082
mrc,oai-luna,0.25,hidden,doc_content,linear,lingua,random_word,0.10689053454556445,0.07211328252661856,0.049817295422724464,0.09636179060078784,0.3253538974877268,0.10990949146241048,0.5244109978525934,300,155082
mrc,oai-luna,0.25,hidden,doc_content,linear,typed,random_sent,-0.004238584248452142,-0.004275742209496925,-0.014578846990610446,0.00649729018091507,-0.00876659725670259,-1.0255279989227126,0.8409498093621991,300,155082
mrc,oai-luna,0.25,hidden,doc_content,linear,hybrid0.5,lingua,-0.042818249186061,-0.02440364351504022,-0.04057537078006445,-0.009523305522683887,0.4300644239563034,0.14987407786044118,0.7272203886875264,300,155082
mrc,oai-luna,0.25,hidden,doc_content,linear,random_word,random_sent,0.018017292219964832,0.014672556874588565,0.005504654278681144,0.023687512235353765,0.18564028959190604,0.11283921489642748,0.39744348001081387,300,155082
mrc,oai-luna,0.25,hidden,content_ans,bins,lingua,random_sent,0.12490782676552928,0.04949313435928011,0.03875248814439309,0.05985388644903742,0.6037627453707433,0.544839745831737,0.6659489809993588,300,155082
mrc,oai-luna,0.25,hidden,content_ans,bins,hybrid0.5,typed,0.08632816182792041,0.031949455483889846,0.019364202834829883,0.04393704211602491,0.6299069178887962,0.5364491196932248,0.7450792562525678,300,155082
mrc,oai-luna,0.25,hidden,content_ans,bins,lingua,random_word,0.10689053454556445,0.04598512975061277,0.03442955355812106,0.05780265067479204,0.5697923118626504,0.48835817253992464,0.6546105323950316,300,155082
mrc,oai-luna,0.25,hidden,content_ans,bins,typed,random_sent,-0.004238584248452142,-0.002079471952280682,-0.010453030144830592,0.0063856215793719065,0.5093946869075283,-3.1326209728820813,4.587997041078674,300,155082
mrc,oai-luna,0.25,hidden,content_ans,bins,hybrid0.5,lingua,-0.042818249186061,-0.01962315082767094,-0.030068128820363024,-0.008820515954030637,0.5417105743300912,0.4067312706030441,0.735396813095414,300,155082
mrc,oai-luna,0.25,hidden,content_ans,bins,random_word,random_sent,0.018017292219964832,0.0035080046086673365,-0.006207510826438136,0.013169594767042143,0.8052979012695292,0.39519942860207596,1.5923445562560268,300,155082
mrc,oai-luna,0.25,hidden,content_ans,linear,lingua,random_sent,0.12490782676552928,0.057175456348464486,0.04682636131001136,0.06676572129825209,0.5422588173294265,0.49205934762255216,0.5988681242588736,300,155082
mrc,oai-luna,0.25,hidden,content_ans,linear,hybrid0.5,typed,0.08632816182792041,0.04172455758187081,0.029931455677832078,0.05304823879456046,0.5166750142897613,0.4465382032781136,0.6041304177488325,300,155082
mrc,oai-luna,0.25,hidden,content_ans,linear,lingua,random_word,0.10689053454556445,0.038931029201125844,0.02878549970260323,0.04908014589915144,0.6357859995121398,0.5735720659846685,0.7048825298833602,300,155082
mrc,oai-luna,0.25,hidden,content_ans,linear,typed,random_sent,-0.004238584248452142,-0.002414866526328095,-0.011101618890662293,0.006557100470366968,0.4302657715934364,-3.16252753451745,4.137919997023237,300,155082
mrc,oai-luna,0.25,hidden,content_ans,linear,hybrid0.5,lingua,-0.042818249186061,-0.01786576529292177,-0.02795512112249836,-0.007638493800839348,0.5827534840276055,0.46616804934216316,0.7681422813210262,300,155082
mrc,oai-luna,0.25,hidden,content_ans,linear,random_word,random_sent,0.018017292219964832,0.018244427147338642,0.009818091685432705,0.02668973500373437,-0.012606496281506896,-0.2437552855661002,0.11902435289856118,300,155082
mrc,oai-luna,0.25,hidden,all,bins,lingua,random_sent,0.12490782676552928,0.03233075636323515,0.005866626319203513,0.06112946447109652,0.7411630864099106,0.5203531613343908,0.950374402832286,300,155082
mrc,oai-luna,0.25,hidden,all,bins,hybrid0.5,typed,0.08632816182792041,0.020034052803270277,-0.0014895785510764938,0.042947890110726625,0.7679314330449368,0.5173805267290872,1.0185896716518128,300,155082
mrc,oai-luna,0.25,hidden,all,bins,lingua,random_word,0.10689053454556445,0.04438674416152719,0.02052455529668669,0.07045369683121389,0.5847457929719084,0.34806655210656035,0.8009839750164346,300,155082
mrc,oai-luna,0.25,hidden,all,bins,typed,random_sent,-0.004238584248452142,-0.0012352998103938543,-0.009675631288396736,0.007529081550927352,0.7085583916740679,-3.8755531835039414,5.475220968587372,300,155082
mrc,oai-luna,0.25,hidden,all,bins,hybrid0.5,lingua,-0.042818249186061,-0.01353200337035873,-0.02885147629405929,0.0022329298080898366,0.6839664482413279,0.39401356566281387,1.0618300267223153,300,155082
mrc,oai-luna,0.25,hidden,all,bins,random_word,random_sent,0.018017292219964832,-0.01205598779829204,-0.026799538688010133,0.004014973858924619,1.6691342767329314,0.8030054569215377,3.421455775057081,300,155082
mrc,oai-luna,0.25,hidden,all,linear,lingua,random_sent,0.12490782676552928,0.047220597214342575,0.022292126834017927,0.07301200001575361,0.621956458317198,0.42402386254436986,0.8223171409179646,300,155082
mrc,oai-luna,0.25,hidden,all,linear,hybrid0.5,typed,0.08632816182792041,0.023596568446375806,0.005806823022140896,0.04213819084227934,0.7266643011186628,0.5315731053744974,0.9293147345403733,300,155082
mrc,oai-luna,0.25,hidden,all,linear,lingua,random_word,0.10689053454556445,0.05470307971811466,0.03231711038406112,0.07797308847331251,0.4882327050689763,0.2826902629323228,0.6896584060943816,300,155082
mrc,oai-luna,0.25,hidden,all,linear,typed,random_sent,-0.004238584248452142,-0.0013765159397598004,-0.01006424473700376,0.007585261166120575,0.6752415761790083,-3.73020211887049,5.092621248928313,300,155082
mrc,oai-luna,0.25,hidden,all,linear,hybrid0.5,lingua,-0.042818249186061,-0.025000544707726568,-0.039621669194870084,-0.010954313936354395,0.4161240783318807,0.15779682194718206,0.7065115131848507,300,155082
mrc,oai-luna,0.25,hidden,all,linear,random_word,random_sent,0.018017292219964832,-0.007482482503772085,-0.02163647138399584,0.0063566820750801415,1.4152945077663113,0.6924452684059229,2.9325292961944305,300,155082
mrc,oai-luna,0.25,known,none,none,lingua,random_sent,0.1407774900737444,0.1407774900737444,0.1164637634339787,0.16540018370433654,0.0,0.0,0.0,300,15351
mrc,oai-luna,0.25,known,none,none,hybrid0.5,typed,0.03747314706880171,0.03747314706880171,0.012840810135060532,0.06424487113068512,0.0,0.0,0.0,300,15351
mrc,oai-luna,0.25,known,none,none,lingua,random_word,0.10143498653028864,0.10143498653028864,0.07873209517574456,0.1258339418613063,0.0,0.0,0.0,300,15351
mrc,oai-luna,0.25,known,none,none,typed,random_sent,0.1174541540387438,0.1174541540387438,0.09390302579534963,0.14103067930656077,0.0,0.0,0.0,300,15351
mrc,oai-luna,0.25,known,none,none,hybrid0.5,lingua,0.014149811033801113,0.014149811033801113,-0.00910751006593711,0.03638014812295075,0.0,0.0,0.0,300,15351
mrc,oai-luna,0.25,known,none,none,random_word,random_sent,0.03934250354345577,0.03934250354345577,0.024166091632927416,0.055200325239476974,0.0,0.0,0.0,300,15351
mrc,oai-luna,0.25,known,ev_words,bins,lingua,random_sent,0.1407774900737444,0.12562805888210357,0.09694177111982358,0.15462333681250826,0.10761259618782093,-0.020470688597841517,0.2323417279165189,300,15351
mrc,oai-luna,0.25,known,ev_words,bins,hybrid0.5,typed,0.03747314706880171,0.04190699655847924,0.014835738565328207,0.06939671858859318,-0.11832071327067495,-0.6056468317028788,0.20458962494968044,300,15351
mrc,oai-luna,0.25,known,ev_words,bins,lingua,random_word,0.10143498653028864,0.09968838282905075,0.07656680989605275,0.12331472945967473,0.017218947436014598,-0.027515609265566898,0.06182665547684878,300,15351
mrc,oai-luna,0.25,known,ev_words,bins,typed,random_sent,0.1174541540387438,0.06834634837335359,0.04439532053983833,0.0919141648827418,0.4181019059503963,0.2970051786399199,0.5599677579263723,300,15351
mrc,oai-luna,0.25,known,ev_words,bins,hybrid0.5,lingua,0.014149811033801113,-0.01537471395027075,-0.0388537838750477,0.007595048117750679,2.0865667331912476,-16.6501766231849,17.522742281916905,300,15351
mrc,oai-luna,0.25,known,ev_words,bins,random_word,random_sent,0.03934250354345577,0.02593967605305282,0.0037324506488158717,0.050582578527319476,0.34067042722888363,-0.16697959583426442,0.8900720256655347,300,15351
mrc,oai-luna,0.25,known,ev_words,linear,lingua,random_sent,0.1407774900737444,0.13619572221956752,0.11257512392119418,0.16088901098559696,0.032546168082530746,0.003589490245616939,0.06442129878677884,300,15351
mrc,oai-luna,0.25,known,ev_words,linear,hybrid0.5,typed,0.03747314706880171,0.050275170503148225,0.02536667898493533,0.07568500035308834,-0.3416319267458816,-1.0783164684696511,-0.1322342383176144,300,15351
mrc,oai-luna,0.25,known,ev_words,linear,lingua,random_word,0.10143498653028864,0.10097059602659635,0.07830176724214714,0.12456082065110041,0.00457820836357703,-0.020937961819024343,0.029712943483049988,300,15351
mrc,oai-luna,0.25,known,ev_words,linear,typed,random_sent,0.1174541540387438,0.06559244918312583,0.04200775973458295,0.08911986650795632,0.44154849421937603,0.33079212730333524,0.5758372214635915,300,15351
mrc,oai-luna,0.25,known,ev_words,linear,hybrid0.5,lingua,0.014149811033801113,-0.020328102533293466,-0.04246473202560881,0.0005749485159997838,2.436634205554663,-19.157287408273714,19.196148821807427,300,15351
mrc,oai-luna,0.25,known,ev_words,linear,random_word,random_sent,0.03934250354345577,0.035225126192971176,0.020238646065768858,0.05063064091293913,0.1046546858904579,0.006428017591235484,0.21938397686812913,300,15351
mrc,oai-luna,0.25,known,ev_content,bins,lingua,random_sent,0.1407774900737444,0.08435686618862402,0.05767840605907133,0.11242232574116558,0.40077873142620457,0.2894837457629794,0.5330132478864418,300,15351
mrc,oai-luna,0.25,known,ev_content,bins,hybrid0.5,typed,0.03747314706880171,0.029275663641620292,0.0032480820694125285,0.05615102546597168,0.21875620459980638,-0.08452537319814252,0.7722260841433654,300,15351
mrc,oai-luna,0.25,known,ev_content,bins,lingua,random_word,0.10143498653028864,0.05566620079961757,0.02985310858067434,0.0829653184874322,0.4512130113706323,0.2881417870106021,0.6433457809411127,300,15351
mrc,oai-luna,0.25,known,ev_content,bins,typed,random_sent,0.1174541540387438,0.06311265250045084,0.03984782831130549,0.0864225294903989,0.4626613846315534,0.3396403246563647,0.6116869839953006,300,15351
mrc,oai-luna,0.25,known,ev_content,bins,hybrid0.5,lingua,0.014149811033801113,0.008031449953447109,-0.014489924482559941,0.02935315444560228,0.4323987836825838,-3.416933984142804,3.4529633624003004,300,15351
mrc,oai-luna,0.25,known,ev_content,bins,random_word,random_sent,0.03934250354345577,0.02869066538900645,0.0067749101039569805,0.051660891535442705,0.27074632255377007,-0.1221911156314481,0.7680416742303947,300,15351
mrc,oai-luna,0.25,known,ev_content,linear,lingua,random_sent,0.1407774900737444,0.09062519444777876,0.06560535751569149,0.11656872870849863,0.3562522360619871,0.2698912492803552,0.460165192283751,300,15351
mrc,oai-luna,0.25,known,ev_content,linear,hybrid0.5,typed,0.03747314706880171,0.033636654651226894,0.00927494350664481,0.05879154826678633,0.10237977639110252,-0.10353649761492213,0.3582611918920488,300,15351
mrc,oai-luna,0.25,known,ev_content,linear,lingua,random_word,0.10143498653028864,0.05798189087710355,0.03386424625164377,0.08230062354524167,0.4283837080237589,0.3231646142129932,0.5776380990818517,300,15351
mrc,oai-luna,0.25,known,ev_content,linear,typed,random_sent,0.1174541540387438,0.0631835749018596,0.04007240205203251,0.08670676601137144,0.4620575541243296,0.3458630598827628,0.6006304309016935,300,15351
mrc,oai-luna,0.25,known,ev_content,linear,hybrid0.5,lingua,0.014149811033801113,0.006195035105307722,-0.01589751373240751,0.027272765584900344,0.5621824849456292,-4.058101786340896,4.873433643302699,300,15351
mrc,oai-luna,0.25,known,ev_content,linear,random_word,random_sent,0.03934250354345577,0.032643303570675214,0.017876718447454386,0.048038980971015756,0.17027894438341862,0.059449907888398254,0.31298699793280066,300,15351
mrc,oai-luna,0.25,known,ev_breadth,bins,lingua,random_sent,0.1407774900737444,0.045536313007395066,0.01703362297101802,0.07696825881517003,0.676536973464,0.4990308680527275,0.8613986480140142,300,15351
mrc,oai-luna,0.25,known,ev_breadth,bins,hybrid0.5,typed,0.03747314706880171,-0.011492688787946945,-0.037135918257176645,0.015143740618421466,1.3066913159667657,0.7251145888547825,3.3530489430893566,300,15351
mrc,oai-luna,0.25,known,ev_breadth,bins,lingua,random_word,0.10143498653028864,0.08818270492567042,0.06491521553258305,0.11197238456884526,0.13064803435115624,0.07387924983404813,0.2014580947617671,300,15351
mrc,oai-luna,0.25,known,ev_breadth,bins,typed,random_sent,0.1174541540387438,0.07555577022775375,0.052707240383728614,0.09931649968275667,0.3567211747757284,0.251714064678476,0.4777192877668061,300,15351
mrc,oai-luna,0.25,known,ev_breadth,bins,hybrid0.5,lingua,0.014149811033801113,0.018526768432411744,-0.0048047936933549975,0.04044040592314324,-0.3093297421537957,-2.762887255211259,2.9597357359808836,300,15351
mrc,oai-luna,0.25,known,ev_breadth,bins,random_word,random_sent,0.03934250354345577,-0.04264639191827535,-0.06556390135156351,-0.01792399578835769,2.083977583459331,1.3671160376835843,3.4325808477320856,300,15351
mrc,oai-luna,0.25,known,ev_breadth,linear,lingua,random_sent,0.1407774900737444,0.038594641293424714,0.00977342933431833,0.06973316929013358,0.7258465023548337,0.5494187771319551,0.919726018325511,300,15351
mrc,oai-luna,0.25,known,ev_breadth,linear,hybrid0.5,typed,0.03747314706880171,-0.018492908466917847,-0.04413703202396448,0.007870388380308131,1.4934976086466496,0.8611384995086252,3.918025880959417,300,15351
mrc,oai-luna,0.25,known,ev_breadth,linear,lingua,random_word,0.10143498653028864,0.084583536514265,0.061596919684655256,0.10852282885263198,0.16613054915713688,0.11455877639505169,0.23388206837370268,300,15351
mrc,oai-luna,0.25,known,ev_breadth,linear,typed,random_sent,0.1174541540387438,0.07751444086668827,0.05463117243457573,0.10178035026653234,0.3400451307910395,0.24175184898823165,0.452693453373667,300,15351
mrc,oai-luna,0.25,known,ev_breadth,linear,hybrid0.5,lingua,0.014149811033801113,0.020426891106345706,-0.0031448515421520005,0.042856718379457245,-0.4436158233880214,-4.051301058052555,3.8921255065114027,300,15351
mrc,oai-luna,0.25,known,ev_breadth,linear,random_word,random_sent,0.03934250354345577,-0.0459888952208403,-0.06927839642950184,-0.022273080672610357,2.1689366735404434,1.4410238742542785,3.5731114521440377,300,15351
mrc,oai-luna,0.25,known,q_terms,bins,lingua,random_sent,0.1407774900737444,0.12471693094237679,0.10077743937167799,0.15004033459783814,0.11408471001262,0.05223792651589506,0.17402738022747385,300,15351
mrc,oai-luna,0.25,known,q_terms,bins,hybrid0.5,typed,0.03747314706880171,0.031055298511964147,0.006008274069489268,0.05737636803771959,0.17126526750086457,0.03651949170265929,0.5430700183872628,300,15351
mrc,oai-luna,0.25,known,q_terms,bins,lingua,random_word,0.10143498653028864,0.08698940456393771,0.06486544913409252,0.11250913637095526,0.14241222343966553,0.05434978744170837,0.22989443104566418,300,15351
mrc,oai-luna,0.25,known,q_terms,bins,typed,random_sent,0.1174541540387438,0.10654804601603143,0.08371691914037599,0.13066158323897967,0.09285417030984577,0.027467723720153263,0.16031794966108706,300,15351
mrc,oai-luna,0.25,known,q_terms,bins,hybrid0.5,lingua,0.014149811033801113,0.012886413585618789,-0.010932622731418868,0.034147713634702606,0.0892872311272791,-1.0878805290213995,1.5268281202391796,300,15351
mrc,oai-luna,0.25,known,q_terms,bins,random_word,random_sent,0.03934250354345577,0.03772752637843908,0.021834178050572094,0.0541726405645698,0.04104917124129792,-0.08753796829219082,0.19386483414210184,300,15351
mrc,oai-luna,0.25,known,q_terms,linear,lingua,random_sent,0.1407774900737444,0.12484266863021759,0.10059822551862486,0.1505656272326615,0.113191543869546,0.05823480472236908,0.1694498940403257,300,15351
mrc,oai-luna,0.25,known,q_terms,linear,hybrid0.5,typed,0.03747314706880171,0.03199286191547902,0.0069969712784580225,0.058144194952780656,0.1462456607463669,0.036326129473408006,0.4306759571703591,300,15351
mrc,oai-luna,0.25,known,q_terms,linear,lingua,random_word,0.10143498653028864,0.08639078975304551,0.06327878023789363,0.11167105373772541,0.14831368635072384,0.07175076312417737,0.23242446342040426,300,15351
mrc,oai-luna,0.25,known,q_terms,linear,typed,random_sent,0.1174541540387438,0.10516268261118401,0.08118524053939835,0.12949292557321737,0.10464909928605237,0.04797074639508736,0.17056047302544078,300,15351
mrc,oai-luna,0.25,known,q_terms,linear,hybrid0.5,lingua,0.014149811033801113,0.012312875896445447,-0.011476517865042175,0.0345459931409052,0.12982047131001184,-1.2110076613368126,1.5110731588571982,300,15351
mrc,oai-luna,0.25,known,q_terms,linear,random_word,random_sent,0.03934250354345577,0.03845187887717207,0.023353184420960182,0.054325847473992224,0.02263772221053384,-0.03945762808354122,0.09249567814921705,300,15351
mrc,oai-luna,0.25,known,ans_terms,bins,lingua,random_sent,0.1407774900737444,0.08395834029661184,0.05966040941524534,0.10880004338284967,0.4036096235795127,0.3156067827812541,0.5107919891171223,300,15351
mrc,oai-luna,0.25,known,ans_terms,bins,hybrid0.5,typed,0.03747314706880171,0.029582794327354736,0.0071893334019794515,0.052274629845939294,0.21056018398881937,-0.12542359845255166,0.5626841791785501,300,15351
mrc,oai-luna,0.25,known,ans_terms,bins,lingua,random_word,0.10143498653028864,0.05245411811780273,0.02900235878383242,0.07544487198928307,0.482879429356065,0.35529415765934996,0.6456381894128873,300,15351
mrc,oai-luna,0.25,known,ans_terms,bins,typed,random_sent,0.1174541540387438,0.07254640221805352,0.051477972785776475,0.09368333817092589,0.3823428144216753,0.29321158019859145,0.49063673928994883,300,15351
mrc,oai-luna,0.25,known,ans_terms,bins,hybrid0.5,lingua,0.014149811033801113,0.018170856248796413,-0.003090060747840468,0.039074773771663844,-0.28417660175035664,-4.180965885089022,4.002895664314851,300,15351
mrc,oai-luna,0.25,known,ans_terms,bins,random_word,random_sent,0.03934250354345577,0.03150422217880911,0.016704673419487948,0.046604400307568544,0.19923189066981672,0.03829520872798015,0.4015925174314515,300,15351
mrc,oai-luna,0.25,known,ans_terms,linear,lingua,random_sent,0.1407774900737444,0.08896066788105482,0.06484493241069457,0.11354491465210144,0.3680760479928008,0.2826385650523267,0.4658787006397175,300,15351
mrc,oai-luna,0.25,known,ans_terms,linear,hybrid0.5,typed,0.03747314706880171,0.02975825908688258,0.0074055621810711954,0.052962434655593534,0.20587777076087022,-0.07816364946883135,0.5404788944137989,300,15351
mrc,oai-luna,0.25,known,ans_terms,linear,lingua,random_word,0.10143498653028864,0.05435355365438226,0.031066718776692724,0.07674770297604748,0.4641537844720647,0.34890185928320006,0.619759832457615,300,15351
mrc,oai-luna,0.25,known,ans_terms,linear,typed,random_sent,0.1174541540387438,0.0762813719547855,0.05539481083562727,0.09769098244566612,0.3505434305063141,0.2677299043213206,0.44636390983027485,300,15351
mrc,oai-luna,0.25,known,ans_terms,linear,hybrid0.5,lingua,0.014149811033801113,0.01707896316061326,-0.004192914336500236,0.03788741849527056,-0.20700998195770826,-3.26828960385279,3.3830822460256,300,15351
mrc,oai-luna,0.25,known,ans_terms,linear,random_word,random_sent,0.03934250354345577,0.03460711422667256,0.019984816334806445,0.049615278520083135,0.12036319222930836,0.0073930815843384155,0.2541492082583284,300,15351
mrc,oai-luna,0.25,known,doc_content,bins,lingua,random_sent,0.1407774900737444,0.10362460972550436,0.050895448548695446,0.1544215437411089,0.26391208089289,-0.05493466807599949,0.6008320467038516,300,15351
mrc,oai-luna,0.25,known,doc_content,bins,hybrid0.5,typed,0.03747314706880171,0.014697442468971936,-0.020728594044209545,0.05299079963468114,0.6077873459096714,-0.4963716647173446,1.8710242784483833,300,15351
mrc,oai-luna,0.25,known,doc_content,bins,lingua,random_word,0.10143498653028864,0.06687679757129696,0.01898803569988411,0.11612949386449004,0.34069299105858863,-0.09798148367810108,0.7949607250136553,300,15351
mrc,oai-luna,0.25,known,doc_content,bins,typed,random_sent,0.1174541540387438,0.11769953100965362,0.09434137972134121,0.1412736845380361,-0.0020891297793423913,-0.024552290756698743,0.022766573192840957,300,15351
mrc,oai-luna,0.25,known,doc_content,bins,hybrid0.5,lingua,0.014149811033801113,0.0287723637531212,0.0009729644095828981,0.05662530150565537,-1.0334097525676977,-11.170493354880044,11.662579943765842,300,15351
mrc,oai-luna,0.25,known,doc_content,bins,random_word,random_sent,0.03934250354345577,0.0367478121542074,0.020837093443883885,0.05286680326457688,0.065951354274707,-0.016597195111373256,0.180546342045976,300,15351
mrc,oai-luna,0.25,known,doc_content,linear,lingua,random_sent,0.1407774900737444,0.09618881509267987,0.04298587199037653,0.15155249871855073,0.31673156665676705,-0.04009330532303068,0.6836108243431157,300,15351
mrc,oai-luna,0.25,known,doc_content,linear,hybrid0.5,typed,0.03747314706880171,0.013414499997864662,-0.01964400474032072,0.05065563796890079,0.642023661016907,-0.06899370201131783,2.135462683317906,300,15351
mrc,oai-luna,0.25,known,doc_content,linear,lingua,random_word,0.10143498653028864,0.06050863552669156,0.008392899013737569,0.11514896585902652,0.40347371655022024,-0.08859125892170698,0.9080437891991732,300,15351
mrc,oai-luna,0.25,known,doc_content,linear,typed,random_sent,0.1174541540387438,0.11806604906662747,0.09437565881263156,0.14177911170278434,-0.0052096499514340255,-0.016666243971218353,0.005172269130585607,300,15351
mrc,oai-luna,0.25,known,doc_content,linear,hybrid0.5,lingua,0.014149811033801113,0.03529173397181226,0.005592309714447593,0.0660205313748728,-1.4941487831538707,-17.490252883231726,16.498695283877815,300,15351
mrc,oai-luna,0.25,known,doc_content,linear,random_word,random_sent,0.03934250354345577,0.03568017956598832,0.02080510500636153,0.05134392891232228,0.09308822895376312,0.052138577137286216,0.16524449991223047,300,15351
mrc,oai-luna,0.25,known,content_ans,bins,lingua,random_sent,0.1407774900737444,0.06418796202420514,0.03878112192155128,0.0901612827980792,0.5440466938955857,0.42436945770747153,0.6852299072469755,300,15351
mrc,oai-luna,0.25,known,content_ans,bins,hybrid0.5,typed,0.03747314706880171,0.027105924781017685,0.002933753946501596,0.051608377361360924,0.2766573693090022,-0.08140193871807537,0.8268489243730724,300,15351
mrc,oai-luna,0.25,known,content_ans,bins,lingua,random_word,0.10143498653028864,0.03666313260387813,0.011614013122238413,0.06200194630168518,0.6385553559182416,0.46670563274610327,0.8616037908811498,300,15351
mrc,oai-luna,0.25,known,content_ans,bins,typed,random_sent,0.1174541540387438,0.04939510836671157,0.02701878064903666,0.0719096270244903,0.5794520102676153,0.45216746010125225,0.7390642035984442,300,15351
mrc,oai-luna,0.25,known,content_ans,bins,hybrid0.5,lingua,0.014149811033801113,0.012313071123524116,-0.008782105682099035,0.032575794300355725,0.12980667415906733,-2.5583343877285922,2.444084726979608,300,15351
mrc,oai-luna,0.25,known,content_ans,bins,random_word,random_sent,0.03934250354345577,0.02752482942032701,0.0065925400308389755,0.048650644007899854,0.30037931139983365,-0.0760159708200033,0.7767894629092982,300,15351
mrc,oai-luna,0.25,known,content_ans,linear,lingua,random_sent,0.1407774900737444,0.06987521433496832,0.04500190970609362,0.09589365840813092,0.5036478182814232,0.39945271807117055,0.6275895329866051,300,15351
mrc,oai-luna,0.25,known,content_ans,linear,hybrid0.5,typed,0.03747314706880171,0.030022187372831778,0.006769536430948231,0.05272016236576774,0.1988346397031926,-0.0997533541247418,0.547361263896099,300,15351
mrc,oai-luna,0.25,known,content_ans,linear,lingua,random_word,0.10143498653028864,0.03877471987432607,0.015110231940675583,0.06186188791752502,0.6177382065038488,0.48262429073198343,0.8115329291588238,300,15351
mrc,oai-luna,0.25,known,content_ans,linear,typed,random_sent,0.1174541540387438,0.050539144161256606,0.028476249927709654,0.07281690740179882,0.569711734975456,0.4500200654206837,0.7172591781274179,300,15351
mrc,oai-luna,0.25,known,content_ans,linear,hybrid0.5,lingua,0.014149811033801113,0.010686117199120063,-0.010416585578272288,0.030953969522703392,0.244787285597452,-2.1457606138416194,2.545415442946307,300,15351
mrc,oai-luna,0.25,known,content_ans,linear,random_word,random_sent,0.03934250354345577,0.03110049446064225,0.01659628989062535,0.04596591433617664,0.20949376222867477,0.0733658421774423,0.37111374935643077,300,15351
mrc,oai-luna,0.25,known,all,bins,lingua,random_sent,0.1407774900737444,0.0437964967475168,-0.013018484081928848,0.09632557250459532,0.6888955988306469,0.3287792079725413,1.096171015575783,300,15351
mrc,oai-luna,0.25,known,all,bins,hybrid0.5,typed,0.03747314706880171,0.008435345565637714,-0.03283810324040765,0.04970647249274229,0.7748962597096478,-0.43311956778501365,2.3906585108433074,300,15351
mrc,oai-luna,0.25,known,all,bins,lingua,random_word,0.10143498653028864,0.03423515495149639,-0.012907440332925216,0.08220042770660675,0.6624916498483122,0.210221068975071,1.1413772185023565,300,15351
mrc,oai-luna,0.25,known,all,bins,typed,random_sent,0.1174541540387438,0.04901432149106817,0.027261911118706645,0.07106265646785107,0.5826940145948337,0.45095349450196337,0.736635413139705,300,15351
mrc,oai-luna,0.25,known,all,bins,hybrid0.5,lingua,0.014149811033801113,0.013653170309189083,-0.012779298602584675,0.041621269898162734,0.03509875315123667,-7.4202902686741865,7.928586580369752,300,15351
mrc,oai-luna,0.25,known,all,bins,random_word,random_sent,0.03934250354345577,0.009561341796020409,-0.02435448155561355,0.04047012259741573,0.7569716989296467,0.00615398145901321,1.7554862646187845,300,15351
mrc,oai-luna,0.25,known,all,linear,lingua,random_sent,0.1407774900737444,0.04810112842212266,-0.008733252714823295,0.10211697568870967,0.6583180422031567,0.2726882482010742,1.0647603797342264,300,15351
mrc,oai-luna,0.25,known,all,linear,hybrid0.5,typed,0.03747314706880171,0.014396123116214202,-0.02281124174908366,0.05446873474534571,0.6158282865919287,-0.3367869425791509,2.0904655605037017,300,15351
mrc,oai-luna,0.25,known,all,linear,lingua,random_word,0.10143498653028864,0.03186521724127919,-0.01932686541767865,0.0837210407141128,0.6858557551859664,0.20675259453287254,1.2095775567200104,300,15351
mrc,oai-luna,0.25,known,all,linear,typed,random_sent,0.1174541540387438,0.049697473215719976,0.028137948922065992,0.0717310870464191,0.5768776879587707,0.45747916158970936,0.725361062094613,300,15351
mrc,oai-luna,0.25,known,all,linear,hybrid0.5,lingua,0.014149811033801113,0.015992467909811514,-0.011594300696931,0.04546264768776971,-0.130224839865964,-7.004559129773526,7.949957283232035,300,15351
mrc,oai-luna,0.25,known,all,linear,random_word,random_sent,0.03934250354345577,0.016235911180843474,-0.014056340599435405,0.04503483163271965,0.5873188099758294,-0.08397316301468244,1.449295623221166,300,15351
mrc,open-decider,0.25,hidden,none,none,lingua,random_sent,0.05995560100694207,0.05995560100694207,0.04689306450768488,0.07254669247815802,0.0,0.0,0.0,300,159820
mrc,open-decider,0.25,hidden,none,none,hybrid0.5,typed,0.04687067057718555,0.04687067057718555,0.034837515900032465,0.058734472602363405,0.0,0.0,0.0,300,159820
mrc,open-decider,0.25,hidden,none,none,lingua,random_word,0.05569137244307881,0.05569137244307881,0.04289876010396458,0.06745307419021372,0.0,0.0,0.0,300,159820
mrc,open-decider,0.25,hidden,none,none,typed,random_sent,-0.011022832348472287,-0.011022832348472287,-0.0212480179196756,-0.0017106195600998136,0.0,0.0,0.0,300,159820
mrc,open-decider,0.25,hidden,none,none,hybrid0.5,lingua,-0.024107762778228806,-0.024107762778228806,-0.03403223799491829,-0.014275626618375947,0.0,0.0,0.0,300,159820
mrc,open-decider,0.25,hidden,none,none,random_word,random_sent,0.004264228563863259,0.004264228563863259,-0.004976973998580246,0.01310143793661222,0.0,0.0,0.0,300,159820
mrc,open-decider,0.25,hidden,ev_words,bins,lingua,random_sent,0.05995560100694207,0.05498377208629368,0.04106030150508315,0.06884449487384262,0.08292517858461157,-0.04123490021863433,0.20698846080507236,300,159820
mrc,open-decider,0.25,hidden,ev_words,bins,hybrid0.5,typed,0.04687067057718555,0.046349213410062935,0.03289072439197632,0.05931642936496687,0.011125447122927179,-0.16570190557490783,0.16587189431164467,300,159820
mrc,open-decider,0.25,hidden,ev_words,bins,lingua,random_word,0.05569137244307881,0.053217689779462264,0.040983386494460476,0.06517154545443798,0.044417699817774436,0.011750002016309125,0.07865803132652625,300,159820
mrc,open-decider,0.25,hidden,ev_words,bins,typed,random_sent,-0.011022832348472287,-0.009546392735743934,-0.019274779247213714,-0.0003332108382608219,0.13394376019272225,-0.3920012855231136,0.7602345292121784,300,159820
mrc,open-decider,0.25,hidden,ev_words,bins,hybrid0.5,lingua,-0.024107762778228806,-0.018180951411974677,-0.029730772394423392,-0.007000184180277165,0.24584659392809782,0.025471562612612724,0.5671689645868777,300,159820
mrc,open-decider,0.25,hidden,ev_words,bins,random_word,random_sent,0.004264228563863259,0.0017660823068314133,-0.009877722291740753,0.013772961263402083,0.5858377944845907,-7.166693892828726,8.694013804340875,300,159820
mrc,open-decider,0.25,hidden,ev_words,linear,lingua,random_sent,0.05995560100694207,0.0594809497037819,0.0465843716089408,0.07164797669258079,0.007916713287641208,-0.02602856693860131,0.03747191008083646,300,159820
mrc,open-decider,0.25,hidden,ev_words,linear,hybrid0.5,typed,0.04687067057718555,0.04708256958484526,0.0352835661144481,0.058508698000046294,-0.004520929721087752,-0.05784480604472037,0.04277240333243476,300,159820
mrc,open-decider,0.25,hidden,ev_words,linear,lingua,random_word,0.05569137244307881,0.05316876592145665,0.04076823047023532,0.06482962497260983,0.04529618163388738,0.02555141855106472,0.0678430385685021,300,159820
mrc,open-decider,0.25,hidden,ev_words,linear,typed,random_sent,-0.011022832348472287,-0.011456692891269443,-0.021237923471612557,-0.0023924468208444383,-0.03936016888230065,-0.8515573380615744,0.3385224480773765,300,159820
mrc,open-decider,0.25,hidden,ev_words,linear,hybrid0.5,lingua,-0.024107762778228806,-0.023855073010206083,-0.034439928605289306,-0.014166015443173901,0.010481676393917394,-0.09423701042293625,0.10558252748463476,300,159820
mrc,open-decider,0.25,hidden,ev_words,linear,random_word,random_sent,0.004264228563863259,0.006312183782325253,-0.0025096795941054713,0.014934032149570798,-0.4802639417167194,-4.702490616486708,3.439032784965569,300,159820
mrc,open-decider,0.25,hidden,ev_content,bins,lingua,random_sent,0.05995560100694207,0.019666780825990944,0.007299725583907316,0.032322610794569856,0.6719775884872909,0.5375150174390927,0.8569047671383085,300,159820
mrc,open-decider,0.25,hidden,ev_content,bins,hybrid0.5,typed,0.04687067057718555,0.02460958986969449,0.01130102089899553,0.03724168718426733,0.4749469216752942,0.32615402641070185,0.6870618442373339,300,159820
mrc,open-decider,0.25,hidden,ev_content,bins,lingua,random_word,0.05569137244307881,0.0169631377568812,0.00457538788971756,0.0292065895128077,0.6954081572649529,0.5440616157110426,0.9011521518779385,300,159820
mrc,open-decider,0.25,hidden,ev_content,bins,typed,random_sent,-0.011022832348472287,-0.01025372189144448,-0.020243025984818277,-0.0010348897246773778,0.06977430416370278,-0.584315843411079,0.6052321313373275,300,159820
mrc,open-decider,0.25,hidden,ev_content,bins,hybrid0.5,lingua,-0.024107762778228806,-0.005310912847740934,-0.01588181264751554,0.004783976356248362,0.7797011320960441,0.5119532061034285,1.30671111365064,300,159820
mrc,open-decider,0.25,hidden,ev_content,bins,random_word,random_sent,0.004264228563863259,0.0027036430691097443,-0.008255650219557356,0.013687362101717062,0.36597135246889123,-5.7779386649417805,5.40928122555564,300,159820
mrc,open-decider,0.25,hidden,ev_content,linear,lingua,random_sent,0.05995560100694207,0.023130871466225427,0.010358761493278065,0.03582333982570584,0.6141999900301696,0.4933227652622662,0.7868155501583781,300,159820
mrc,open-decider,0.25,hidden,ev_content,linear,hybrid0.5,typed,0.04687067057718555,0.027909051829490564,0.015975233899397277,0.039838543620223016,0.4045518981101289,0.2989033994007578,0.5542699229634452,300,159820
mrc,open-decider,0.25,hidden,ev_content,linear,lingua,random_word,0.05569137244307881,0.017265420602594332,0.005234448777343599,0.029354371856179798,0.6899803354596618,0.5550837750272088,0.8830185016820189,300,159820
mrc,open-decider,0.25,hidden,ev_content,linear,typed,random_sent,-0.011022832348472287,-0.01151526269095591,-0.021333619605021538,-0.0025843200935365004,-0.04467366706814446,-0.8724856744757021,0.33656007913572694,300,159820
mrc,open-decider,0.25,hidden,ev_content,linear,hybrid0.5,lingua,-0.024107762778228806,-0.006737082327690772,-0.01705102452566186,0.003127571797986967,0.72054303048913,0.49607154646916657,1.2094594615787853,300,159820
mrc,open-decider,0.25,hidden,ev_content,linear,random_word,random_sent,0.004264228563863259,0.005865450863631097,-0.0031641048042042527,0.01443094399959508,-0.3755010492020108,-3.9861284179452827,2.485354716911593,300,159820
mrc,open-decider,0.25,hidden,ev_breadth,bins,lingua,random_sent,0.05995560100694207,-0.02178397818809286,-0.03798667521474288,-0.006442140702172673,1.3633351650594006,1.0958202027052535,1.7635869816282574,300,159820
mrc,open-decider,0.25,hidden,ev_breadth,bins,hybrid0.5,typed,0.04687067057718555,-0.028785282271088515,-0.04318420308207775,-0.013796852765115138,1.614142744633567,1.2482717267273058,2.1869824130003375,300,159820
mrc,open-decider,0.25,hidden,ev_breadth,bins,lingua,random_word,0.05569137244307881,0.04517376382791598,0.03328718600355119,0.056897022736944025,0.18885525986835217,0.13880123202699277,0.2478693908605488,300,159820
mrc,open-decider,0.25,hidden,ev_breadth,bins,typed,random_sent,-0.011022832348472287,-0.008876854730679241,-0.01822928715973147,1.4549877128391269e-06,0.19468477338226675,-0.1851584018318892,0.80411799904775,300,159820
mrc,open-decider,0.25,hidden,ev_breadth,bins,hybrid0.5,lingua,-0.024107762778228806,-0.015878158813674898,-0.026100911766377934,-0.00606646295173813,0.3413673861095847,0.21516192901891262,0.5922407891696125,300,159820
mrc,open-decider,0.25,hidden,ev_breadth,bins,random_word,random_sent,0.004264228563863259,-0.06695774201600883,-0.08162586248331258,-0.052367843017053065,16.702193494840998,-108.95937792266947,148.9531136370763,300,159820
mrc,open-decider,0.25,hidden,ev_breadth,linear,lingua,random_sent,0.05995560100694207,-0.02444665306756338,-0.040585693124656895,-0.009549294446195731,1.4077459429475618,1.137876917637281,1.8092362094373604,300,159820
mrc,open-decider,0.25,hidden,ev_breadth,linear,hybrid0.5,typed,0.04687067057718555,-0.028343485586884293,-0.042898765989973615,-0.012953936601636839,1.604716878121231,1.2359844512023903,2.1809239033337047,300,159820
mrc,open-decider,0.25,hidden,ev_breadth,linear,lingua,random_word,0.05569137244307881,0.043036629816544714,0.030984339824900158,0.05463351975912126,0.22722985754154812,0.174028551390268,0.29781884104918294,300,159820
mrc,open-decider,0.25,hidden,ev_breadth,linear,typed,random_sent,-0.011022832348472287,-0.010016190697342997,-0.019767357008563066,-0.0012112584190879922,0.09132332047750014,-0.3344783098011658,0.4594531454838151,300,159820
mrc,open-decider,0.25,hidden,ev_breadth,linear,hybrid0.5,lingua,-0.024107762778228806,-0.013913023216663909,-0.024342602841123873,-0.003948365348516893,0.4228820258166611,0.2803993583199434,0.7310811705996615,300,159820
mrc,open-decider,0.25,hidden,ev_breadth,linear,random_word,random_sent,0.004264228563863259,-0.0674832828841081,-0.08241690490276815,-0.053074127281976656,16.825437561201063,-110.57618855553572,148.30790672646503,300,159820
mrc,open-decider,0.25,hidden,q_terms,bins,lingua,random_sent,0.05995560100694207,0.049348776713890784,0.036251166604497724,0.06207164399558708,0.17691131628925139,0.10878796108250344,0.25930123447085834,300,159820
mrc,open-decider,0.25,hidden,q_terms,bins,hybrid0.5,typed,0.04687067057718555,0.037811404478275384,0.025598058903057597,0.04998636580719537,0.19328219518412004,0.11385838543177074,0.2972966052659731,300,159820
mrc,open-decider,0.25,hidden,q_terms,bins,lingua,random_word,0.05569137244307881,0.04472191140566861,0.0321555053011139,0.05676774290252397,0.19696876834238364,0.11536606193415766,0.2968222688587067,300,159820
mrc,open-decider,0.25,hidden,q_terms,bins,typed,random_sent,-0.011022832348472287,-0.009814406378646452,-0.020033687088367735,-0.0002782406659657544,0.10962935220486392,-0.07977477268006518,0.575554324823928,300,159820
mrc,open-decider,0.25,hidden,q_terms,bins,hybrid0.5,lingua,-0.024107762778228806,-0.02135177861426185,-0.031592892966498046,-0.011253488395357046,0.11431936631033313,0.03951050281684487,0.24828637490138727,300,159820
mrc,open-decider,0.25,hidden,q_terms,bins,random_word,random_sent,0.004264228563863259,0.004626865308222171,-0.004865113763618729,0.013710968604164035,-0.08504158229979453,-1.5064532448502668,1.175761908224011,300,159820
mrc,open-decider,0.25,hidden,q_terms,linear,lingua,random_sent,0.05995560100694207,0.04982432014166539,0.03694709964018422,0.06241977316050373,0.16897972324726773,0.10128239681819934,0.24867489127663683,300,159820
mrc,open-decider,0.25,hidden,q_terms,linear,hybrid0.5,typed,0.04687067057718555,0.03830897197227651,0.026165671978165453,0.05040564117132607,0.18266644149692357,0.10761170569408977,0.27869069660699786,300,159820
mrc,open-decider,0.25,hidden,q_terms,linear,lingua,random_word,0.05569137244307881,0.044729746706321516,0.03220788258155059,0.056614549010820525,0.1968280768796098,0.12115168925983485,0.2921950871435,300,159820
mrc,open-decider,0.25,hidden,q_terms,linear,typed,random_sent,-0.011022832348472287,-0.010023580009052383,-0.020147536668848706,-0.0006400360047038673,0.09065295632101278,-0.09089517963141079,0.5290879274362962,300,159820
mrc,open-decider,0.25,hidden,q_terms,linear,hybrid0.5,lingua,-0.024107762778228806,-0.021538928178441264,-0.03175284755880317,-0.011675363854445191,0.10655632475807342,0.04118151144653386,0.22213715685065125,300,159820
mrc,open-decider,0.25,hidden,q_terms,linear,random_word,random_sent,0.004264228563863259,0.0050945734353438805,-0.004084814515802123,0.014003932662384935,-0.19472335008430108,-1.9509534176578813,1.2628588591608485,300,159820
mrc,open-decider,0.25,hidden,ans_terms,bins,lingua,random_sent,0.05995560100694207,0.016489715023527588,0.005786599614575709,0.02716892560365779,0.7249678971341094,0.6045251707541661,0.8795424242157397,300,159820
mrc,open-decider,0.25,hidden,ans_terms,bins,hybrid0.5,typed,0.04687067057718555,0.01288764082366554,0.0014900998588381943,0.02421048832325388,0.7250382666823069,0.5776082165738924,0.9546422503557149,300,159820
mrc,open-decider,0.25,hidden,ans_terms,bins,lingua,random_word,0.05569137244307881,0.015362474748296131,0.004309562803321767,0.02616111539980338,0.7241498265463318,0.6001024880301161,0.902120369276841,300,159820
mrc,open-decider,0.25,hidden,ans_terms,bins,typed,random_sent,-0.011022832348472287,-0.00723900630513705,-0.016762036454545937,0.0015108106820991578,0.3432716677270028,-0.032886771703983346,1.253755046444547,300,159820
mrc,open-decider,0.25,hidden,ans_terms,bins,hybrid0.5,lingua,-0.024107762778228806,-0.010841080504999098,-0.020484662856103352,-0.0019388300811686104,0.5503074837458812,0.3841837527532518,0.8747012070149561,300,159820
mrc,open-decider,0.25,hidden,ans_terms,bins,random_word,random_sent,0.004264228563863259,0.0011272402752314577,-0.007407034743088504,0.009594371726230061,0.7356520040262071,-4.472236082506394,7.238783115514073,300,159820
mrc,open-decider,0.25,hidden,ans_terms,linear,lingua,random_sent,0.05995560100694207,0.020286751516082696,0.009359181158560477,0.030978219832634265,0.6616370918584611,0.5541098086684685,0.8105100339262832,300,159820
mrc,open-decider,0.25,hidden,ans_terms,linear,hybrid0.5,typed,0.04687067057718555,0.017658903757849925,0.006417777018192645,0.028665625942524038,0.6232419220721486,0.4953211629569231,0.8206532137761785,300,159820
mrc,open-decider,0.25,hidden,ans_terms,linear,lingua,random_word,0.05569137244307881,0.014109713348541813,0.0034037902171740663,0.024988357396059025,0.7466445388293652,0.6173947591098876,0.9259817236114288,300,159820
mrc,open-decider,0.25,hidden,ans_terms,linear,typed,random_sent,-0.011022832348472287,-0.008598067709174961,-0.01798109898002591,0.00024348710039187913,0.21997655073048328,-0.16250312720205282,0.8003189354935051,300,159820
mrc,open-decider,0.25,hidden,ans_terms,linear,hybrid0.5,lingua,-0.024107762778228806,-0.011225915467407732,-0.020729813978962862,-0.0020823170521281514,0.5343443698746857,0.37801324723590923,0.859384002673409,300,159820
mrc,open-decider,0.25,hidden,ans_terms,linear,random_word,random_sent,0.004264228563863259,0.006177038167540883,-0.0023778861363603293,0.014521643823773306,-0.4485710779875922,-5.359582102745255,3.3582189323093425,300,159820
mrc,open-decider,0.25,hidden,doc_content,bins,lingua,random_sent,0.05995560100694207,0.03144211532949757,-0.000278454408172605,0.06422700027435954,0.47557668005267795,0.0001298665757793283,1.0049460188555865,300,159820
mrc,open-decider,0.25,hidden,doc_content,bins,hybrid0.5,typed,0.04687067057718555,0.033773701273480866,0.009568098378591875,0.056504422491187735,0.27942782005085454,-0.13744109139759667,0.7610529747348171,300,159820
mrc,open-decider,0.25,hidden,doc_content,bins,lingua,random_word,0.05569137244307881,0.02802108431962585,-0.0034558022805459354,0.05943058917670979,0.49685053374711297,-0.0028853883890522665,1.0698373470048281,300,159820
mrc,open-decider,0.25,hidden,doc_content,bins,typed,random_sent,-0.011022832348472287,-0.01115861137494521,-0.021738597898628274,-0.0018727238983407674,-0.012317979824100433,-0.25024803653607086,0.16481334964356392,300,159820
mrc,open-decider,0.25,hidden,doc_content,bins,hybrid0.5,lingua,-0.024107762778228806,-0.00882702543096191,-0.023088686245563754,0.005637894243202883,0.6338513236519232,0.15723145475853023,1.3245205105837832,300,159820
mrc,open-decider,0.25,hidden,doc_content,bins,random_word,random_sent,0.004264228563863259,0.00342103100987172,-0.0060206045229042925,0.012523368145124128,0.1977374198787385,-1.6742728837242282,2.203315690165084,300,159820
mrc,open-decider,0.25,hidden,doc_content,linear,lingua,random_sent,0.05995560100694207,0.03733035195125643,0.010265141223112196,0.0660816600201131,0.37736672930800796,-0.05824060140139567,0.8172217954257162,300,159820
mrc,open-decider,0.25,hidden,doc_content,linear,hybrid0.5,typed,0.04687067057718555,0.03531511808015014,0.017465109325269942,0.053380044668094644,0.246541224069026,-0.037481807249656426,0.562696623245147,300,159820
mrc,open-decider,0.25,hidden,doc_content,linear,lingua,random_word,0.05569137244307881,0.033068350215273115,0.005939958099399627,0.06156562734124911,0.4062213092508772,-0.06599125489671902,0.8858312344398113,300,159820
mrc,open-decider,0.25,hidden,doc_content,linear,typed,random_sent,-0.011022832348472287,-0.01105812243764917,-0.02152146752861272,-0.0017589802093529471,-0.0032015445813955434,-0.13493060792860245,0.09261357520905955,300,159820
mrc,open-decider,0.25,hidden,doc_content,linear,hybrid0.5,lingua,-0.024107762778228806,-0.013073356308755456,-0.02787982654116214,0.0014104505134613172,0.4577117574525945,-0.07674629826622807,1.0814144632152778,300,159820
mrc,open-decider,0.25,hidden,doc_content,linear,random_word,random_sent,0.004264228563863259,0.004262001735983315,-0.005200137287069774,0.013129866105420055,0.000522211191683164,-0.46989729264908064,0.44438225387636504,300,159820
mrc,open-decider,0.25,hidden,content_ans,bins,lingua,random_sent,0.05995560100694207,0.006344366924528122,-0.0054043254855485326,0.01821567203767645,0.894182247897181,0.736273615913822,1.1062175804334256,300,159820
mrc,open-decider,0.25,hidden,content_ans,bins,hybrid0.5,typed,0.04687067057718555,0.011376833114425194,-0.000747328920810465,0.02367161590321515,0.7572718082688814,0.5769099068357142,1.0197857882401595,300,159820
mrc,open-decider,0.25,hidden,content_ans,bins,lingua,random_word,0.05569137244307881,0.0037343494827527493,-0.007567634959541837,0.014886920713274335,0.9329456373773233,0.7602717663695627,1.1651236551868092,300,159820
mrc,open-decider,0.25,hidden,content_ans,bins,typed,random_sent,-0.011022832348472287,-0.008213068777008248,-0.017588536458659033,0.0007720820536317928,0.2549039559558809,-0.27335110094034637,0.982264361312098,300,159820
mrc,open-decider,0.25,hidden,content_ans,bins,hybrid0.5,lingua,-0.024107762778228806,-0.0031806025871111755,-0.013205249911844264,0.0063286230453390435,0.8680672853648822,0.5887202776494979,1.416567198259744,300,159820
mrc,open-decider,0.25,hidden,content_ans,bins,random_word,random_sent,0.004264228563863259,0.002610017441775373,-0.008240143527416555,0.013404967394684253,0.3879274052301789,-5.564017819148825,5.439522473678391,300,159820
mrc,open-decider,0.25,hidden,content_ans,linear,lingua,random_sent,0.05995560100694207,0.009961743178590974,-0.0015032394795821877,0.021362399586292498,0.833847997329932,0.6969714547156627,1.030566208797042,300,159820
mrc,open-decider,0.25,hidden,content_ans,linear,hybrid0.5,typed,0.04687067057718555,0.014770461771249806,0.0035966185759168548,0.026074169204108887,0.684867709606882,0.5416230711916991,0.9014315792165214,300,159820
mrc,open-decider,0.25,hidden,content_ans,linear,lingua,random_word,0.05569137244307881,0.003223393284927447,-0.007748407049924487,0.013983580292328601,0.9421204193123087,0.7837663966021293,1.1705421440566448,300,159820
mrc,open-decider,0.25,hidden,content_ans,linear,typed,random_sent,-0.011022832348472287,-0.009487672095125866,-0.01872313995614216,-0.0009534754583600808,0.13927094278624197,-0.4295254920355663,0.6516794963166554,300,159820
mrc,open-decider,0.25,hidden,content_ans,linear,hybrid0.5,lingua,-0.024107762778228806,-0.004678953502467035,-0.014446578665949839,0.004617778260960461,0.8059150678762902,0.572388614350485,1.3021460768318898,300,159820
mrc,open-decider,0.25,hidden,content_ans,linear,random_word,random_sent,0.004264228563863259,0.006738349893663527,-0.0018205978007440982,0.014890801154953922,-0.5802037326908178,-6.1470758771265865,4.556808983179454,300,159820
mrc,open-decider,0.25,hidden,all,bins,lingua,random_sent,0.05995560100694207,0.011631755196433544,-0.018590968906321365,0.041960493763998914,0.8059938520992103,0.3192064370189855,1.3533153351651743,300,159820
mrc,open-decider,0.25,hidden,all,bins,hybrid0.5,typed,0.04687067057718555,0.011992355325057881,-0.011481619598119955,0.03496469535604753,0.7441394548578275,0.2885626480646293,1.2966069264404154,300,159820
mrc,open-decider,0.25,hidden,all,bins,lingua,random_word,0.05569137244307881,0.02098386805013336,-0.008656698315256232,0.051132088978295416,0.6232115114135388,0.12288362989975293,1.1635344904918044,300,159820
mrc,open-decider,0.25,hidden,all,bins,typed,random_sent,-0.011022832348472287,-0.008779781236365082,-0.01843561687007542,0.00017650425299365032,0.20349135695764087,-0.3455435852311225,0.9009821480229983,300,159820
mrc,open-decider,0.25,hidden,all,bins,hybrid0.5,lingua,-0.024107762778228806,-0.008419181107740745,-0.02329874729078037,0.006264796438047316,0.6507688753539618,0.1468474676708267,1.363912159406722,300,159820
mrc,open-decider,0.25,hidden,all,bins,random_word,random_sent,0.004264228563863259,-0.009352112853699815,-0.02631467170202381,0.008194113863233685,3.1931546852233197,-23.024844484192908,30.710977981747337,300,159820
mrc,open-decider,0.25,hidden,all,linear,lingua,random_sent,0.05995560100694207,0.024441445903616934,-0.0024143860173396862,0.052145919373108536,0.5923409073860015,0.13354923219965675,1.040015400466303,300,159820
mrc,open-decider,0.25,hidden,all,linear,hybrid0.5,typed,0.04687067057718555,0.016772976118000712,-0.002498742632482664,0.03660668832171893,0.6421434574873565,0.25540047778355274,1.0616731209994992,300,159820
mrc,open-decider,0.25,hidden,all,linear,lingua,random_word,0.05569137244307881,0.0291072016082209,0.004375830152339832,0.055581402331380016,0.47734810022915364,0.03965384495023293,0.9191123323132346,300,159820
mrc,open-decider,0.25,hidden,all,linear,typed,random_sent,-0.011022832348472287,-0.009293303063299244,-0.01857422128210569,-0.00068211855358065,0.15690425387017237,-0.4244486314830304,0.6861966963458364,300,159820
mrc,open-decider,0.25,hidden,all,linear,hybrid0.5,lingua,-0.024107762778228806,-0.016961772848915466,-0.031712625252536736,-0.00294615176037508,0.2964186264420491,-0.23795238161688032,0.844447516708423,300,159820
mrc,open-decider,0.25,hidden,all,linear,random_word,random_sent,0.004264228563863259,-0.004665755704603966,-0.021035998050149378,0.01205777255666203,2.0941617304811952,-13.651300936838522,22.309611810084043,300,159820
mrc,open-decider,0.25,known,none,none,lingua,random_sent,0.08936575832834065,0.08936575832834065,0.06426924209166915,0.11447277002602191,0.0,0.0,0.0,300,15880
mrc,open-decider,0.25,known,none,none,hybrid0.5,typed,0.013497339772850017,0.013497339772850017,-0.01305476416476839,0.04030933971526748,0.0,0.0,0.0,300,15880
mrc,open-decider,0.25,known,none,none,lingua,random_word,0.0672470984545813,0.0672470984545813,0.041826304877823454,0.09184453901403035,0.0,0.0,0.0,300,15880
mrc,open-decider,0.25,known,none,none,typed,random_sent,0.08268365547276849,0.08268365547276849,0.053017816307314045,0.1116145483943682,0.0,0.0,0.0,300,15880
mrc,open-decider,0.25,known,none,none,hybrid0.5,lingua,0.006815236917277853,0.006815236917277853,-0.02047696244175799,0.03408912239129396,0.0,0.0,0.0,300,15880
mrc,open-decider,0.25,known,none,none,random_word,random_sent,0.022118659873759352,0.022118659873759352,0.004515150635096474,0.04022552536091143,0.0,0.0,0.0,300,15880
mrc,open-decider,0.25,known,ev_words,bins,lingua,random_sent,0.08936575832834065,0.0922770963392214,0.06199704923402499,0.12360421687317781,-0.0325777799611362,-0.2911623609629165,0.1906226916727168,300,15880
mrc,open-decider,0.25,known,ev_words,bins,hybrid0.5,typed,0.013497339772850017,0.034112892617762416,0.004327383573390915,0.06369215742717968,-1.5273789644371782,-16.3999862201519,12.758746169435579,300,15880
mrc,open-decider,0.25,known,ev_words,bins,lingua,random_word,0.0672470984545813,0.06309566910729252,0.03690900562473486,0.08775874400568559,0.06173395496153122,-0.009533694544569121,0.16789060734902975,300,15880
mrc,open-decider,0.25,known,ev_words,bins,typed,random_sent,0.08268365547276849,0.013967182714565825,-0.019701839494012004,0.04717704190508119,0.8310768599343572,0.5146475731419232,1.3101941192336015,300,15880
mrc,open-decider,0.25,known,ev_words,bins,hybrid0.5,lingua,0.006815236917277853,-0.04419702100689316,-0.07721401015450174,-0.012350701745392195,7.485030754374181,-39.65087069988867,48.58773421500753,300,15880
mrc,open-decider,0.25,known,ev_words,bins,random_word,random_sent,0.022118659873759352,0.02918142723192889,0.006416083947974295,0.05482001367736982,-0.3193126255604892,-3.288401827586919,0.6657211683384708,300,15880
mrc,open-decider,0.25,known,ev_words,linear,lingua,random_sent,0.08936575832834065,0.08583329867630422,0.06134884179967047,0.11022881059612144,0.03952811141665402,0.001046281810508179,0.08409182475843885,300,15880
mrc,open-decider,0.25,known,ev_words,linear,hybrid0.5,typed,0.013497339772850017,0.03391423579525371,0.005488930556396414,0.06098747060427373,-1.5126607439691493,-15.999719219340403,13.011560734044835,300,15880
mrc,open-decider,0.25,known,ev_words,linear,lingua,random_word,0.0672470984545813,0.06609447511694164,0.04106205599958811,0.09045958204429824,0.017140120007083093,-0.015647503973275394,0.060205429352551215,300,15880
mrc,open-decider,0.25,known,ev_words,linear,typed,random_sent,0.08268365547276849,0.01691714244468363,-0.017674324499466394,0.05039463558903303,0.7953991953070433,0.48561003738377323,1.278077797729772,300,15880
mrc,open-decider,0.25,known,ev_words,linear,hybrid0.5,lingua,0.006815236917277853,-0.03500192043636688,-0.06593474459746511,-0.0033505239365234766,6.135833260268723,-34.63385039968066,38.8282326240613,300,15880
mrc,open-decider,0.25,known,ev_words,linear,random_word,random_sent,0.022118659873759352,0.019738823559362594,0.0026097456223761048,0.03691603584773112,0.10759405533515598,-0.04259906805835336,0.43866250150868624,300,15880
mrc,open-decider,0.25,known,ev_content,bins,lingua,random_sent,0.08936575832834065,0.05539215089686229,0.026906270383728073,0.08339839412480145,0.380163589130584,0.20849172320507312,0.6076980104284178,300,15880
mrc,open-decider,0.25,known,ev_content,bins,hybrid0.5,typed,0.013497339772850017,0.029507565373537725,-0.0008511032443344256,0.059284152474038565,-1.186176377725363,-12.449058179042773,10.080898502153062,300,15880
mrc,open-decider,0.25,known,ev_content,bins,lingua,random_word,0.0672470984545813,0.036092195759435106,0.006539348882525044,0.06592703691095544,0.4632899175001315,0.1962270458820123,0.8637900847310642,300,15880
mrc,open-decider,0.25,known,ev_content,bins,typed,random_sent,0.08268365547276849,0.016241447870987153,-0.017009481392320346,0.05004927700956135,0.8035712405538697,0.48078478269030694,1.2717732587834754,300,15880
mrc,open-decider,0.25,known,ev_content,bins,hybrid0.5,lingua,0.006815236917277853,-0.00964313765233741,-0.03842516919992497,0.019213171345440906,2.4149379939955304,-12.459110264285753,15.896072771261869,300,15880
mrc,open-decider,0.25,known,ev_content,bins,random_word,random_sent,0.022118659873759352,0.019299955137427178,-0.002424961544815058,0.04192438905104058,0.12743560199486437,-1.3464147599442313,1.2074866881235304,300,15880
mrc,open-decider,0.25,known,ev_content,linear,lingua,random_sent,0.08936575832834065,0.05788878183136228,0.032293539923135675,0.08324607235388128,0.3522263681949426,0.2213696086467744,0.5259741313493199,300,15880
mrc,open-decider,0.25,known,ev_content,linear,hybrid0.5,typed,0.013497339772850017,0.025955209892991757,-0.0012514018455820834,0.053055560797325894,-0.9229870722526243,-9.804574463833866,8.316493956723532,300,15880
mrc,open-decider,0.25,known,ev_content,linear,lingua,random_word,0.0672470984545813,0.038215608498140916,0.01219668600022753,0.0649111677683079,0.4317136445083687,0.2507272375570847,0.7455609302374415,300,15880
mrc,open-decider,0.25,known,ev_content,linear,typed,random_sent,0.08268365547276849,0.020794090140847973,-0.012656873645474236,0.053609929444433546,0.7485102705975981,0.4424649988456144,1.2095429062930567,300,15880
mrc,open-decider,0.25,known,ev_content,linear,hybrid0.5,lingua,0.006815236917277853,-0.011139481797522548,-0.039411891559418065,0.017518437862691787,2.6344966334599396,-14.641104322793263,15.974838967397076,300,15880
mrc,open-decider,0.25,known,ev_content,linear,random_word,random_sent,0.022118659873759352,0.01967317333322136,0.0026931666150144264,0.03692183676559201,0.11056214772935746,-0.05351331561664225,0.43231175165640107,300,15880
mrc,open-decider,0.25,known,ev_breadth,bins,lingua,random_sent,0.08936575832834065,0.03573093247333233,-0.0022010748284244427,0.07172636963484491,0.6001719994133262,0.2777454485123575,1.0282490661332764,300,15880
mrc,open-decider,0.25,known,ev_breadth,bins,hybrid0.5,typed,0.013497339772850017,0.004440056374607142,-0.02244669272962804,0.031992542042759184,0.6710421127918598,-5.026583430212762,6.9142471328659125,300,15880
mrc,open-decider,0.25,known,ev_breadth,bins,lingua,random_word,0.0672470984545813,0.061536632194736665,0.03559747696284755,0.08711991097286684,0.08491766025714076,0.008575358909208585,0.1952306352672022,300,15880
mrc,open-decider,0.25,known,ev_breadth,bins,typed,random_sent,0.08268365547276849,0.04003553890586384,0.0077497076238622386,0.07331894611209507,0.5157986342409671,0.25397242606732945,0.8812919681175918,300,15880
mrc,open-decider,0.25,known,ev_breadth,bins,hybrid0.5,lingua,0.006815236917277853,0.008744662807138648,-0.018929622546746065,0.03644388621743371,-0.28310474210652203,-2.0371510883961474,1.5759319100348337,300,15880
mrc,open-decider,0.25,known,ev_breadth,bins,random_word,random_sent,0.022118659873759352,-0.025805699721404333,-0.05451200061997561,0.004103990806684719,2.1666936364449065,0.8473396437749806,8.808362331120723,300,15880
mrc,open-decider,0.25,known,ev_breadth,linear,lingua,random_sent,0.08936575832834065,0.036406040252721254,-0.0006667234272441112,0.07224311430983484,0.5926175647840302,0.2777303917359888,1.0090459513892502,300,15880
mrc,open-decider,0.25,known,ev_breadth,linear,hybrid0.5,typed,0.013497339772850017,0.0010115805115940013,-0.025454171085121984,0.028317588343888183,0.9250533417237667,-7.23249637089841,9.693675143010621,300,15880
mrc,open-decider,0.25,known,ev_breadth,linear,lingua,random_word,0.0672470984545813,0.05959378747396614,0.0338403477105918,0.08506801228392792,0.11380879110768183,0.04603990600550915,0.22131193445273753,300,15880
mrc,open-decider,0.25,known,ev_breadth,linear,typed,random_sent,0.08268365547276849,0.04452714297927134,0.012510720062040275,0.07692463073850266,0.46147587785428557,0.2094360118845241,0.8061715679936636,300,15880
mrc,open-decider,0.25,known,ev_breadth,linear,hybrid0.5,lingua,0.006815236917277853,0.00913268323814409,-0.018102687394369904,0.03611751490650189,-0.34003899629535894,-2.4141716319769344,2.1188235566266895,300,15880
mrc,open-decider,0.25,known,ev_breadth,linear,random_word,random_sent,0.022118659873759352,-0.02318774722124488,-0.05167028377251653,0.005535691230104666,2.048334182703078,0.7816152816750047,8.144342278519009,300,15880
mrc,open-decider,0.25,known,q_terms,bins,lingua,random_sent,0.08936575832834065,0.08627608405948656,0.061541652929531156,0.11279089667203104,0.03457335702901165,-0.09374257189620233,0.15473774677253474,300,15880
mrc,open-decider,0.25,known,q_terms,bins,hybrid0.5,typed,0.013497339772850017,0.013113996665345282,-0.013978288627006862,0.04000747289237129,0.02840138234319567,-0.9929170771422985,1.2220116957651532,300,15880
mrc,open-decider,0.25,known,q_terms,bins,lingua,random_word,0.0672470984545813,0.05815148692263261,0.031843411130783074,0.08382673879656742,0.1352565648329327,-0.02706748884784528,0.3244115090396712,300,15880
mrc,open-decider,0.25,known,q_terms,bins,typed,random_sent,0.08268365547276849,0.07778179044780224,0.048314232726257636,0.10623385022284866,0.05928457077687688,-0.13075948153554748,0.23072106263070336,300,15880
mrc,open-decider,0.25,known,q_terms,bins,hybrid0.5,lingua,0.006815236917277853,0.004619703053660967,-0.023111889985017717,0.032912251278644285,0.322150776306956,-2.7891985830074066,3.3000927593278067,300,15880
mrc,open-decider,0.25,known,q_terms,bins,random_word,random_sent,0.022118659873759352,0.02812459713685395,0.010116336482105467,0.0468935501288875,-0.2715326017657964,-1.3919187195150682,-0.03779689010513376,300,15880
mrc,open-decider,0.25,known,q_terms,linear,lingua,random_sent,0.08936575832834065,0.08357913139361536,0.05843638786286619,0.11022388615886251,0.06475217178222237,-0.03449933416497258,0.1711417526221079,300,15880
mrc,open-decider,0.25,known,q_terms,linear,hybrid0.5,typed,0.013497339772850017,0.01285138634257299,-0.01367526197228666,0.03938525008331504,0.04785783281357159,-0.802581079358835,0.9310453072770404,300,15880
mrc,open-decider,0.25,known,q_terms,linear,lingua,random_word,0.0672470984545813,0.06061244603157878,0.03392242748859578,0.08637348524007198,0.09866079839093067,-0.04018956098404217,0.25874896589656066,300,15880
mrc,open-decider,0.25,known,q_terms,linear,typed,random_sent,0.08268365547276849,0.07729417490394852,0.04800486220291589,0.10582802747958338,0.06518193393850336,-0.11140869993575923,0.22738083964924166,300,15880
mrc,open-decider,0.25,known,q_terms,linear,hybrid0.5,lingua,0.006815236917277853,0.006566429852906147,-0.021415165580890155,0.03455873449513724,0.036507471037571015,-1.9560838639839526,2.0494005450688655,300,15880
mrc,open-decider,0.25,known,q_terms,linear,random_word,random_sent,0.022118659873759352,0.02296668536203658,0.005274062252615617,0.040456908924275864,-0.03833982226397392,-0.32859639901225385,0.11344860667635333,300,15880
mrc,open-decider,0.25,known,ans_terms,bins,lingua,random_sent,0.08936575832834065,0.03346049169880048,0.00982518163937224,0.05626142460858185,0.6255781596362382,0.4730522280811032,0.854733125058183,300,15880
mrc,open-decider,0.25,known,ans_terms,bins,hybrid0.5,typed,0.013497339772850017,0.030723135141172683,0.004698458696455942,0.05626298108136323,-1.2762363293967351,-13.359671635455266,11.73255553312869,300,15880
mrc,open-decider,0.25,known,ans_terms,bins,lingua,random_word,0.0672470984545813,0.017093934940067466,-0.008360532220580042,0.04064517978734272,0.7458041263800741,0.5326558081574451,1.1843719218309123,300,15880
mrc,open-decider,0.25,known,ans_terms,bins,typed,random_sent,0.08268365547276849,0.0050382525286257,-0.023206262023129674,0.03305675746956841,0.9390659193788907,0.7013662424866216,1.4104030438956072,300,15880
mrc,open-decider,0.25,known,ans_terms,bins,hybrid0.5,lingua,0.006815236917277853,0.0023008959709979043,-0.02469945494342432,0.02910762409200279,0.6623894372380924,-3.991193205497875,4.3167603189630555,300,15880
mrc,open-decider,0.25,known,ans_terms,bins,random_word,random_sent,0.022118659873759352,0.01636655675873301,-0.0007198379322655309,0.03398310902138748,0.26005658334890325,-0.06633335963189767,1.060095429418927,300,15880
mrc,open-decider,0.25,known,ans_terms,linear,lingua,random_sent,0.08936575832834065,0.04057581924730551,0.016262624235437353,0.06369449200987863,0.5459578701472546,0.40513804011856736,0.7599209841202658,300,15880
mrc,open-decider,0.25,known,ans_terms,linear,hybrid0.5,typed,0.013497339772850017,0.027241587875962203,0.001511023514212863,0.05304508499538528,-1.0182931106734698,-10.693333245927445,9.333494665076918,300,15880
mrc,open-decider,0.25,known,ans_terms,linear,lingua,random_word,0.0672470984545813,0.02132228744321195,-0.004146697765489975,0.045166935939602255,0.6829262833159556,0.4786342266537499,1.0868013914603392,300,15880
mrc,open-decider,0.25,known,ans_terms,linear,typed,random_sent,0.08268365547276849,0.01563282524458387,-0.012269053583017027,0.04352006474916158,0.810932098306509,0.5973173323923225,1.210930608372925,300,15880
mrc,open-decider,0.25,known,ans_terms,linear,hybrid0.5,lingua,0.006815236917277853,0.0022985938732405647,-0.024170696738612708,0.02904086683393353,0.6627272241390149,-3.5208034242095665,4.072745299221484,300,15880
mrc,open-decider,0.25,known,ans_terms,linear,random_word,random_sent,0.022118659873759352,0.01925353180409356,0.0024426585831021134,0.03619110665226303,0.12953443318981817,-0.1478265100232423,0.4847819603267806,300,15880
mrc,open-decider,0.25,known,doc_content,bins,lingua,random_sent,0.08936575832834065,0.06418806167791523,0.004955869745960474,0.12909767365256714,0.281737626596526,-0.341434389390441,0.9345066515961694,300,15880
mrc,open-decider,0.25,known,doc_content,bins,hybrid0.5,typed,0.013497339772850017,0.006909670528570763,-0.03935693908265137,0.057349718141481716,0.48807167598539614,-11.63586018180034,9.49035888360442,300,15880
mrc,open-decider,0.25,known,doc_content,bins,lingua,random_word,0.0672470984545813,0.03994717648325187,-0.02113218857920191,0.10358853225843274,0.40596431070952155,-0.4337892664140977,1.4114918852226876,300,15880
mrc,open-decider,0.25,known,doc_content,bins,typed,random_sent,0.08268365547276849,0.08347711646961384,0.05345820352005175,0.11190877540370579,-0.009596346367471309,-0.04887405938414389,0.0300428448033407,300,15880
mrc,open-decider,0.25,known,doc_content,bins,hybrid0.5,lingua,0.006815236917277853,0.026198725320269373,-0.013892223601885759,0.0643044526750436,-2.8441400700026853,-19.145406652390065,16.838187440674382,300,15880
mrc,open-decider,0.25,known,doc_content,bins,random_word,random_sent,0.022118659873759352,0.024240885194663362,0.0067871094576811355,0.042353442604671644,-0.09594728310921452,-0.6511442504791124,0.06747366145540178,300,15880
mrc,open-decider,0.25,known,doc_content,linear,lingua,random_sent,0.08936575832834065,0.04441800504237267,-0.0118955398496011,0.10291181786144572,0.5029639330181083,-0.09176033567838394,1.1629014860086837,300,15880
mrc,open-decider,0.25,known,doc_content,linear,hybrid0.5,typed,0.013497339772850017,-0.009803412081656582,-0.046814290881071974,0.02772135264130766,1.7263217972312002,-11.67109522197322,18.680311129569045,300,15880
mrc,open-decider,0.25,known,doc_content,linear,lingua,random_word,0.0672470984545813,0.022169756556258507,-0.03671430218339627,0.08213442958774049,0.6703239683830825,-0.12898357034539612,1.6727254590870435,300,15880
mrc,open-decider,0.25,known,doc_content,linear,typed,random_sent,0.08268365547276849,0.08284394267929276,0.05307757307992991,0.11194501177867754,-0.0019385597505068297,-0.014571254753828899,0.015277751948501356,300,15880
mrc,open-decider,0.25,known,doc_content,linear,hybrid0.5,lingua,0.006815236917277853,0.02862252555526351,-0.010800439167510091,0.06653176538646997,-3.199784380598751,-18.866754208644124,19.018498817846574,300,15880
mrc,open-decider,0.25,known,doc_content,linear,random_word,random_sent,0.022118659873759352,0.022248248486114165,0.004610001386661539,0.03993350728376696,-0.005858791314411915,-0.07181946390327933,0.04721916132710786,300,15880
mrc,open-decider,0.25,known,content_ans,bins,lingua,random_sent,0.08936575832834065,0.03857508372975141,0.012081564084632143,0.06428881280656722,0.5683460371026914,0.38877387960778825,0.8309615992430291,300,15880
mrc,open-decider,0.25,known,content_ans,bins,hybrid0.5,typed,0.013497339772850017,0.03673442205346506,0.0077482063714246745,0.06580419082919783,-1.7216046029571381,-18.90271812057265,14.661777802537669,300,15880
mrc,open-decider,0.25,known,content_ans,bins,lingua,random_word,0.0672470984545813,0.023810767429456696,-0.00643765602536114,0.052619949315637085,0.6459212668404051,0.3485058370554809,1.1289345178399408,300,15880
mrc,open-decider,0.25,known,content_ans,bins,typed,random_sent,0.08268365547276849,-0.0016463146039523663,-0.03213944993562577,0.030418551837089986,1.0199110041100514,0.6953950749768907,1.5291282927599794,300,15880
mrc,open-decider,0.25,known,content_ans,bins,hybrid0.5,lingua,0.006815236917277853,-0.00348697628023871,-0.03189956650141918,0.025224304412066426,1.5116441765067032,-8.024821660945028,8.930246930307097,300,15880
mrc,open-decider,0.25,known,content_ans,bins,random_word,random_sent,0.022118659873759352,0.014764316300294712,-0.006755734591674957,0.03815221093288349,0.3324949890924235,-0.9527779994815794,1.7407974949787388,300,15880
mrc,open-decider,0.25,known,content_ans,linear,lingua,random_sent,0.08936575832834065,0.042911608236225036,0.01834562193148153,0.0668867818996863,0.5198204654789301,0.3587997079378561,0.7407243782002162,300,15880
mrc,open-decider,0.25,known,content_ans,linear,hybrid0.5,typed,0.013497339772850017,0.03191174188592429,0.005561352879030204,0.05843299389385757,-1.364298626468229,-14.484110780976728,12.495684589631152,300,15880
mrc,open-decider,0.25,known,content_ans,linear,lingua,random_word,0.0672470984545813,0.02453073783771098,-0.0008909699203091292,0.050148876257563146,0.635214925231621,0.4103168084225388,1.0195751184419075,300,15880
mrc,open-decider,0.25,known,content_ans,linear,typed,random_sent,0.08268365547276849,0.005012737390209718,-0.026575063941994752,0.03692669037852249,0.9393745068290958,0.6290489737320795,1.4444299218272656,300,15880
mrc,open-decider,0.25,known,content_ans,linear,hybrid0.5,lingua,0.006815236917277853,-0.005987128960091029,-0.034108215752539854,0.02135215948578324,1.8784916845535595,-10.31585662309446,11.10514779000674,300,15880
mrc,open-decider,0.25,known,content_ans,linear,random_word,random_sent,0.022118659873759352,0.018380870398514056,0.0016248596397392847,0.035341915536999245,0.16898806241329534,-0.05573092621015457,0.6443745677992545,300,15880
mrc,open-decider,0.25,known,all,bins,lingua,random_sent,0.08936575832834065,0.05663918016045584,-0.005406851913551147,0.1228575051137272,0.36620937124086594,-0.34885164026715915,1.0672144213559016,300,15880
mrc,open-decider,0.25,known,all,bins,hybrid0.5,typed,0.013497339772850017,0.044323592989517435,-0.0006167697508482994,0.09334945301560353,-2.283876210827456,-29.603044595326125,21.52717057388589,300,15880
mrc,open-decider,0.25,known,all,bins,lingua,random_word,0.0672470984545813,0.020102884225653872,-0.04503856928469884,0.08350050096557828,0.7010594555357453,-0.1875697537819773,1.8232751485613612,300,15880
mrc,open-decider,0.25,known,all,bins,typed,random_sent,0.08268365547276849,-0.0032789169490069544,-0.035976613985207406,0.029225539748459928,1.0396561682022738,0.6979579349344142,1.5972220010674794,300,15880
mrc,open-decider,0.25,known,all,bins,hybrid0.5,lingua,0.006815236917277853,-0.015594504119945361,-0.06184023136083227,0.028358707919479507,3.2881822465203645,-18.67712149166793,25.15916984885524,300,15880
mrc,open-decider,0.25,known,all,bins,random_word,random_sent,0.022118659873759352,0.03653629593480197,-0.001610988251473356,0.07613895180463454,-0.6518313561187807,-5.01715935590361,1.2053956265163184,300,15880
mrc,open-decider,0.25,known,all,linear,lingua,random_sent,0.08936575832834065,0.03951154496173728,-0.01945161419884121,0.10319989423677135,0.5578670656319273,-0.06902853441322303,1.2519588884183328,300,15880
mrc,open-decider,0.25,known,all,linear,hybrid0.5,typed,0.013497339772850017,0.02275760563929547,-0.015020396215752371,0.061365327188635854,-0.6860808146115234,-11.107870820296219,9.851337671091981,300,15880
mrc,open-decider,0.25,known,all,linear,lingua,random_word,0.0672470984545813,0.01935042013078137,-0.039302925451658054,0.0761313467398576,0.7122489954886211,-0.07277311632289253,1.751142024023103,300,15880
mrc,open-decider,0.25,known,all,linear,typed,random_sent,0.08268365547276849,0.002151334153242186,-0.030316150243645385,0.0339642165972315,0.973981143662054,0.6488855026142607,1.47896620522237,300,15880
mrc,open-decider,0.25,known,all,linear,hybrid0.5,lingua,0.006815236917277853,-0.014602605169199624,-0.05748152366138407,0.028155395611372525,3.1426408716884646,-18.427219488113618,24.16075632490502,300,15880
mrc,open-decider,0.25,known,all,linear,random_word,random_sent,0.022118659873759352,0.020161124830955914,-0.011996183104410996,0.0553206630999598,0.08850152106754783,-2.221346284349257,2.014129831499528,300,15880
fever,oai-luna,0.25,hidden,none,none,lingua,random_sent,0.21007013820036402,0.21007013820036402,0.18656464955942975,0.2343721760172062,0.0,0.0,0.0,200,54308
fever,oai-luna,0.25,hidden,none,none,hybrid0.5,typed,0.057419395320611355,0.057419395320611355,0.03576358254085151,0.07920327815953891,0.0,0.0,0.0,200,54308
fever,oai-luna,0.25,hidden,none,none,lingua,random_word,0.14676914256769122,0.14676914256769122,0.1262097201409843,0.168725395727861,0.0,0.0,0.0,200,54308
fever,oai-luna,0.25,hidden,none,none,typed,random_sent,0.17828265704037374,0.17828265704037374,0.14950768107234041,0.20849775582734453,0.0,0.0,0.0,200,54308
fever,oai-luna,0.25,hidden,none,none,hybrid0.5,lingua,0.025631914160621078,0.025631914160621078,0.004016531657662062,0.04862914424939327,0.0,0.0,0.0,200,54308
fever,oai-luna,0.25,hidden,none,none,random_word,random_sent,0.0633009956326728,0.0633009956326728,0.044811152725847576,0.08098477450689616,0.0,0.0,0.0,200,54308
fever,oai-luna,0.25,hidden,ev_words,bins,lingua,random_sent,0.21007013820036402,0.02692194671424287,0.002383628353532249,0.0506076777869596,0.8718430570623759,0.767008989330413,0.9879783826271823,200,54308
fever,oai-luna,0.25,hidden,ev_words,bins,hybrid0.5,typed,0.057419395320611355,0.0036626143082043143,-0.010055160922378145,0.016445868481212284,0.9362129418508597,0.7468503292858177,1.2210640574734621,200,54308
fever,oai-luna,0.25,hidden,ev_words,bins,lingua,random_word,0.14676914256769122,0.1570574578769752,0.1380308715904911,0.17831285058351826,-0.07009862651843801,-0.1377961497040787,-0.01569308400525538,200,54308
fever,oai-luna,0.25,hidden,ev_words,bins,typed,random_sent,0.17828265704037374,0.024367946593669212,0.008676098754023196,0.04059701869961461,0.8633184685588858,0.7803723988562049,0.9500935010649231,200,54308
fever,oai-luna,0.25,hidden,ev_words,bins,hybrid0.5,lingua,0.025631914160621078,0.0011086141876306584,-0.019068622966903523,0.02246421203786491,0.9567486774228572,0.25796958462138475,3.2924264891073913,200,54308
fever,oai-luna,0.25,hidden,ev_words,bins,random_word,random_sent,0.0633009956326728,-0.13013551116273234,-0.15576206671466256,-0.10652869091805758,3.055820921331021,2.404661133690514,4.154968703041208,200,54308
fever,oai-luna,0.25,hidden,ev_words,linear,lingua,random_sent,0.21007013820036402,0.2091745907244198,0.18940230802173286,0.22951425011214235,0.0042630879553668954,-0.04822052357185685,0.04950239147992539,200,54308
fever,oai-luna,0.25,hidden,ev_words,linear,hybrid0.5,typed,0.057419395320611355,0.07258983163658383,0.056621398742329944,0.0897241780997138,-0.26420404170517053,-0.6255683524629712,-0.07806811968810466,200,54308
fever,oai-luna,0.25,hidden,ev_words,linear,lingua,random_word,0.14676914256769122,0.14337608992261358,0.12458130253552196,0.16396958304221643,0.02311829711420932,-0.011548712097638792,0.055312697047137475,200,54308
fever,oai-luna,0.25,hidden,ev_words,linear,typed,random_sent,0.17828265704037374,0.049927421650199776,0.03438020439450451,0.0662733439999921,0.7199535699151418,0.6545742267440301,0.7889986402915246,200,54308
fever,oai-luna,0.25,hidden,ev_words,linear,hybrid0.5,lingua,0.025631914160621078,-0.08665733743763618,-0.10552853512739112,-0.06792130682085017,4.380837533030206,2.324973442755994,19.779986802482323,200,54308
fever,oai-luna,0.25,hidden,ev_words,linear,random_word,random_sent,0.0633009956326728,0.06579850080180621,0.050960688342662396,0.0800789817615014,-0.03945443739346688,-0.2419523290228037,0.08586337119965082,200,54308
fever,oai-luna,0.25,hidden,ev_content,bins,lingua,random_sent,0.21007013820036402,0.012818935151202821,-0.011464765250753793,0.03546192221565344,0.9389778325419286,0.8358001222852213,1.0569873592764933,200,54308
fever,oai-luna,0.25,hidden,ev_content,bins,hybrid0.5,typed,0.057419395320611355,-0.004769061037244164,-0.017551570311156804,0.0076665797104919055,1.0830566224289766,0.8862799098704092,1.3869788995354237,200,54308
fever,oai-luna,0.25,hidden,ev_content,bins,lingua,random_word,0.14676914256769122,0.09633541723456775,0.07462170852915688,0.1174242828824831,0.3436262176830732,0.26190047660523613,0.43876909874333175,200,54308
fever,oai-luna,0.25,hidden,ev_content,bins,typed,random_sent,0.17828265704037374,0.024495979970525755,0.008866288108841026,0.040702962840680305,0.8626003203161908,0.7799643991473683,0.9461873452376903,200,54308
fever,oai-luna,0.25,hidden,ev_content,bins,hybrid0.5,lingua,0.025631914160621078,0.006907983782078769,-0.011800895817792334,0.025940510909618606,0.7304928637482849,0.05087420593804338,2.2718463598059366,200,54308
fever,oai-luna,0.25,hidden,ev_content,bins,random_word,random_sent,0.0633009956326728,-0.08351648208336493,-0.10784874256833882,-0.06043742438721269,2.3193549524560386,1.8134503787400644,3.1586148212107714,200,54308
fever,oai-luna,0.25,hidden,ev_content,linear,lingua,random_sent,0.21007013820036402,0.14936944328326393,0.13108316467296172,0.16839780848866293,0.2889544198766796,0.24633581126787854,0.3322903463323898,200,54308
fever,oai-luna,0.25,hidden,ev_content,linear,hybrid0.5,typed,0.057419395320611355,0.056898941226757156,0.043062268261454484,0.07208592623727533,0.009064081761017362,-0.2580579934689125,0.15157533974143153,200,54308
fever,oai-luna,0.25,hidden,ev_content,linear,lingua,random_word,0.14676914256769122,0.0838625947153891,0.06482217950108815,0.10300580739333003,0.42860881212335944,0.3722586290842719,0.4963594196676523,200,54308
fever,oai-luna,0.25,hidden,ev_content,linear,typed,random_sent,0.17828265704037374,0.04350117650383944,0.027908282184450708,0.05944683193873551,0.7559988322701058,0.6865999454849822,0.8306327765597812,200,54308
fever,oai-luna,0.25,hidden,ev_content,linear,hybrid0.5,lingua,0.025631914160621078,-0.04896932555266734,-0.0659417345362184,-0.031243478954363607,2.9104825822138594,1.6101618765024943,12.68450356981874,200,54308
fever,oai-luna,0.25,hidden,ev_content,linear,random_word,random_sent,0.0633009956326728,0.06550684856787484,0.05047825042109915,0.07991473067482413,-0.03484704961044072,-0.2546654677157853,0.09761701935485667,200,54308
fever,oai-luna,0.25,hidden,ev_breadth,bins,lingua,random_sent,0.21007013820036402,-0.041039648364291935,-0.06777371137660133,-0.016015986028662287,1.1953616478566245,1.0730012983207997,1.3459699481770486,200,54308
fever,oai-luna,0.25,hidden,ev_breadth,bins,hybrid0.5,typed,0.057419395320611355,-0.05766726195249418,-0.07476670805865608,-0.040793915022427046,2.00431677537701,1.5818982903548007,2.841005078247542,200,54308
fever,oai-luna,0.25,hidden,ev_breadth,bins,lingua,random_word,0.14676914256769122,0.1421096517587544,0.12108862476430421,0.16391531701948525,0.031747073856398855,0.005672749369765562,0.0568323982534756,200,54308
fever,oai-luna,0.25,hidden,ev_breadth,bins,typed,random_sent,0.17828265704037374,0.04988621148166671,0.03222712888856824,0.0679413733131913,0.7201847206575482,0.6395748060287049,0.8040199676077409,200,54308
fever,oai-luna,0.25,hidden,ev_breadth,bins,hybrid0.5,lingua,0.025631914160621078,0.03325859789346447,0.011236568568981134,0.0564953100914735,-0.2975463980197175,-1.7185026913945154,-0.03213825545004601,200,54308
fever,oai-luna,0.25,hidden,ev_breadth,bins,random_word,random_sent,0.0633009956326728,-0.18314930012304634,-0.21270942005354643,-0.15797017839141353,3.8933083641501818,3.053000815363492,5.423187986087655,200,54308
fever,oai-luna,0.25,hidden,ev_breadth,linear,lingua,random_sent,0.21007013820036402,-0.054508462729352,-0.08150784247383447,-0.02931135223396722,1.2594774449920247,1.1328749438705992,1.4195590267382168,200,54308
fever,oai-luna,0.25,hidden,ev_breadth,linear,hybrid0.5,typed,0.057419395320611355,-0.07506167101561663,-0.09261575873051064,-0.058061968254490955,2.307252899416591,1.8093253591658451,3.3137585920159225,200,54308
fever,oai-luna,0.25,hidden,ev_breadth,linear,lingua,random_word,0.14676914256769122,0.1392931346720526,0.11820336141481723,0.16100070996495752,0.05093719132542196,0.02481571616763396,0.07819135625880619,200,54308
fever,oai-luna,0.25,hidden,ev_breadth,linear,typed,random_sent,0.17828265704037374,0.05899120654034181,0.04045566400584992,0.07758378716300472,0.6691141610763479,0.5925515033023552,0.7507901891701928,200,54308
fever,oai-luna,0.25,hidden,ev_breadth,linear,hybrid0.5,lingua,0.025631914160621078,0.038437998254077184,0.016670608672704614,0.06181495554530825,-0.4996148166386418,-2.619974664274359,-0.16907936213034352,200,54308
fever,oai-luna,0.25,hidden,ev_breadth,linear,random_word,random_sent,0.0633009956326728,-0.1938015974014046,-0.22224025072520376,-0.16820636747506013,4.0615884547220915,3.199119666533297,5.6500147370754465,200,54308
fever,oai-luna,0.25,hidden,q_terms,bins,lingua,random_sent,0.21007013820036402,0.15124792684851793,0.12760946557599923,0.17370845452479663,0.28001224665136226,0.20780837262502377,0.3606873097226745,200,54308
fever,oai-luna,0.25,hidden,q_terms,bins,hybrid0.5,typed,0.057419395320611355,0.04229016685376148,0.023344215468845696,0.06137680937939733,0.26348637742304926,0.03202087469658156,0.4852167402883706,200,54308
fever,oai-luna,0.25,hidden,q_terms,bins,lingua,random_word,0.14676914256769122,0.07082434847299977,0.048381230861481474,0.09084091343198998,0.5174438765945985,0.4158294422886295,0.639758423994565,200,54308
fever,oai-luna,0.25,hidden,q_terms,bins,typed,random_sent,0.17828265704037374,0.09272457235640628,0.06932663934107705,0.11584290507750876,0.4799013325485274,0.39907520441801675,0.5672283366252365,200,54308
fever,oai-luna,0.25,hidden,q_terms,bins,hybrid0.5,lingua,0.025631914160621078,-0.01623318763835016,-0.03866850149475596,0.0067201214273250424,1.633319366498566,0.7587878410281816,6.8419571639109025,200,54308
fever,oai-luna,0.25,hidden,q_terms,bins,random_word,random_sent,0.0633009956326728,0.08042357837551815,0.061393882650720946,0.09894597949564253,-0.2704946829305088,-0.5230703392137737,-0.0878662098314924,200,54308
fever,oai-luna,0.25,hidden,q_terms,linear,lingua,random_sent,0.21007013820036402,0.15348395645203122,0.129204260569452,0.17643949537371054,0.2693680417078659,0.19683839076911677,0.3520240144662545,200,54308
fever,oai-luna,0.25,hidden,q_terms,linear,hybrid0.5,typed,0.057419395320611355,0.04487937294649515,0.025135896880210784,0.06516740386152887,0.21839349411634823,-0.019653390838344182,0.44112346123160895,200,54308
fever,oai-luna,0.25,hidden,q_terms,linear,lingua,random_word,0.14676914256769122,0.07619759234369089,0.053292710255869576,0.09745653427614678,0.4808337024347752,0.3736798270571802,0.6040478331045357,200,54308
fever,oai-luna,0.25,hidden,q_terms,linear,typed,random_sent,0.17828265704037374,0.0913240148567638,0.06644923430507506,0.11585965735111237,0.48775715836407674,0.4030653780244381,0.5802511699238466,200,54308
fever,oai-luna,0.25,hidden,q_terms,linear,hybrid0.5,lingua,0.025631914160621078,-0.017280568648772282,-0.03981185908287122,0.006103162865094971,1.674181746259155,0.7919753733775785,7.124148593397378,200,54308
fever,oai-luna,0.25,hidden,q_terms,linear,random_word,random_sent,0.0633009956326728,0.07728636410834033,0.0583761505493314,0.09573827467982313,-0.22093441557890725,-0.46321778005036146,-0.04768270161246177,200,54308
fever,oai-luna,0.25,hidden,doc_content,bins,lingua,random_sent,0.21007013820036402,0.1583111390514921,0.11371533491645235,0.2021547672989366,0.24638913265960916,0.04610968197718406,0.44075708409043435,200,54308
fever,oai-luna,0.25,hidden,doc_content,bins,hybrid0.5,typed,0.057419395320611355,0.01837219056562528,-0.014726345642559372,0.05095735412738004,0.6800351089898996,0.18269897659680456,1.3314673589201822,200,54308
fever,oai-luna,0.25,hidden,doc_content,bins,lingua,random_word,0.14676914256769122,0.09528906106131886,0.05444689913658041,0.1367616271059739,0.3507554831059212,0.06678402318646244,0.6187105437621554,200,54308
fever,oai-luna,0.25,hidden,doc_content,bins,typed,random_sent,0.17828265704037374,0.1787544084331913,0.15022897335508376,0.20890280918144422,-0.002646086841249673,-0.027024589429338393,0.017576574334361623,200,54308
fever,oai-luna,0.25,hidden,doc_content,bins,hybrid0.5,lingua,0.025631914160621078,0.038815459947324465,0.01018691363362446,0.06731909924831397,-0.5143410556109611,-3.004532943383056,0.42352894225622245,200,54308
fever,oai-luna,0.25,hidden,doc_content,bins,random_word,random_sent,0.0633009956326728,0.06302207799017324,0.0437447687675573,0.08076552499658905,0.0044062125676201935,-0.044163034605108106,0.05516636112481924,200,54308
fever,oai-luna,0.25,hidden,doc_content,linear,lingua,random_sent,0.21007013820036402,0.16439887633925357,0.1210217386270359,0.20940800412643776,0.2174095863998975,0.002471307922548072,0.4039848522360464,200,54308
fever,oai-luna,0.25,hidden,doc_content,linear,hybrid0.5,typed,0.057419395320611355,0.035149760796041846,0.006290431779743647,0.06545629231707698,0.3878416761483304,-0.012402069491131488,0.8640929083371287,200,54308
fever,oai-luna,0.25,hidden,doc_content,linear,lingua,random_word,0.14676914256769122,0.10121402184393515,0.059498154759198986,0.14565708996415683,0.31038622919491166,0.000501087244610709,0.5810858854682633,200,54308
fever,oai-luna,0.25,hidden,doc_content,linear,typed,random_sent,0.17828265704037374,0.17865735760786197,0.15005521844496045,0.2087670587275851,-0.0021017219156844735,-0.01136311376264818,0.005826896465569043,200,54308
fever,oai-luna,0.25,hidden,doc_content,linear,hybrid0.5,lingua,0.025631914160621078,0.04940824206465025,0.020076527433358648,0.07925974754725854,-0.9276064110950135,-4.770156102372603,0.022473441171210997,200,54308
fever,oai-luna,0.25,hidden,doc_content,linear,random_word,random_sent,0.0633009956326728,0.06318485449531842,0.04462153899557804,0.08076149640535103,0.001834744243650266,-0.017539663200786048,0.021969932127815475,200,54308
fever,oai-luna,0.25,hidden,content_ans,bins,lingua,random_sent,0.21007013820036402,0.012818935151202821,-0.011464765250753793,0.03546192221565344,0.9389778325419286,0.8358001222852213,1.0569873592764933,200,54308
fever,oai-luna,0.25,hidden,content_ans,bins,hybrid0.5,typed,0.057419395320611355,-0.004769061037244164,-0.017551570311156804,0.0076665797104919055,1.0830566224289766,0.8862799098704092,1.3869788995354237,200,54308
fever,oai-luna,0.25,hidden,content_ans,bins,lingua,random_word,0.14676914256769122,0.09633541723456775,0.07462170852915688,0.1174242828824831,0.3436262176830732,0.26190047660523613,0.43876909874333175,200,54308
fever,oai-luna,0.25,hidden,content_ans,bins,typed,random_sent,0.17828265704037374,0.024495979970525755,0.008866288108841026,0.040702962840680305,0.8626003203161908,0.7799643991473683,0.9461873452376903,200,54308
fever,oai-luna,0.25,hidden,content_ans,bins,hybrid0.5,lingua,0.025631914160621078,0.006907983782078769,-0.011800895817792334,0.025940510909618606,0.7304928637482849,0.05087420593804338,2.2718463598059366,200,54308
fever,oai-luna,0.25,hidden,content_ans,bins,random_word,random_sent,0.0633009956326728,-0.08351648208336493,-0.10784874256833882,-0.06043742438721269,2.3193549524560386,1.8134503787400644,3.1586148212107714,200,54308
fever,oai-luna,0.25,hidden,content_ans,linear,lingua,random_sent,0.21007013820036402,0.14936944328326393,0.13108316467296172,0.16839780848866293,0.2889544198766796,0.24633581126787854,0.3322903463323898,200,54308
fever,oai-luna,0.25,hidden,content_ans,linear,hybrid0.5,typed,0.057419395320611355,0.056898941226757156,0.043062268261454484,0.07208592623727533,0.009064081761017362,-0.2580579934689125,0.15157533974143153,200,54308
fever,oai-luna,0.25,hidden,content_ans,linear,lingua,random_word,0.14676914256769122,0.0838625947153891,0.06482217950108815,0.10300580739333003,0.42860881212335944,0.3722586290842719,0.4963594196676523,200,54308
fever,oai-luna,0.25,hidden,content_ans,linear,typed,random_sent,0.17828265704037374,0.04350117650383944,0.027908282184450708,0.05944683193873551,0.7559988322701058,0.6865999454849822,0.8306327765597812,200,54308
fever,oai-luna,0.25,hidden,content_ans,linear,hybrid0.5,lingua,0.025631914160621078,-0.04896932555266734,-0.0659417345362184,-0.031243478954363607,2.9104825822138594,1.6101618765024943,12.68450356981874,200,54308
fever,oai-luna,0.25,hidden,content_ans,linear,random_word,random_sent,0.0633009956326728,0.06550684856787484,0.05047825042109915,0.07991473067482413,-0.03484704961044072,-0.2546654677157853,0.09761701935485667,200,54308
fever,oai-luna,0.25,hidden,all,bins,lingua,random_sent,0.21007013820036402,0.06809488199160954,0.027310774588137805,0.10559075778923734,0.6758469215331266,0.4957825414098109,0.8653357841322622,200,54308
fever,oai-luna,0.25,hidden,all,bins,hybrid0.5,typed,0.057419395320611355,0.0218803547030675,-0.0013178853178624683,0.044691088910270314,0.618937911468857,0.21195286708794892,1.0255491238706667,200,54308
fever,oai-luna,0.25,hidden,all,bins,lingua,random_word,0.14676914256769122,0.07981749883835329,0.041082705950208645,0.11787146655827817,0.45616975447314645,0.21808007911845342,0.7081460767911677,200,54308
fever,oai-luna,0.25,hidden,all,bins,typed,random_sent,0.17828265704037374,0.017502537959283592,0.0002188969257268273,0.03512771878921598,0.9018270298982588,0.8106579438349442,0.9985616603682699,200,54308
fever,oai-luna,0.25,hidden,all,bins,hybrid0.5,lingua,0.025631914160621078,-0.028711989329258447,-0.0549709577125091,-0.0005984010629318706,2.1201656321621645,0.9204828493411702,8.511756635992892,200,54308
fever,oai-luna,0.25,hidden,all,bins,random_word,random_sent,0.0633009956326728,-0.01172261684674375,-0.0418290600455144,0.0159136018827727,1.18518850658793,0.7682384015032686,1.7678870928800285,200,54308
fever,oai-luna,0.25,hidden,all,linear,lingua,random_sent,0.21007013820036402,0.06941514512629841,0.03349502467934823,0.10218796548954068,0.6695620533172091,0.5051884212958019,0.8392748380662303,200,54308
fever,oai-luna,0.25,hidden,all,linear,hybrid0.5,typed,0.057419395320611355,0.016339338948387534,-0.005609877729255534,0.036627205277300894,0.7154386796107144,0.37594806359579297,1.1155065940637205,200,54308
fever,oai-luna,0.25,hidden,all,linear,lingua,random_word,0.14676914256769122,0.06070664920613866,0.02591522028259985,0.09424395609320026,0.5863800241379742,0.36806895179294324,0.8163064868651329,200,54308
fever,oai-luna,0.25,hidden,all,linear,typed,random_sent,0.17828265704037374,0.020409150290589557,0.0026831886981386758,0.03838608193000492,0.8855236362897165,0.7956522071325934,0.9829893670017351,200,54308
fever,oai-luna,0.25,hidden,all,linear,hybrid0.5,lingua,0.025631914160621078,-0.03266665588732132,-0.05681460172362861,-0.008481935343066271,2.2744524533992037,1.1222696503897849,9.127766345637497,200,54308
fever,oai-luna,0.25,hidden,all,linear,random_word,random_sent,0.0633009956326728,0.008708495920159747,-0.017411542407751942,0.03395743920190102,0.8624271888124164,0.49899433845046315,1.3403109135705993,200,54308
fever,oai-luna,0.25,known,none,none,lingua,random_sent,0.22666666666666715,0.22666666666666715,0.1600000000000005,0.29170833333333523,0.0,0.0,0.0,200,1995
fever,oai-luna,0.25,known,none,none,hybrid0.5,typed,-0.03499999999999981,-0.03499999999999981,-0.06999999999999995,-0.005000000000000003,0.0,,,200,1995
fever,oai-luna,0.25,known,none,none,lingua,random_word,0.17333333333333314,0.17333333333333314,0.115,0.22999999999999984,0.0,0.0,0.0,200,1995
fever,oai-luna,0.25,known,none,none,typed,random_sent,0.3566666666666668,0.3566666666666668,0.29662500000000047,0.42166666666666636,0.0,0.0,0.0,200,1995
fever,oai-luna,0.25,known,none,none,hybrid0.5,lingua,0.09499999999999983,0.09499999999999983,0.030000000000000082,0.15499999999999997,0.0,0.0,0.0,200,1995
fever,oai-luna,0.25,known,none,none,random_word,random_sent,0.05333333333333401,0.05333333333333401,0.008333333333333902,0.09999999999999912,0.0,0.0,0.0,200,1995
fever,oai-luna,0.25,known,ev_words,bins,lingua,random_sent,0.22666666666666715,0.15001534375085235,0.08196452708782632,0.22011004016141242,0.3381676010991822,0.10651735086470779,0.5763372048115045,200,1995
fever,oai-luna,0.25,known,ev_words,bins,hybrid0.5,typed,-0.03499999999999981,-0.006090591311934367,-0.040723580386237426,0.0273413257663961,0.8259831053733029,0.22612744851931935,3.734795652481934,200,1995
fever,oai-luna,0.25,known,ev_words,bins,lingua,random_word,0.17333333333333314,0.1727764987110137,0.11822735279317273,0.23148054719129713,0.0032125074364584005,-0.11406799903089758,0.09699840777179078,200,1995
fever,oai-luna,0.25,known,ev_words,bins,typed,random_sent,0.3566666666666668,0.055727746659182315,0.004376488906709188,0.10854797603679883,0.8437539813293955,0.7157840081905645,0.9872884887180838,200,1995
fever,oai-luna,0.25,known,ev_words,bins,hybrid0.5,lingua,0.09499999999999983,-0.10037818840360441,-0.18505212773192853,-0.017478410709789487,2.056612509511627,1.1301774692912263,6.075550658309233,200,1995
fever,oai-luna,0.25,known,ev_words,bins,random_word,random_sent,0.05333333333333401,-0.02276115496016134,-0.08310960179340192,0.03332023850712233,1.4267716555030199,0.37935214732018535,5.423895848931449,200,1995
fever,oai-luna,0.25,known,ev_words,linear,lingua,random_sent,0.22666666666666715,0.22084643093561168,0.15780101002647376,0.2819804090092694,0.025677510578185903,-0.06211605159435633,0.10452103005668607,200,1995
fever,oai-luna,0.25,known,ev_words,linear,hybrid0.5,typed,-0.03499999999999981,-0.0034694059169892433,-0.035557341776514,0.025947321406703586,0.9008741166574497,0.39755276696687275,3.9062424046287467,200,1995
fever,oai-luna,0.25,known,ev_words,linear,lingua,random_word,0.17333333333333314,0.1669528667130274,0.11124839756326288,0.22135567935092607,0.036810384347917835,-0.024191348404178765,0.09454157780163751,200,1995
fever,oai-luna,0.25,known,ev_words,linear,typed,random_sent,0.3566666666666668,0.07534657747666149,0.024815673752931033,0.12823829470717157,0.788747913616837,0.6629776906298139,0.9251842355357691,200,1995
fever,oai-luna,0.25,known,ev_words,linear,hybrid0.5,lingua,0.09499999999999983,-0.14896925937593944,-0.22521502717035596,-0.07517573522496887,2.5680974671151544,1.5258179797442968,7.382730772685711,200,1995
fever,oai-luna,0.25,known,ev_words,linear,random_word,random_sent,0.05333333333333401,0.05389356422258429,0.014359212720661754,0.09417530592899055,-0.010504329173442573,-0.8139033077045502,0.3109811181531675,200,1995
fever,oai-luna,0.25,known,ev_content,bins,lingua,random_sent,0.22666666666666715,0.10555568127380512,0.036808014616246394,0.17388650954172197,0.5343131708508608,0.32064490611226704,0.8075557369299646,200,1995
fever,oai-luna,0.25,known,ev_content,bins,hybrid0.5,typed,-0.03499999999999981,-0.010124479908171925,-0.042020976622813545,0.020238462938847082,0.7107291454808006,0.04259207018130572,2.7865609189367353,200,1995
fever,oai-luna,0.25,known,ev_content,bins,lingua,random_word,0.17333333333333314,0.119863101174843,0.05493282557510463,0.18504934901936065,0.30848210860667424,0.10243468961204322,0.5746453621449583,200,1995
fever,oai-luna,0.25,known,ev_content,bins,typed,random_sent,0.3566666666666668,0.05653021719190381,0.0038402853902145123,0.10996933765878099,0.8415040639479333,0.710870147573864,0.9871374392663391,200,1995
fever,oai-luna,0.25,known,ev_content,bins,hybrid0.5,lingua,0.09499999999999983,-0.05914994399007323,-0.1352191181360256,0.015466218533601368,1.6226309893691928,0.8867304512940485,4.83506139674029,200,1995
fever,oai-luna,0.25,known,ev_content,bins,random_word,random_sent,0.05333333333333401,-0.014307419901037888,-0.07453318509968537,0.044123058950559166,1.2682641231444571,0.2584129982562574,4.79469335260338,200,1995
fever,oai-luna,0.25,known,ev_content,linear,lingua,random_sent,0.22666666666666715,0.15648265547595847,0.09791761351797555,0.21537202553545817,0.30963534348842003,0.21067980509062634,0.436928352970316,200,1995
fever,oai-luna,0.25,known,ev_content,linear,hybrid0.5,typed,-0.03499999999999981,-0.006590575597687373,-0.03937819573249666,0.023600684188180347,0.811697840066074,0.30853481656919135,3.44705344742105,200,1995
fever,oai-luna,0.25,known,ev_content,linear,lingua,random_word,0.17333333333333314,0.10204111212565012,0.049927754284152026,0.15336778079879462,0.4113012761981718,0.29829924990470585,0.5869381707749229,200,1995
fever,oai-luna,0.25,known,ev_content,linear,typed,random_sent,0.3566666666666668,0.07116851420392017,0.020605759337485718,0.12454313920895027,0.8004621097086351,0.6729625076968785,0.9360169389300227,200,1995
fever,oai-luna,0.25,known,ev_content,linear,hybrid0.5,lingua,0.09499999999999983,-0.09190471686972566,-0.1628284990221197,-0.023914194776657786,1.9674180723129036,1.1641195521042347,5.663437601111671,200,1995
fever,oai-luna,0.25,known,ev_content,linear,random_word,random_sent,0.05333333333333401,0.054441543350308354,0.014553772294152754,0.09517317801519594,-0.020778937818268783,-0.8917589305885028,0.3262273008654606,200,1995
fever,oai-luna,0.25,known,ev_breadth,bins,lingua,random_sent,0.22666666666666715,-0.03860421618094352,-0.1061264186510681,0.029954648491811092,1.1703127184453388,0.8891090556660259,1.6088079025335167,200,1995
fever,oai-luna,0.25,known,ev_breadth,bins,hybrid0.5,typed,-0.03499999999999981,-0.06779896604541608,-0.1092901372776198,-0.030273791787129058,-0.9371133155833271,-4.363803380891736,-0.31544707823101426,200,1995
fever,oai-luna,0.25,known,ev_breadth,bins,lingua,random_word,0.17333333333333314,0.16931215608428474,0.111999131199541,0.2254756903022827,0.023199099513740884,-0.02619468289399277,0.0715116134405762,200,1995
fever,oai-luna,0.25,known,ev_breadth,bins,typed,random_sent,0.3566666666666668,0.1254628898905562,0.07043415870106982,0.18029979638887936,0.6482348881573192,0.5238799599322949,0.7859167691620005,200,1995
fever,oai-luna,0.25,known,ev_breadth,bins,hybrid0.5,lingua,0.09499999999999983,0.09626814002608365,0.03229075458563192,0.15746843853983988,-0.013348842379829584,-0.12409342263653693,0.0968202030798938,200,1995
fever,oai-luna,0.25,known,ev_breadth,bins,random_word,random_sent,0.05333333333333401,-0.20791637226522827,-0.27687689872618526,-0.13919384677576854,4.8984319799729805,2.4258216928381464,21.556442539171925,200,1995
fever,oai-luna,0.25,known,ev_breadth,linear,lingua,random_sent,0.22666666666666715,-0.04594956010002515,-0.11573705512055446,0.02161360195727705,1.2027186475001106,0.9184738815322421,1.6488103131294105,200,1995
fever,oai-luna,0.25,known,ev_breadth,linear,hybrid0.5,typed,-0.03499999999999981,-0.07737713212316555,-0.11767871633646,-0.041228086947231346,-1.2107752035190278,-6.420645718721068,-0.4684132146708268,200,1995
fever,oai-luna,0.25,known,ev_breadth,linear,lingua,random_word,0.17333333333333314,0.17001369360951377,0.11410374828070872,0.22541589945516607,0.019151767637419548,-0.029693545226876922,0.06906292475469658,200,1995
fever,oai-luna,0.25,known,ev_breadth,linear,typed,random_sent,0.3566666666666668,0.12813902888680342,0.07423565655006406,0.18026538888433732,0.6407316947098971,0.526615684328369,0.7792000214661188,200,1995
fever,oai-luna,0.25,known,ev_breadth,linear,hybrid0.5,lingua,0.09499999999999983,0.09671145686366303,0.033288927151627366,0.15737445652821586,-0.01801533540698097,-0.12309823817482474,0.08549976077168597,200,1995
fever,oai-luna,0.25,known,ev_breadth,linear,random_word,random_sent,0.05333333333333401,-0.21596325370953892,-0.28349003744334883,-0.1498964939752912,5.049311007053803,2.5247267230661823,22.02160836543965,200,1995
fever,oai-luna,0.25,known,q_terms,bins,lingua,random_sent,0.22666666666666715,0.18711353145046264,0.12642720019127185,0.2503418453839518,0.1744991259538431,0.039624189840241096,0.32266749316965,200,1995
fever,oai-luna,0.25,known,q_terms,bins,hybrid0.5,typed,-0.03499999999999981,-0.017415559007794817,-0.05152808989277624,0.014887408655313905,0.5024125997772881,-0.2333471964806053,2.4646721747877898,200,1995
fever,oai-luna,0.25,known,q_terms,bins,lingua,random_word,0.17333333333333314,0.11558448238335564,0.06085148350337411,0.17024504723880518,0.33316644778833215,0.1546773576618967,0.5482262662522219,200,1995
fever,oai-luna,0.25,known,q_terms,bins,typed,random_sent,0.3566666666666668,0.2165255527927916,0.16266264777648817,0.270408169047304,0.3929190108613322,0.30324475057458666,0.4964732836361702,200,1995
fever,oai-luna,0.25,known,q_terms,bins,hybrid0.5,lingua,0.09499999999999983,0.011996462334534136,-0.045555092959003514,0.0661721655783989,0.8737214491101668,0.5033666869650236,2.2573994564110005,200,1995
fever,oai-luna,0.25,known,q_terms,bins,random_word,random_sent,0.05333333333333401,0.071529049067107,0.025488340731622407,0.11766884041305933,-0.34116967000823917,-2.022115862504525,0.062367464392550594,200,1995
fever,oai-luna,0.25,known,q_terms,linear,lingua,random_sent,0.22666666666666715,0.17938772156064944,0.11942960645381556,0.2400695606479764,0.2085835813500777,0.09618726528122476,0.33421508654878873,200,1995
fever,oai-luna,0.25,known,q_terms,linear,hybrid0.5,typed,-0.03499999999999981,-0.02498680299017708,-0.05812224191818144,0.006267957025037981,0.2860913431377937,-0.47971307918589995,1.462300761675342,200,1995
fever,oai-luna,0.25,known,q_terms,linear,lingua,random_word,0.17333333333333314,0.11221665057089351,0.05868471486759042,0.1664248485792454,0.3525962467063829,0.1958396043990098,0.5543154103096849,200,1995
fever,oai-luna,0.25,known,q_terms,linear,typed,random_sent,0.3566666666666668,0.21882518219686334,0.1662964598112024,0.2739341869896423,0.3864714517844955,0.2963235720839482,0.48553703042087754,200,1995
fever,oai-luna,0.25,known,q_terms,linear,hybrid0.5,lingua,0.09499999999999983,0.014450657646036813,-0.04328357489874931,0.06997160459890188,0.8478878142522438,0.5067086785833604,2.175786486490985,200,1995
fever,oai-luna,0.25,known,q_terms,linear,random_word,random_sent,0.05333333333333401,0.06717107098975593,0.023427548788665837,0.11199922556232819,-0.2594575810579076,-1.4777075841055216,0.05681781007942453,200,1995
fever,oai-luna,0.25,known,doc_content,bins,lingua,random_sent,0.22666666666666715,0.16732908912810224,0.03459718308914834,0.291976252994041,0.26178343031719764,-0.2030753961767284,0.822176241024871,200,1995
fever,oai-luna,0.25,known,doc_content,bins,hybrid0.5,typed,-0.03499999999999981,-0.0692450899547189,-0.1607739368529627,0.013200667806058282,-0.9784311415634079,-6.330149765371672,2.1967755622252216,200,1995
fever,oai-luna,0.25,known,doc_content,bins,lingua,random_word,0.17333333333333314,0.11482008570888462,-0.010282686388409191,0.22679495073843922,0.33757642860258796,-0.29105320709053717,1.0655129386664732,200,1995
fever,oai-luna,0.25,known,doc_content,bins,typed,random_sent,0.3566666666666668,0.35854068514324117,0.3002045620513389,0.4236891943572176,-0.005254257410956198,-0.03946883983318204,0.014407613548292368,200,1995
fever,oai-luna,0.25,known,doc_content,bins,hybrid0.5,lingua,0.09499999999999983,0.12196650606042003,0.05224664413571003,0.194366965837148,-0.2838579585307395,-1.7689983554948663,0.2454963428097206,200,1995
fever,oai-luna,0.25,known,doc_content,bins,random_word,random_sent,0.05333333333333401,0.05250900341921762,0.008210763691049944,0.10005375721432737,0.015456185889682117,-0.2511596197672248,0.31197091293870277,200,1995
fever,oai-luna,0.25,known,doc_content,linear,lingua,random_sent,0.22666666666666715,0.17302393024020507,0.05489192460465086,0.28397470942860736,0.2366591312932146,-0.12022425849908867,0.7178125273546534,200,1995
fever,oai-luna,0.25,known,doc_content,linear,hybrid0.5,typed,-0.03499999999999981,-0.061760726115272,-0.12060803682363418,-0.005307035575049311,-0.7645921747220668,-4.151056675371585,1.0375121005278303,200,1995
fever,oai-luna,0.25,known,doc_content,linear,lingua,random_word,0.17333333333333314,0.11812739290520356,0.006215030866560362,0.215142780485125,0.31849581016228645,-0.16201942505593844,0.9580896428428353,200,1995
fever,oai-luna,0.25,known,doc_content,linear,typed,random_sent,0.3566666666666668,0.35740571651212133,0.2978694910240179,0.42148576171832647,-0.0020721023704333152,-0.00943136514544705,0.005034709071333374,200,1995
fever,oai-luna,0.25,known,doc_content,linear,hybrid0.5,lingua,0.09499999999999983,0.12262106015664426,0.05260781480193657,0.19323875763825168,-0.29074800164888925,-1.3855611019731184,0.12589364155735738,200,1995
fever,oai-luna,0.25,known,doc_content,linear,random_word,random_sent,0.05333333333333401,0.05489653733500151,0.011730807451974473,0.10030424570586988,-0.029310075031265148,-0.20363601368534512,0.008289391083426117,200,1995
fever,oai-luna,0.25,known,content_ans,bins,lingua,random_sent,0.22666666666666715,0.10555568127380512,0.036808014616246394,0.17388650954172197,0.5343131708508608,0.32064490611226704,0.8075557369299646,200,1995
fever,oai-luna,0.25,known,content_ans,bins,hybrid0.5,typed,-0.03499999999999981,-0.010124479908171925,-0.042020976622813545,0.020238462938847082,0.7107291454808006,0.04259207018130572,2.7865609189367353,200,1995
fever,oai-luna,0.25,known,content_ans,bins,lingua,random_word,0.17333333333333314,0.119863101174843,0.05493282557510463,0.18504934901936065,0.30848210860667424,0.10243468961204322,0.5746453621449583,200,1995
fever,oai-luna,0.25,known,content_ans,bins,typed,random_sent,0.3566666666666668,0.05653021719190381,0.0038402853902145123,0.10996933765878099,0.8415040639479333,0.710870147573864,0.9871374392663391,200,1995
fever,oai-luna,0.25,known,content_ans,bins,hybrid0.5,lingua,0.09499999999999983,-0.05914994399007323,-0.1352191181360256,0.015466218533601368,1.6226309893691928,0.8867304512940485,4.83506139674029,200,1995
fever,oai-luna,0.25,known,content_ans,bins,random_word,random_sent,0.05333333333333401,-0.014307419901037888,-0.07453318509968537,0.044123058950559166,1.2682641231444571,0.2584129982562574,4.79469335260338,200,1995
fever,oai-luna,0.25,known,content_ans,linear,lingua,random_sent,0.22666666666666715,0.15648265547595847,0.09791761351797555,0.21537202553545817,0.30963534348842003,0.21067980509062634,0.436928352970316,200,1995
fever,oai-luna,0.25,known,content_ans,linear,hybrid0.5,typed,-0.03499999999999981,-0.006590575597687373,-0.03937819573249666,0.023600684188180347,0.811697840066074,0.30853481656919135,3.44705344742105,200,1995
fever,oai-luna,0.25,known,content_ans,linear,lingua,random_word,0.17333333333333314,0.10204111212565012,0.049927754284152026,0.15336778079879462,0.4113012761981718,0.29829924990470585,0.5869381707749229,200,1995
fever,oai-luna,0.25,known,content_ans,linear,typed,random_sent,0.3566666666666668,0.07116851420392017,0.020605759337485718,0.12454313920895027,0.8004621097086351,0.6729625076968785,0.9360169389300227,200,1995
fever,oai-luna,0.25,known,content_ans,linear,hybrid0.5,lingua,0.09499999999999983,-0.09190471686972566,-0.1628284990221197,-0.023914194776657786,1.9674180723129036,1.1641195521042347,5.663437601111671,200,1995
fever,oai-luna,0.25,known,content_ans,linear,random_word,random_sent,0.05333333333333401,0.054441543350308354,0.014553772294152754,0.09517317801519594,-0.020778937818268783,-0.8917589305885028,0.3262273008654606,200,1995
fever,oai-luna,0.25,known,all,bins,lingua,random_sent,0.22666666666666715,0.13318638235619057,0.0252534873501782,0.24156523830773896,0.4124130190168076,-0.05710326668778376,0.8770182737735888,200,1995
fever,oai-luna,0.25,known,all,bins,hybrid0.5,typed,-0.03499999999999981,0.003109082556682609,-0.06383430587138131,0.06828652243271613,1.0888309301909322,-1.0472233351290394,6.692530063657785,200,1995
fever,oai-luna,0.25,known,all,bins,lingua,random_word,0.17333333333333314,0.14464630215609847,0.03673633870426036,0.24872601835929545,0.16550210294558487,-0.41408032786717774,0.7611937111055073,200,1995
fever,oai-luna,0.25,known,all,bins,typed,random_sent,0.3566666666666668,0.04301501355186093,-0.00910277329803686,0.09632691395755004,0.8793971582658106,0.7420805480956858,1.0273421301579473,200,1995
fever,oai-luna,0.25,known,all,bins,hybrid0.5,lingua,0.09499999999999983,-0.08706228624764703,-0.17325368944198144,-0.008345512517329986,1.916445118396286,1.071785411358256,4.939233970974592,200,1995
fever,oai-luna,0.25,known,all,bins,random_word,random_sent,0.05333333333333401,-0.011459919799907906,-0.08732842833446233,0.06896732136911614,1.2148734962482706,-0.3572973276429539,4.815261021272874,200,1995
fever,oai-luna,0.25,known,all,linear,lingua,random_sent,0.22666666666666715,0.14370237233222755,0.04116980861091902,0.24222677414074562,0.3660189455931151,0.003757924812448288,0.7921118639261773,200,1995
fever,oai-luna,0.25,known,all,linear,hybrid0.5,typed,-0.03499999999999981,-0.010851909932345284,-0.06063388464055351,0.036369686256777944,0.6899454305044188,-1.014848259868517,4.135885399684301,200,1995
fever,oai-luna,0.25,known,all,linear,lingua,random_word,0.17333333333333314,0.11836318900529089,0.02080872748794145,0.2116451530340841,0.31713544804639804,-0.15435534945015789,0.8607283962894602,200,1995
fever,oai-luna,0.25,known,all,linear,typed,random_sent,0.3566666666666668,0.04930287180735653,1.0852951925516198e-05,0.0977440062709958,0.8617676491382528,0.7381262938481236,0.9999671909084529,200,1995
fever,oai-luna,0.25,known,all,linear,hybrid0.5,lingua,0.09499999999999983,-0.10525141045721631,-0.18135616705677088,-0.028330355276991112,2.107909583760174,1.205008399021343,5.7815384595438495,200,1995
fever,oai-luna,0.25,known,all,linear,random_word,random_sent,0.05333333333333401,0.025339183326936663,-0.0357303137817128,0.08615500354188564,0.5248903126199436,-0.8785634418600644,2.4737892349610453,200,1995


==> anc/results/p4fu_ab.csv <==
corpus,system,budget,contrast,questions,x_level,y_level,n_docs,delta,lo95,hi95,lo90,hi90,p_pos,p_neg,equiv_2pt,max_margin_not_equiv
mrc,oai-luna,0.25,typed-random,known,0.7880635321468655,0.673865921115921,300,0.11419761103094438,0.09119264470097804,0.13756537197370525,0.09510958193041529,0.13352799422799425,0.0,1.0,False,0.13352799422799425
mrc,oai-luna,0.25,typed-random,hidden,0.681072165925167,0.685411806433128,300,-0.0043396405079611546,-0.014584563347023625,0.006357795795519619,-0.013104813900271307,0.00410716677174214,0.8,0.2,True,0.013104813900271307
mrc,oai-luna,0.25,typed-random,overlap,0.7302939913346469,0.6855045436424775,256,0.04478944769216938,0.025896759932044534,0.06301266089122298,0.028787159211070768,0.0600492492915997,0.0,1.0,False,0.0600492492915997
mrc,oai-luna,0.25,typed-random,disjoint,0.6590093863224367,0.6820419186009972,285,-0.02303253227856036,-0.0362021781626556,-0.009121688973662528,-0.03398989092457627,-0.011471112701617103,0.9985,0.0015,False,0.03398989092457627
mrc,oai-luna,0.25,agnostic-random,known,0.6867551932769324,0.6748176943829118,299,0.011937498894020642,-0.008254755510190278,0.03218667302906435,-0.004789813648509288,0.028783408620365155,0.1345,0.8655,False,0.028783408620365155
mrc,oai-luna,0.25,agnostic-random,hidden,0.676281711357526,0.6858823561449385,300,-0.009600644787412516,-0.018036632877789435,-0.0007939430672524963,-0.01678505860862687,-0.002179519629964075,0.986,0.014,True,0.01678505860862687
mrc,oai-luna,0.25,agnostic-random,overlap,0.6773877592697064,0.6837646865351832,256,-0.006376927265476898,-0.021626440914656302,0.008869537422272226,-0.01920752992391028,0.006584379931882847,0.7905,0.2095,True,0.01920752992391028
mrc,oai-luna,0.25,agnostic-random,disjoint,0.6741527768737773,0.6835319910082518,285,-0.009379214134474581,-0.021783367084385642,0.003320948317117055,-0.019494134776057256,0.0011127194442646913,0.926,0.074,True,0.019494134776057256
mrc,oai-luna,0.25,tfidf-random,known,0.7693829164662498,0.6732831489498157,300,0.09609976751643419,0.07206305114638448,0.12100943863235529,0.07570885642135644,0.11665214245630912,0.0,1.0,False,0.11665214245630912
mrc,oai-luna,0.25,tfidf-random,hidden,0.671479672298277,0.6847774374662534,300,-0.013297765167976533,-0.022681617193911895,-0.003684565477041535,-0.02135799459988328,-0.004988486050750246,0.997,0.003,False,0.02135799459988328
mrc,oai-luna,0.25,tfidf-random,overlap,0.731454199659578,0.6830761108808604,256,0.04837808877871766,0.03087410165045001,0.06592213649826408,0.033339307011370965,0.06303469190174658,0.0,1.0,False,0.06303469190174658
mrc,oai-luna,0.25,tfidf-random,disjoint,0.6394019873743337,0.6812214795532836,285,-0.041819492178949993,-0.05315046950786748,-0.030411039357268858,-0.05133230730809535,-0.03226288234346122,1.0,0.0,False,0.05133230730809535
mrc,oai-luna,0.25,lingua-random,known,0.8102352558874297,0.6776587341804733,299,0.13257652170695652,0.10830538121298992,0.15698067632850243,0.11186740996523607,0.15354619213314868,0.0,1.0,False,0.15354619213314868
mrc,oai-luna,0.25,lingua-random,hidden,0.8070249060880591,0.6856655133691701,300,0.12135939271888894,0.11001788310239746,0.13278558737746826,0.11208105759379834,0.1313503320973512,0.0,1.0,False,0.1313503320973512
mrc,oai-luna,0.25,lingua-random,overlap,0.8154476902436236,0.6837636284197894,256,0.1316840618238342,0.11317078230144945,0.1516526025278178,0.11612464910510557,0.1483385657625515,0.0,1.0,False,0.1483385657625515
mrc,oai-luna,0.25,lingua-random,disjoint,0.8016902610866937,0.6823717499493744,285,0.11931851113731931,0.1042616709557337,0.1344968998596426,0.10631529432779165,0.13209819929173633,0.0,1.0,False,0.13209819929173633
mrc,oai-luna,0.25,longlingua-random,known,0.7464092512425846,0.6774282106782107,300,0.0689810405643739,0.04661319143819145,0.09330799863716531,0.050323665223665236,0.0901740580407247,0.0,1.0,False,0.0901740580407247
mrc,oai-luna,0.25,longlingua-random,hidden,0.676299448737382,0.6920435307795157,300,-0.015744082042133574,-0.025920528829733717,-0.00611940711016447,-0.0240732644092689,-0.0075725118095669244,0.999,0.001,False,0.0240732644092689
mrc,oai-luna,0.25,longlingua-random,overlap,0.715462820042188,0.6911442120665514,256,0.02431860797563657,0.004016136348139259,0.04366431955189175,0.007201477629132467,0.04101807438091886,0.011,0.989,False,0.04101807438091886
mrc,oai-luna,0.25,longlingua-random,disjoint,0.6602131645530471,0.690117943464262,285,-0.029904778911214777,-0.041728195410923374,-0.018709395686209367,-0.040254771496205904,-0.020596951167114456,1.0,0.0,False,0.040254771496205904
mrc,oai-luna,0.25,mmr-random,known,0.7837445486612153,0.6734801186467854,300,0.11026443001443004,0.08712750921917589,0.1339415233686067,0.09058133918550587,0.13026714365881034,0.0,1.0,False,0.13026714365881034
mrc,oai-luna,0.25,mmr-random,hidden,0.6843751983968537,0.6851895993700614,300,-0.0008144009732077819,-0.01005414820219624,0.00867519391351354,-0.008766280819093246,0.006838910383816094,0.5725,0.4275,True,0.008766280819093246
mrc,oai-luna,0.25,mmr-random,overlap,0.7340856666689242,0.6838775149354769,256,0.050208151733447254,0.0322404962159826,0.06963357600612628,0.0347012791246054,0.06681891538727597,0.0,1.0,False,0.06681891538727597
mrc,oai-luna,0.25,mmr-random,disjoint,0.6555652263123422,0.6820583347257403,285,-0.026493108413398168,-0.03820199886246247,-0.014550515078877845,-0.0362632234974254,-0.016587439694796435,1.0,0.0,False,0.0362632234974254
mrc,oai-luna,0.25,typed-agnostic,known,0.7883531927010187,0.6863707548490158,299,0.10198243785200306,0.07432537571124528,0.1300983798809886,0.08002364784973481,0.12547672134628657,0.0,1.0,False,0.12547672134628657
mrc,oai-luna,0.25,typed-agnostic,hidden,0.6809499520700002,0.6758186161455926,300,0.005131335924407713,-0.007794721638773069,0.01692115540834351,-0.005295407120330694,0.01556828164400261,0.215,0.785,True,0.01556828164400261
mrc,oai-luna,0.25,typed-agnostic,overlap,0.7302401965872102,0.6781653912114697,256,0.052074805375740496,0.030522910931998392,0.07516432979071655,0.03355936440618718,0.07162728997322651,0.0,1.0,False,0.07162728997322651
mrc,oai-luna,0.25,typed-agnostic,disjoint,0.6594415700083784,0.6735067938292364,285,-0.014065223820858015,-0.03118528026146785,0.003354982135775745,-0.028441189715767066,1.479109407822216e-05,0.949,0.051,False,0.028441189715767066
mrc,oai-luna,0.25,typed-tfidf,known,0.7874337421837422,0.7689521404521404,300,0.018481601731601738,-0.009637037037037034,0.04623290644540642,-0.004157882395382394,0.04177902236652236,0.082,0.918,False,0.04177902236652236
mrc,oai-luna,0.25,typed-tfidf,hidden,0.6810608523313494,0.6709326053530594,300,0.010128246978290048,-0.0013898380129536139,0.021945264065442782,0.00019189105011224055,0.019988325472373326,0.044,0.956,True,0.019988325472373326
mrc,oai-luna,0.25,typed-tfidf,overlap,0.7308815761216356,0.7330519271505728,256,-0.0021703510289372,-0.022811693601435562,0.017941761429668718,-0.019626069036319634,0.014483049436667067,0.5985,0.4015,True,0.019626069036319634
mrc,oai-luna,0.25,typed-tfidf,disjoint,0.6587867577882929,0.6379033568608959,285,0.020883400927396975,0.005604561956200631,0.035563111059499,0.00763231209198461,0.03342431046950154,0.0035,0.9965,False,0.03342431046950154
mrc,oai-luna,0.25,typed-lingua,known,0.7883691188039015,0.8110735882475012,299,-0.022704469443599877,-0.04860362463623332,0.005848638076898923,-0.04475505171157346,0.00026415613372135076,0.946,0.054,False,0.04475505171157346
mrc,oai-luna,0.25,typed-lingua,hidden,0.6812443751044903,0.8074058018581355,300,-0.12616142675364517,-0.13941094738686582,-0.1134200456806299,-0.13747743439204008,-0.11532106778255065,1.0,0.0,False,0.13747743439204008
mrc,oai-luna,0.25,typed-lingua,overlap,0.7316837558187805,0.8176373867526299,256,-0.08595363093384917,-0.10906048762126708,-0.06369188482705043,-0.10543156590787978,-0.0668030205213108,1.0,0.0,False,0.10543156590787978
mrc,oai-luna,0.25,typed-lingua,disjoint,0.6590911975593085,0.8018709226834013,285,-0.14277972512409287,-0.16073130436291114,-0.123381542371426,-0.15847596353933172,-0.1267099048401908,1.0,0.0,False,0.15847596353933172
mrc,oai-luna,0.25,typed-longlingua,known,0.788759139009139,0.7473581048581048,300,0.041401034151034154,0.016619751082251083,0.06535715488215488,0.02065069143819144,0.06219761303511303,0.0,1.0,False,0.06219761303511303
mrc,oai-luna,0.25,typed-longlingua,hidden,0.6879346659371489,0.6758863579393922,300,0.01204830799775661,0.0009564492186754778,0.022926096107628583,0.002923901667956357,0.02124691699154734,0.018,0.982,False,0.02124691699154734
mrc,oai-luna,0.25,typed-longlingua,overlap,0.7314361931814535,0.7147465238655074,256,0.016689669315946072,-0.005793481855321117,0.03959270980750041,-0.002340076721045929,0.03605182886376116,0.073,0.927,False,0.03605182886376116
mrc,oai-luna,0.25,typed-longlingua,disjoint,0.6697590176293519,0.6601529706505319,285,0.009606046978820013,-0.004062095858755957,0.023238602462319735,-0.0014861064850491856,0.020932187313534214,0.072,0.928,False,0.020932187313534214
mrc,oai-luna,0.25,typed-mmr,known,0.7883695286195286,0.7836594516594516,300,0.004710076960076958,-0.022130621693121695,0.031300490019240006,-0.018280032467532473,0.027194835257335254,0.3665,0.6335,False,0.027194835257335254
mrc,oai-luna,0.25,typed-mmr,hidden,0.6812281640561295,0.6843850648485342,300,-0.0031569007924047085,-0.015190991469040032,0.008746260462331523,-0.013029734822315063,0.006661714584681048,0.7095,0.2905,True,0.013029734822315063
mrc,oai-luna,0.25,typed-mmr,overlap,0.7304508501923052,0.734477985016138,256,-0.004027134823832823,-0.02371516103000193,0.015348218709441377,-0.021166842972429403,0.012114157127946184,0.65,0.35,False,0.021166842972429403
mrc,oai-luna,0.25,typed-mmr,disjoint,0.659661239976411,0.655942041050829,285,0.0037191989255822124,-0.011911721693212586,0.018785542787222376,-0.009277076852243915,0.01595757342331473,0.33,0.67,True,0.01595757342331473
mrc,oai-luna,0.5,typed-random,known,0.8323157768157767,0.762376102292769,300,0.06993967452300785,0.04824206750040084,0.09102336159211159,0.05140951579284913,0.08778704104537438,0.0,1.0,False,0.08778704104537438
mrc,oai-luna,0.5,typed-random,hidden,0.7612656088931711,0.7601477482722976,300,0.0011178606208734588,-0.01062285221659982,0.011935693287378119,-0.008398183268712407,0.010343933422705556,0.4315,0.5685,True,0.010343933422705556
mrc,oai-luna,0.5,typed-random,overlap,0.7939253868628473,0.7683770904227809,256,0.02554829644006623,0.008768233871031775,0.04190380320792756,0.011495485983193502,0.0396785786224912,0.0025,0.9975,False,0.0396785786224912
mrc,oai-luna,0.5,typed-random,disjoint,0.7411118131785634,0.7544022544819846,285,-0.013290441303421201,-0.026935049157887428,0.0009438471483779486,-0.024578742479901508,-0.0012528436213180658,0.966,0.034,False,0.024578742479901508
mrc,oai-luna,0.5,agnostic-random,known,0.7603455587622254,0.762376102292769,300,-0.0020305435305435254,-0.0257255461359628,0.022070824314574296,-0.021480465367965357,0.017942352092352096,0.5905,0.4095,False,0.021480465367965357
mrc,oai-luna,0.5,agnostic-random,hidden,0.7551133832603919,0.7603354367017928,300,-0.00522205344140088,-0.01518275937303604,0.003866972284539067,-0.013547128596882872,0.002327520102699656,0.866,0.134,True,0.013547128596882872
mrc,oai-luna,0.5,agnostic-random,overlap,0.7648426822180832,0.7688745504222888,256,-0.004031868204205639,-0.019256713620049135,0.011479274708513423,-0.0172216264948844,0.008943348229079757,0.6945,0.3055,True,0.0172216264948844
mrc,oai-luna,0.5,agnostic-random,disjoint,0.748883540123264,0.7544131645530815,285,-0.005529624429817712,-0.01825021253892836,0.006079370213920947,-0.01629243923530355,0.004289439401128598,0.8255,0.1745,True,0.01629243923530355
mrc,oai-luna,0.5,tfidf-random,known,0.8278813532146866,0.762376102292769,300,0.0655052509219176,0.0435861191277858,0.08726291887125223,0.04702513427930095,0.08353410493827161,0.0,1.0,False,0.08353410493827161
mrc,oai-luna,0.5,tfidf-random,hidden,0.7480327781241545,0.7601104422526856,300,-0.012077664128531248,-0.02229703609946831,-0.001554876143145986,-0.020673946247196616,-0.0033474638601624002,0.9875,0.0125,False,0.020673946247196616
mrc,oai-luna,0.5,tfidf-random,overlap,0.7967303389867244,0.7688183300419827,256,0.02791200894474167,0.01057287557855179,0.045787681458731314,0.013446925607759256,0.043302647114433705,0.0025,0.9975,False,0.043302647114433705
mrc,oai-luna,0.5,tfidf-random,disjoint,0.7141687541367749,0.7541314087193526,285,-0.03996265458257768,-0.052779777789833636,-0.027070024592760998,-0.05065783735718727,-0.02915756143987096,1.0,0.0,False,0.05065783735718727
mrc,oai-luna,0.5,lingua-random,known,0.8520260942760942,0.7628205467372133,300,0.08920554753888087,0.06734496452621454,0.11111283970658967,0.07042149070065737,0.10785360750360751,0.0,1.0,False,0.10785360750360751
mrc,oai-luna,0.5,lingua-random,hidden,0.8581492663496245,0.7602407792630513,300,0.097908487086573,0.08861049013209575,0.10741155496953532,0.08987356744275306,0.10606364974312915,0.0,1.0,False,0.10606364974312915
mrc,oai-luna,0.5,lingua-random,overlap,0.8569484443379555,0.7686323257557979,256,0.08831611858215757,0.07454471546225312,0.10214611859943049,0.0763011664943188,0.1003541541899548,0.0,1.0,False,0.1003541541899548
mrc,oai-luna,0.5,lingua-random,disjoint,0.8576548186675284,0.7543820535274028,285,0.10327276514012568,0.09145045948849538,0.11533407119640962,0.09295599052178832,0.11358589324442137,0.0,1.0,False,0.11358589324442137
mrc,oai-luna,0.5,longlingua-random,known,0.8122061087061087,0.7632438271604938,300,0.04896228154561489,0.027320745149911823,0.07108577140452141,0.030056868286034957,0.06751228755812089,0.0,1.0,False,0.06751228755812089
mrc,oai-luna,0.5,longlingua-random,hidden,0.752372681168978,0.7616020727286379,300,-0.009229391559659949,-0.01912723713533466,0.0015331693058519087,-0.017640876149264424,-0.00016821196485615998,0.953,0.047,True,0.017640876149264424
mrc,oai-luna,0.5,longlingua-random,overlap,0.7925289680003,0.7681232899260135,256,0.024405678074286615,0.009544543757933536,0.04014999758441878,0.011737171919701092,0.03802608421208236,0.001,0.999,False,0.03802608421208236
mrc,oai-luna,0.5,longlingua-random,disjoint,0.7310289481661968,0.7569281307164035,285,-0.02589918255020668,-0.038674992949079626,-0.013905388115499965,-0.036608475316444074,-0.015347440143342,1.0,0.0,False,0.036608475316444074
mrc,oai-luna,0.5,mmr-random,known,0.8406254208754209,0.762376102292769,300,0.07824931858265191,0.05858145843354177,0.0981047228234728,0.06133962842712844,0.09539373897707232,0.0,1.0,False,0.09539373897707232
mrc,oai-luna,0.5,mmr-random,hidden,0.7611084826811105,0.7601807656613114,300,0.0009277170197991121,-0.009246651241365708,0.010666138196480266,-0.007668497854896077,0.008666650062454815,0.4345,0.5655,True,0.008666650062454815
mrc,oai-luna,0.5,mmr-random,overlap,0.8114122280381894,0.7692895472630281,256,0.042122680775161216,0.02670577362355594,0.058150319470618946,0.02905193737985309,0.055503141145105205,0.0,1.0,False,0.055503141145105205
mrc,oai-luna,0.5,mmr-random,disjoint,0.7340710928919659,0.7536239620361386,285,-0.019552869144172723,-0.031458188382907946,-0.007904053112871984,-0.029335363448769147,-0.010076782901612315,0.9995,0.0005,False,0.029335363448769147
mrc,oai-luna,0.5,typed-agnostic,known,0.8322893217893217,0.7603279220779221,300,0.07196139971139971,0.04710980639730641,0.09929787758537757,0.050088780663780655,0.09485956589706589,0.0,1.0,False,0.09485956589706589
mrc,oai-luna,0.5,typed-agnostic,hidden,0.7610549670401731,0.754842651213788,300,0.0062123158263851065,-0.007044939924953724,0.019865944486122947,-0.004913745300887821,0.01775791732432837,0.178,0.822,True,0.01775791732432837
mrc,oai-luna,0.5,typed-agnostic,overlap,0.7939180607225759,0.7642243838770648,256,0.029693676845510948,0.009213834624653758,0.05065776757577235,0.012131983060966451,0.04663629368305092,0.0005,0.9995,False,0.04663629368305092
mrc,oai-luna,0.5,typed-agnostic,disjoint,0.7409072797262024,0.7487280519480296,285,-0.007820772221827295,-0.02622181010210107,0.00948409637503849,-0.023118133725108386,0.006811722918377931,0.805,0.195,False,0.023118133725108386
mrc,oai-luna,0.5,typed-tfidf,known,0.8322893217893217,0.8278989898989899,300,0.004390331890331891,-0.018743870250120254,0.026965461159211133,-0.015718205868205874,0.02375353535353535,0.339,0.661,False,0.02375353535353535
mrc,oai-luna,0.5,typed-tfidf,hidden,0.761215009521819,0.7482827010703528,300,0.012932308451466158,0.000815656878043475,0.025311894367180513,0.0024034541301715976,0.02343494609437442,0.0185,0.9815,False,0.02343494609437442
mrc,oai-luna,0.5,typed-tfidf,overlap,0.7941399756229988,0.7962674774372756,256,-0.0021275018142767744,-0.021967759679416353,0.017414251048981796,-0.018721786382438217,0.01383511066370416,0.5815,0.4185,True,0.018721786382438217
mrc,oai-luna,0.5,typed-tfidf,disjoint,0.7409645172676906,0.7147154115359922,285,0.026249105731698547,0.010700775777771553,0.042221178522024366,0.013320485307384788,0.039469542665414886,0.001,0.999,False,0.039469542665414886
mrc,oai-luna,0.5,typed-lingua,known,0.8329559884559884,0.8521583694083694,300,-0.019202380952380953,-0.037683267195767194,-0.00018267195767196866,-0.034872751322751326,-0.003146825396825399,0.977,0.023,False,0.034872751322751326
mrc,oai-luna,0.5,typed-lingua,hidden,0.7611505742524612,0.8579876835292779,300,-0.09683710927681659,-0.11001195267904981,-0.08403230103164247,-0.10807281129025526,-0.08652383464219233,1.0,0.0,False,0.10807281129025526
mrc,oai-luna,0.5,typed-lingua,overlap,0.7937820409225472,0.8578568816857097,256,-0.0640748407631624,-0.08256046480403863,-0.04706667580612917,-0.08015561767636378,-0.049932483822149556,1.0,0.0,False,0.08015561767636378
mrc,oai-luna,0.5,typed-lingua,disjoint,0.7409738931912226,0.8574247778763658,285,-0.11645088468514309,-0.13246703099918178,-0.10041666789865365,-0.12967350944751332,-0.10265657978655161,1.0,0.0,False,0.12967350944751332
mrc,oai-luna,0.5,typed-longlingua,known,0.8362972582972583,0.8121531986531987,300,0.024144059644059645,-0.001437256493506498,0.049312265512265495,0.0032577320827320813,0.044816239778739775,0.0315,0.9685,False,0.044816239778739775
mrc,oai-luna,0.5,typed-longlingua,hidden,0.762186308168965,0.7525443462625824,300,0.009641961906382595,-0.0036804549122843007,0.022443869669587235,-0.0015741690234773917,0.020551169983977102,0.0775,0.9225,False,0.020551169983977102
mrc,oai-luna,0.5,typed-longlingua,overlap,0.7931749696757584,0.7918143196209166,256,0.0013606500548417498,-0.01784931962408918,0.01943906135126769,-0.013905015156459175,0.016514948264433164,0.4655,0.5345,True,0.016514948264433164
mrc,oai-luna,0.5,typed-longlingua,disjoint,0.7431700557075108,0.7315688074968292,285,0.011601248210681633,-0.005817145450175444,0.02889960247906965,-0.0032882917476952885,0.02616822930741075,0.0985,0.9015,False,0.02616822930741075
mrc,oai-luna,0.5,typed-mmr,known,0.8322893217893217,0.8405725108225107,300,-0.008283189033189033,-0.02617780182780183,0.009798346560846542,-0.023492297979797978,0.007447228234728232,0.813,0.187,False,0.023492297979797978
mrc,oai-luna,0.5,typed-mmr,hidden,0.761282940881044,0.7610835807604329,300,0.0001993601206111395,-0.01350577031691247,0.014001542798848441,-0.011122396264432493,0.01142686224482534,0.487,0.513,True,0.01142686224482534
mrc,oai-luna,0.5,typed-mmr,overlap,0.7944128994616708,0.8110787868256728,256,-0.016665887364002076,-0.03313379656937606,4.605009985251707e-05,-0.03076098280989826,-0.002224476437760972,0.9735,0.0265,False,0.03076098280989826
mrc,oai-luna,0.5,typed-mmr,disjoint,0.7405326744706416,0.7341529745220485,285,0.006379699948593193,-0.010700812433534466,0.022646319777896537,-0.008195895915596507,0.020489981563050538,0.2295,0.7705,False,0.020489981563050538
mrc,open-decider,0.25,typed-random,known,0.689983645983646,0.6112129228795895,300,0.07877072310405646,0.04955361952861954,0.1079451849847683,0.05457731882315217,0.1036329385121052,0.0,1.0,False,0.1036329385121052
mrc,open-decider,0.25,typed-random,hidden,0.6103794231644893,0.6216634268911324,300,-0.011284003726643028,-0.021287013394137418,-0.0016000040432240154,-0.019561426305918155,-0.0032305969207004448,0.99,0.01,True,0.019561426305918155
mrc,open-decider,0.25,typed-random,overlap,0.6753196005268407,0.6239452289543634,256,0.05137437157247731,0.03377650123036508,0.06926471636810155,0.03663364065943223,0.06655384079981855,0.0,1.0,False,0.06655384079981855
mrc,open-decider,0.25,typed-random,disjoint,0.5830961767337993,0.6206543657791312,285,-0.037558189045331904,-0.049875134132635196,-0.026283312805970144,-0.047830127825326,-0.02783900627778976,1.0,0.0,False,0.047830127825326
mrc,open-decider,0.25,agnostic-random,known,0.6334583934583935,0.6112129228795895,300,0.022245470578803925,-0.0007543791085457642,0.0446139149430816,0.00271429373096041,0.04098576839826842,0.03,0.97,False,0.04098576839826842
mrc,open-decider,0.25,agnostic-random,hidden,0.622352700432989,0.6216634268911324,300,0.000689273541856547,-0.009518344000825725,0.01225482736771434,-0.008203394103382335,0.010154966938097601,0.4465,0.5535,True,0.010154966938097601
mrc,open-decider,0.25,agnostic-random,overlap,0.6199064987189826,0.6239452289543634,256,-0.00403873023538076,-0.022113986685179943,0.01481881195919887,-0.0191922645729406,0.011775784713282354,0.668,0.332,True,0.0191922645729406
mrc,open-decider,0.25,agnostic-random,disjoint,0.6220849016209483,0.6206543657791312,285,0.00143053584181721,-0.012099407564116576,0.014675011571476387,-0.010145377925087505,0.012670074483946827,0.4325,0.5675,True,0.012670074483946827
mrc,open-decider,0.25,tfidf-random,known,0.6543204665704666,0.6112129228795895,300,0.04310754369087704,0.01557414121372456,0.06903241041366037,0.01970546737213406,0.06560133878467214,0.0,1.0,False,0.06560133878467214
mrc,open-decider,0.25,tfidf-random,hidden,0.6166024466945735,0.6216634268911324,300,-0.005060980196558788,-0.015013734904797226,0.005302728177426777,-0.013554858469548983,0.0033642564276419964,0.843,0.157,True,0.013554858469548983
mrc,open-decider,0.25,tfidf-random,overlap,0.6669731441790289,0.6239452289543634,256,0.043027915224665494,0.025140999486894577,0.060744901998989013,0.027774234662195477,0.05807521433512642,0.0,1.0,False,0.05807521433512642
mrc,open-decider,0.25,tfidf-random,disjoint,0.5968778153316231,0.6206543657791312,285,-0.023776550447508114,-0.0362314302462142,-0.011470559761527162,-0.03418791428332264,-0.013150875475179844,1.0,0.0,False,0.03418791428332264
mrc,open-decider,0.25,lingua-random,known,0.699754329004329,0.6112129228795895,300,0.08854140612473946,0.063799838664422,0.11427907247073914,0.06768904521404522,0.10997496392496393,0.0,1.0,False,0.10997496392496393
mrc,open-decider,0.25,lingua-random,hidden,0.6803637254549864,0.6216634268911324,300,0.058700298563853955,0.04653412146687624,0.07041002777737082,0.04822525619417363,0.06827721003987812,0.0,1.0,False,0.06827721003987812
mrc,open-decider,0.25,lingua-random,overlap,0.6854877604047656,0.6239452289543634,256,0.06154253145040217,0.04126898462152163,0.08168910866184147,0.04470545354473918,0.07866977975462548,0.0,1.0,False,0.07866977975462548
mrc,open-decider,0.25,lingua-random,disjoint,0.679115084534586,0.6206543657791312,285,0.0584607187554548,0.045297998982090575,0.07247234110176534,0.04751373447952708,0.0699759384139012,0.0,1.0,False,0.0699759384139012
mrc,open-decider,0.25,longlingua-random,known,0.6566477873977874,0.6112129228795895,300,0.045434864518197865,0.020386742424242432,0.07191594917428251,0.023918953423120098,0.06685662377745713,0.0,1.0,False,0.06685662377745713
mrc,open-decider,0.25,longlingua-random,hidden,0.6005591127008891,0.6216634268911324,300,-0.021104314190243164,-0.031289414734865455,-0.010577553815401791,-0.029806008568476462,-0.01244489120295835,1.0,0.0,False,0.029806008568476462
mrc,open-decider,0.25,longlingua-random,overlap,0.6304959424704729,0.6239452289543634,256,0.006550713516109494,-0.012752334013223648,0.026896930898328893,-0.010033704790560392,0.0232299075764134,0.262,0.738,False,0.0232299075764134
mrc,open-decider,0.25,longlingua-random,disjoint,0.5892283961315231,0.6206543657791312,285,-0.03142596964760799,-0.04375669682864941,-0.018766787508165825,-0.042384842039705085,-0.020937245557055593,1.0,0.0,False,0.042384842039705085
mrc,open-decider,0.25,mmr-random,known,0.6662047859547859,0.6112129228795895,300,0.05499186307519642,0.026074841670675006,0.08134027176527177,0.030435289401956084,0.07793401274651275,0.0,1.0,False,0.07793401274651275
mrc,open-decider,0.25,mmr-random,hidden,0.6229163166673752,0.6216634268911324,300,0.001252889776242888,-0.008812209673433366,0.010793291389545155,-0.0069772278951245785,0.00923681137349901,0.393,0.607,True,0.00923681137349901
mrc,open-decider,0.25,mmr-random,overlap,0.6560288131211148,0.6239452289543634,256,0.03208358416675146,0.013373793207053602,0.05144885870887186,0.01615140844479276,0.04833177117039251,0.0,1.0,False,0.04833177117039251
mrc,open-decider,0.25,mmr-random,disjoint,0.6028560764099967,0.6206543657791312,285,-0.017798289369134496,-0.02966760978627713,-0.005543382747567119,-0.027944124589857997,-0.006995933393201103,0.9975,0.0025,False,0.027944124589857997
mrc,open-decider,0.25,typed-agnostic,known,0.689983645983646,0.6334583934583934,300,0.05652525252525253,0.021410007816257817,0.08832792207792207,0.02795356541606542,0.08375208633958635,0.001,0.999,False,0.08375208633958635
mrc,open-decider,0.25,typed-agnostic,hidden,0.6103794231644893,0.622352700432989,300,-0.011973277268499572,-0.023487982036995286,-0.001051482540253712,-0.021696332562255623,-0.002868459671239741,0.9855,0.0145,False,0.021696332562255623
mrc,open-decider,0.25,typed-agnostic,overlap,0.6753196005268407,0.6199064987189826,256,0.055413101807858064,0.03324686445354145,0.07898256143437858,0.03688738418858255,0.07421752295127021,0.0,1.0,False,0.07421752295127021
mrc,open-decider,0.25,typed-agnostic,disjoint,0.5830961767337993,0.6220849016209483,285,-0.038988724887149113,-0.054600926764933395,-0.023609802695463,-0.051989566029046815,-0.0266041544004699,1.0,0.0,False,0.051989566029046815
mrc,open-decider,0.25,typed-tfidf,known,0.689983645983646,0.6543204665704665,300,0.035663179413179404,0.008236153198653196,0.06343204365079365,0.01219499158249158,0.059416546416546416,0.0025,0.9975,False,0.059416546416546416
mrc,open-decider,0.25,typed-tfidf,hidden,0.6103794231644893,0.6166024466945735,300,-0.00622302353008424,-0.016777158554196935,0.0036353080449978265,-0.015030065755731362,0.002122780265234349,0.8845,0.1155,True,0.015030065755731362
mrc,open-decider,0.25,typed-tfidf,overlap,0.6753196005268407,0.6669731441790289,256,0.008346456347811811,-0.008466573520758339,0.0252127485133205,-0.006323723203128493,0.02280060936101429,0.1725,0.8275,False,0.02280060936101429
mrc,open-decider,0.25,typed-tfidf,disjoint,0.5830961767337993,0.5968778153316231,285,-0.013781638597823784,-0.029653269623129377,-7.05545813424952e-05,-0.026951658141957213,-0.0019962229819800743,0.976,0.024,False,0.026951658141957213
mrc,open-decider,0.25,typed-lingua,known,0.689983645983646,0.699754329004329,300,-0.00977068302068302,-0.0409179803992304,0.02096965187590188,-0.03554915223665223,0.017096494708994714,0.721,0.279,False,0.03554915223665223
mrc,open-decider,0.25,typed-lingua,hidden,0.6103794231644893,0.6803637254549864,300,-0.06998430229049699,-0.08287262655618162,-0.056714151349411976,-0.08111674105862751,-0.05915908262308251,1.0,0.0,False,0.08111674105862751
mrc,open-decider,0.25,typed-lingua,overlap,0.6753196005268407,0.6854877604047656,256,-0.010168159877924873,-0.03241585948525517,0.011885811373051657,-0.029094330499451582,0.00832656346372626,0.8265,0.1735,False,0.029094330499451582
mrc,open-decider,0.25,typed-lingua,disjoint,0.5830961767337993,0.679115084534586,285,-0.09601890780078669,-0.11132775161399501,-0.08036571527638593,-0.108489241515486,-0.08306940365667877,1.0,0.0,False,0.108489241515486
mrc,open-decider,0.25,typed-longlingua,known,0.689983645983646,0.6566477873977874,300,0.03333585858585859,0.0023621723184223185,0.06410076058201054,0.005995544733044735,0.05953027296777297,0.022,0.978,False,0.05953027296777297
mrc,open-decider,0.25,typed-longlingua,hidden,0.6103794231644893,0.6005591127008891,300,0.009820310463600136,-0.0016341105746609903,0.020412297527244504,9.79969073764059e-05,0.01859665723880918,0.048,0.952,True,0.01859665723880918
mrc,open-decider,0.25,typed-longlingua,overlap,0.6753196005268407,0.6304959424704729,256,0.044823658056367816,0.02385854773439314,0.0670650814515633,0.02770879844920917,0.06357318186062849,0.0,1.0,False,0.06357318186062849
mrc,open-decider,0.25,typed-longlingua,disjoint,0.5830961767337993,0.5892283961315231,285,-0.006132219397723906,-0.01835381063539407,0.006468871099962099,-0.016114672129577397,0.004587004008492567,0.8315,0.1685,True,0.016114672129577397
mrc,open-decider,0.25,typed-mmr,known,0.689983645983646,0.6662047859547859,300,0.023778860028860028,-0.0035765271765271704,0.05275071849446848,0.0005882154882154888,0.047447210197210196,0.0465,0.9535,False,0.047447210197210196
mrc,open-decider,0.25,typed-mmr,hidden,0.6103794231644893,0.6229163166673752,300,-0.012536893502885916,-0.023156269418102796,-0.0016735280798887916,-0.021735263768817088,-0.003241004330293443,0.988,0.012,False,0.021735263768817088
mrc,open-decider,0.25,typed-mmr,overlap,0.6753196005268407,0.6560288131211149,256,0.019290787405725856,-0.0001574333436540688,0.03900362317256974,0.002886062938544219,0.03619864834564985,0.0265,0.9735,False,0.03619864834564985
mrc,open-decider,0.25,typed-mmr,disjoint,0.5830961767337993,0.6028560764099967,285,-0.019759899676197408,-0.032887848645927545,-0.006913386393179732,-0.0314751276444433,-0.008571241530896763,0.999,0.001,False,0.0314751276444433
mrc,open-decider,0.5,typed-random,known,0.7361055796055797,0.6669640852974186,300,0.069141494308161,0.046388864838864854,0.0923292077521244,0.04948652998236333,0.08873122895622897,0.0,1.0,False,0.08873122895622897
mrc,open-decider,0.5,typed-random,hidden,0.6612295908630197,0.6688421190189741,300,-0.007612528155954326,-0.01798450593486008,0.002167169803877053,-0.016169505787975758,0.0004631798361150166,0.939,0.061,True,0.016169505787975758
mrc,open-decider,0.5,typed-random,overlap,0.7143527273140038,0.6771129941716381,256,0.03723973314236577,0.021239179164226345,0.052997000777229734,0.02384163567257037,0.05069370732397739,0.0,1.0,False,0.05069370732397739
mrc,open-decider,0.5,typed-random,disjoint,0.6327203827013459,0.6645588682319229,285,-0.031838485530577075,-0.04526003723458647,-0.017839318009848046,-0.04248074352663624,-0.0201881652529953,1.0,0.0,False,0.04248074352663624
mrc,open-decider,0.5,agnostic-random,known,0.6637882395382395,0.6669640852974186,300,-0.003175845759179074,-0.02762307399390731,0.02191174142215809,-0.023672673160173147,0.017557744107744126,0.5905,0.4095,False,0.023672673160173147
mrc,open-decider,0.5,agnostic-random,hidden,0.6637208076385637,0.6688421190189741,300,-0.005121311380410455,-0.015227138945327727,0.0047243686875886965,-0.013621868755319021,0.003153226338108142,0.848,0.152,True,0.013621868755319021
mrc,open-decider,0.5,agnostic-random,overlap,0.6695193626036479,0.6771129941716381,256,-0.007593631567990101,-0.025856565607750456,0.011159172227406679,-0.02295771908235409,0.008204652109476629,0.791,0.209,False,0.02295771908235409
mrc,open-decider,0.5,agnostic-random,disjoint,0.6564278153313836,0.6645588682319229,285,-0.008131052900539532,-0.021036383574250167,0.0054723964398492335,-0.018817321833724417,0.0033705209351901147,0.8715,0.1285,True,0.018817321833724417
mrc,open-decider,0.5,tfidf-random,known,0.6817353294853294,0.6669640852974186,300,0.01477124418791087,-0.011792463323713307,0.04044811908770242,-0.007723430735930723,0.03647651114317782,0.14,0.86,False,0.03647651114317782
mrc,open-decider,0.5,tfidf-random,hidden,0.6605784192178923,0.6688421190189741,300,-0.00826369980108181,-0.018804365519148266,0.0017008452372176922,-0.01698100610563996,0.00023041034723741415,0.9465,0.0535,True,0.01698100610563996
mrc,open-decider,0.5,tfidf-random,overlap,0.7001868795465709,0.6771129941716381,256,0.023073885374932948,0.005063781475282832,0.04047155568598183,0.007854041280377515,0.038207431882184985,0.0065,0.9935,False,0.038207431882184985
mrc,open-decider,0.5,tfidf-random,disjoint,0.6370687477903306,0.6645588682319229,285,-0.027490120441592474,-0.04114488432667604,-0.014859571873431067,-0.03890124619492982,-0.016962374272684884,1.0,0.0,False,0.03890124619492982
mrc,open-decider,0.5,lingua-random,known,0.7006584896584896,0.6669640852974186,300,0.033694404361071045,0.011268346160012838,0.05584516694725025,0.014905952380952396,0.05243941999358667,0.001,0.999,False,0.05243941999358667
mrc,open-decider,0.5,lingua-random,hidden,0.7176251884684253,0.6688421190189741,300,0.048783069449451225,0.03900010213435447,0.059036853935254735,0.0405867566709577,0.05760802067128882,0.0,1.0,False,0.05760802067128882
mrc,open-decider,0.5,lingua-random,overlap,0.7321751191430602,0.6771129941716381,256,0.0550621249714222,0.037497026496466954,0.07279858309840068,0.0404935868177313,0.06987890925769497,0.0,1.0,False,0.06987890925769497
mrc,open-decider,0.5,lingua-random,disjoint,0.7160197083825832,0.6645588682319229,285,0.051460840150660145,0.03769928255527767,0.06624323867570141,0.03970847937398889,0.06391529425638384,0.0,1.0,False,0.06391529425638384
mrc,open-decider,0.5,longlingua-random,known,0.6816397306397306,0.6669640852974186,300,0.014675645342312024,-0.009652818863235511,0.03970622594997592,-0.006399126182459499,0.034975420875420896,0.1215,0.8785,False,0.034975420875420896
mrc,open-decider,0.5,longlingua-random,hidden,0.6414714646017482,0.6688421190189741,300,-0.02737065441722591,-0.038698043240305,-0.015750953852551753,-0.036774676405354055,-0.01756061866658707,1.0,0.0,False,0.036774676405354055
mrc,open-decider,0.5,longlingua-random,overlap,0.6720479175951575,0.6771129941716381,256,-0.005065076576480515,-0.02433702975572507,0.014049574650725543,-0.021571552237873846,0.010936228083486004,0.7105,0.2895,False,0.021571552237873846
mrc,open-decider,0.5,longlingua-random,disjoint,0.6253797144998763,0.6645588682319229,285,-0.039179153732046806,-0.053440968969806595,-0.024794599282906542,-0.051162693362156855,-0.02676657244792484,1.0,0.0,False,0.051162693362156855
mrc,open-decider,0.5,mmr-random,known,0.7098228715728716,0.6669640852974186,300,0.042858786275452955,0.0189886032948533,0.06663256573673242,0.023367766955266975,0.06376622574955909,0.0,1.0,False,0.06376622574955909
mrc,open-decider,0.5,mmr-random,hidden,0.6708210420750792,0.6688421190189741,300,0.0019789230561051197,-0.007547930005321957,0.011059936656316991,-0.006069626880350978,0.009735161126936422,0.34,0.66,True,0.009735161126936422
mrc,open-decider,0.5,mmr-random,overlap,0.7075595508756648,0.6771129941716381,256,0.030446556704026833,0.014831076967741668,0.04679908864133221,0.01690912339065992,0.04352992386851588,0.0005,0.9995,False,0.04352992386851588
mrc,open-decider,0.5,mmr-random,disjoint,0.6463325796693561,0.6645588682319229,285,-0.018226288562566948,-0.03173827070892065,-0.006136060589525698,-0.029028748970217007,-0.008221629000901811,0.999,0.001,False,0.029028748970217007
mrc,open-decider,0.5,typed-agnostic,known,0.7361055796055797,0.6637882395382395,300,0.07231734006734006,0.04515065836940836,0.09960998677248674,0.05033286435786437,0.09545609066859066,0.0,1.0,False,0.09545609066859066
mrc,open-decider,0.5,typed-agnostic,hidden,0.6612295908630197,0.6637208076385637,300,-0.0024912167755438697,-0.014009766266908046,0.008277844627647264,-0.01208455405091284,0.006711205373432872,0.666,0.334,True,0.01208455405091284
mrc,open-decider,0.5,typed-agnostic,overlap,0.7143527273140038,0.6695193626036479,256,0.04483336471035587,0.024395097306190792,0.06510656359828973,0.027379744905075745,0.06161408512060485,0.0,1.0,False,0.06161408512060485
mrc,open-decider,0.5,typed-agnostic,disjoint,0.6327203827013459,0.6564278153313836,285,-0.02370743263003754,-0.03758889851691961,-0.008486102778426518,-0.03536572952856042,-0.011008762216687945,0.998,0.002,False,0.03536572952856042
mrc,open-decider,0.5,typed-tfidf,known,0.7361055796055797,0.6817353294853294,300,0.05437025012025012,0.028253306878306884,0.07898011063011064,0.03232425444925446,0.0753709175084175,0.0,1.0,False,0.0753709175084175
mrc,open-decider,0.5,typed-tfidf,hidden,0.6612295908630197,0.6605784192178923,300,0.0006511716451274796,-0.010913180658812607,0.012491283807696261,-0.009021533390157205,0.010879389450192985,0.4585,0.5415,True,0.010879389450192985
mrc,open-decider,0.5,typed-tfidf,overlap,0.7143527273140038,0.7001868795465709,256,0.01416584776743283,-0.006065804543955586,0.03367495006825702,-0.002531188822575625,0.030613353652139134,0.085,0.915,False,0.030613353652139134
mrc,open-decider,0.5,typed-tfidf,disjoint,0.6327203827013459,0.6370687477903306,285,-0.0043483650889845965,-0.02010638433815772,0.012472297707644905,-0.01811945580261029,0.009772830081243,0.7005,0.2995,True,0.01811945580261029
mrc,open-decider,0.5,typed-lingua,known,0.7361055796055797,0.7006584896584896,300,0.035447089947089956,0.009888017075517074,0.05971430375180375,0.01392751322751323,0.05639152236652237,0.003,0.997,False,0.05639152236652237
mrc,open-decider,0.5,typed-lingua,hidden,0.6612295908630197,0.7176251884684253,300,-0.056395597605405544,-0.06902188788850522,-0.04432580121695928,-0.06636317905791468,-0.04620403238376201,1.0,0.0,False,0.06636317905791468
mrc,open-decider,0.5,typed-lingua,overlap,0.7143527273140038,0.7321751191430602,256,-0.01782239182905643,-0.03855611840259393,0.0032174216793096812,-0.03480665384612591,-0.0005501235770160367,0.954,0.046,False,0.03480665384612591
mrc,open-decider,0.5,typed-lingua,disjoint,0.6327203827013459,0.7160197083825832,285,-0.08329932568123724,-0.1008814341678768,-0.06625973951494571,-0.09829720662028535,-0.06837106664307727,1.0,0.0,False,0.09829720662028535
mrc,open-decider,0.5,typed-longlingua,known,0.7361055796055797,0.6816397306397306,300,0.05446584896584896,0.026662388768638766,0.0815577892015392,0.030290578403078403,0.0772404882154882,0.0,1.0,False,0.0772404882154882
mrc,open-decider,0.5,typed-longlingua,hidden,0.6612295908630197,0.6414714646017482,300,0.01975812626127157,0.007236143560013861,0.032283540814828454,0.009106982854378545,0.03048875643929915,0.0,1.0,False,0.03048875643929915
mrc,open-decider,0.5,typed-longlingua,overlap,0.7143527273140038,0.6720479175951575,256,0.04230480971884629,0.019541368200144432,0.06429594375546269,0.02397836211777666,0.061399813778325055,0.0,1.0,False,0.061399813778325055
mrc,open-decider,0.5,typed-longlingua,disjoint,0.6327203827013459,0.6253797144998763,285,0.00734066820146973,-0.007448664309541504,0.023145558257195158,-0.005255527996410604,0.020606402533104872,0.185,0.815,False,0.020606402533104872
mrc,open-decider,0.5,typed-mmr,known,0.7361055796055797,0.7098228715728716,300,0.026282708032708033,0.0023514399951900006,0.04857179533429532,0.006179743867243868,0.04538510702260703,0.0165,0.9835,False,0.04538510702260703
mrc,open-decider,0.5,typed-mmr,hidden,0.6612295908630197,0.6708210420750792,300,-0.009591451212059445,-0.02175026841357195,0.0022604944098324653,-0.01991818379243149,0.00019563345501593554,0.9465,0.0535,True,0.01991818379243149
mrc,open-decider,0.5,typed-mmr,overlap,0.7143527273140038,0.7075595508756649,256,0.006793176438338938,-0.011821411646078068,0.02470505781963848,-0.0084795772196596,0.02186847372724676,0.2275,0.7725,False,0.02186847372724676
mrc,open-decider,0.5,typed-mmr,disjoint,0.6327203827013459,0.6463325796693561,285,-0.013612196968010123,-0.02969928695021302,0.004590168654484284,-0.026813662791658747,0.0013470207373167248,0.934,0.066,False,0.026813662791658747
fever,oai-luna,0.25,typed-random,known,0.925,0.5683333333333332,200,0.3566666666666667,0.2966666666666667,0.42,0.3066666666666667,0.4083333333333334,0.0,1.0,False,0.4083333333333334
fever,oai-luna,0.25,typed-random,hidden,0.7899407808486029,0.6116581238082262,200,0.17828265704037677,0.14966868924444965,0.20822475473658,0.153961660655124,0.20286841848479387,0.0,1.0,False,0.20286841848479387
fever,oai-luna,0.25,typed-random,overlap,0.8960953920723298,0.6309381374673709,197,0.26515725460495887,0.23046392912348257,0.2979231534353383,0.2358451134607953,0.29230953513987856,0.0,1.0,False,0.29230953513987856
fever,oai-luna,0.25,typed-random,disjoint,0.6480664099651444,0.6377751095867581,158,0.01029130037838635,-0.027691615124496777,0.04590423459687297,-0.021858230272565997,0.0407341741654335,0.307,0.693,False,0.0407341741654335
fever,oai-luna,0.25,agnostic-random,known,0.6231155778894473,0.5695142378559463,199,0.05360134003350085,-0.005025125628140685,0.11222780569514239,0.006700167504187621,0.10217755443886098,0.0305,0.9695,False,0.10217755443886098
fever,oai-luna,0.25,agnostic-random,hidden,0.6156866667300094,0.6116581238082262,200,0.004028542921783179,-0.02436935228961593,0.0324810590437316,-0.02003930073370029,0.028025718404863377,0.388,0.612,False,0.028025718404863377
fever,oai-luna,0.25,agnostic-random,overlap,0.6369763677675101,0.6309381374673709,197,0.006038230300139127,-0.030829121252432926,0.04206795418628938,-0.025712769763173778,0.03688645196550285,0.3725,0.6275,False,0.03688645196550285
fever,oai-luna,0.25,agnostic-random,disjoint,0.6505305405240023,0.6377751095867581,158,0.012755430937244282,-0.026958935025824842,0.051604541836571066,-0.019546785884951463,0.04566968790884399,0.254,0.746,False,0.04566968790884399
fever,oai-luna,0.25,tfidf-random,known,0.88,0.5683333333333332,200,0.3116666666666667,0.2516666666666667,0.37170833333333314,0.26,0.3616666666666667,0.0,1.0,False,0.3616666666666667
fever,oai-luna,0.25,tfidf-random,hidden,0.7715717027204667,0.6116581238082262,200,0.15991357891224062,0.1297034801889222,0.18973044344549023,0.13459215404481042,0.18491451932151953,0.0,1.0,False,0.18491451932151953
fever,oai-luna,0.25,tfidf-random,overlap,0.8766899934209091,0.6309381374673709,197,0.2457518559535382,0.21155608890090805,0.2801617386578971,0.21574669951587477,0.27554162221917144,0.0,1.0,False,0.27554162221917144
fever,oai-luna,0.25,tfidf-random,disjoint,0.6174787192924808,0.6377751095867581,158,-0.020296390294277242,-0.06145694011034658,0.019591687102369526,-0.05278714004733344,0.011792986655516445,0.836,0.164,False,0.05278714004733344
fever,oai-luna,0.25,lingua-random,known,0.795,0.5683333333333332,200,0.22666666666666668,0.16166666666666668,0.29166666666666674,0.17491666666666666,0.28166666666666673,0.0,1.0,False,0.28166666666666673
fever,oai-luna,0.25,lingua-random,hidden,0.8217478923677342,0.6116844395976999,200,0.21006345277003427,0.1861099523961917,0.2324774974887541,0.18985854930570056,0.2294320842820105,0.0,1.0,False,0.2294320842820105
fever,oai-luna,0.25,lingua-random,overlap,0.8368624648083657,0.6309381374673709,197,0.20592432734099478,0.17551613470018299,0.2361385671620551,0.18154945105116288,0.2314856869986586,0.0,1.0,False,0.2314856869986586
fever,oai-luna,0.25,lingua-random,disjoint,0.8344699155592731,0.6377851557993359,158,0.1966847597599371,0.15774414525932695,0.23537067344699952,0.16501842775899284,0.22941144393727705,0.0,1.0,False,0.22941144393727705
fever,oai-luna,0.25,longlingua-random,known,0.695,0.5683333333333332,200,0.12666666666666668,0.0666666666666667,0.185,0.07666666666666667,0.17500000000000004,0.0,1.0,False,0.17500000000000004
fever,oai-luna,0.25,longlingua-random,hidden,0.7060189978998127,0.6116581238082262,200,0.09436087409158656,0.06379022520639648,0.12322522603776824,0.07054804105760183,0.11803954485902875,0.0,1.0,False,0.11803954485902875
fever,oai-luna,0.25,longlingua-random,overlap,0.7525690297472464,0.6309381374673709,197,0.12163089227987564,0.08733524348566521,0.15401472552717677,0.09243746765476933,0.14949205753763162,0.0,1.0,False,0.14949205753763162
fever,oai-luna,0.25,longlingua-random,disjoint,0.6485312315104467,0.6377751095867581,158,0.010756121923688593,-0.037682880622014824,0.05552434040652153,-0.029938170160623823,0.04833892983671238,0.323,0.677,False,0.04833892983671238
fever,oai-luna,0.25,mmr-random,known,0.89,0.5683333333333332,200,0.3216666666666667,0.26333333333333336,0.38000000000000006,0.2716666666666667,0.37000000000000005,0.0,1.0,False,0.37000000000000005
fever,oai-luna,0.25,mmr-random,hidden,0.7731942937214075,0.6116581238082262,200,0.1615361699131813,0.1323784260533734,0.19018784890976353,0.1359453773271522,0.1866816061353363,0.0,1.0,False,0.1866816061353363
fever,oai-luna,0.25,mmr-random,overlap,0.8846848929934177,0.6309381374673709,197,0.2537467555260467,0.2220106286363029,0.28562512211550656,0.2262901192786256,0.2813758746763746,0.0,1.0,False,0.2813758746763746
fever,oai-luna,0.25,mmr-random,disjoint,0.6265535285938415,0.6377751095867581,158,-0.011221580992916614,-0.05162271127852501,0.02736463350463653,-0.04392059857211567,0.02093984360620466,0.721,0.279,False,0.04392059857211567
fever,oai-luna,0.25,typed-agnostic,known,0.9246231155778895,0.6231155778894473,199,0.3015075376884422,0.23115577889447236,0.37185929648241206,0.24623115577889448,0.36180904522613067,0.0,1.0,False,0.36180904522613067
fever,oai-luna,0.25,typed-agnostic,hidden,0.7899407808486029,0.6156866667300094,200,0.17425411411859357,0.1366589911234081,0.21098338143739304,0.1428267607321392,0.20446319894710901,0.0,1.0,False,0.20446319894710901
fever,oai-luna,0.25,typed-agnostic,overlap,0.8960953920723298,0.6369763677675101,197,0.25911902430481976,0.21713699348234702,0.30459714335445043,0.22314079294386124,0.29484069930994017,0.0,1.0,False,0.29484069930994017
fever,oai-luna,0.25,typed-agnostic,disjoint,0.6480664099651444,0.6505305405240023,158,-0.002464130558857936,-0.04229645627661663,0.03659615899071774,-0.03533475545101485,0.031783717960291766,0.547,0.453,False,0.03533475545101485
fever,oai-luna,0.25,typed-tfidf,known,0.925,0.88,200,0.045,0.01,0.08,0.015,0.075,0.007,0.996,False,0.075
fever,oai-luna,0.25,typed-tfidf,hidden,0.7899407808486029,0.7715717027204667,200,0.018369078128136148,-0.006430371985589664,0.04353916545605921,-0.0030762759854077244,0.03965717679189554,0.0805,0.9195,False,0.03965717679189554
fever,oai-luna,0.25,typed-tfidf,overlap,0.8960953920723298,0.8766899934209091,197,0.01940539865142068,-0.012498859437023098,0.05109393455800926,-0.008039776307535261,0.046291025576882444,0.128,0.872,False,0.046291025576882444
fever,oai-luna,0.25,typed-tfidf,disjoint,0.6480664099651444,0.6174787192924808,158,0.030587690672663585,-0.011741105272160693,0.07276800841881217,-0.004218028749706838,0.06572209762348945,0.0775,0.9225,False,0.06572209762348945
fever,oai-luna,0.25,typed-lingua,known,0.925,0.795,200,0.13,0.075,0.185,0.085,0.175,0.0,1.0,False,0.175
fever,oai-luna,0.25,typed-lingua,hidden,0.7900460440064977,0.8217478923677342,200,-0.031701848361236455,-0.06208949995712244,-0.0013618049097894789,-0.05653932216836909,-0.005445668067160906,0.9805,0.0195,False,0.05653932216836909
fever,oai-luna,0.25,typed-lingua,overlap,0.8960953920723298,0.8368624648083657,197,0.05923292726396411,0.027870860295104032,0.09115279140338785,0.03242533715787893,0.08621305327165309,0.0,1.0,False,0.08621305327165309
fever,oai-luna,0.25,typed-lingua,disjoint,0.6481568258783451,0.8344699155592731,158,-0.18631308968092786,-0.23290943865884928,-0.1380752438185051,-0.22519943879820656,-0.14584349104321073,1.0,0.0,False,0.22519943879820656
fever,oai-luna,0.25,typed-longlingua,known,0.925,0.695,200,0.23,0.17,0.2901249999999993,0.18,0.28,0.0,1.0,False,0.28
fever,oai-luna,0.25,typed-longlingua,hidden,0.7899407808486029,0.7060189978998127,200,0.0839217829487902,0.05146185031322852,0.11504137819996925,0.05593254831755664,0.10999488120634363,0.0,1.0,False,0.10999488120634363
fever,oai-luna,0.25,typed-longlingua,overlap,0.8960953920723298,0.7525690297472466,197,0.14352636232508328,0.10401944538603027,0.1798807467810226,0.11093491711461254,0.17393864330799685,0.0,1.0,False,0.17393864330799685
fever,oai-luna,0.25,typed-longlingua,disjoint,0.6480664099651444,0.6485312315104467,158,-0.0004648215453022372,-0.05072716162947778,0.052277457098103344,-0.04286304812283685,0.04251265546570258,0.4965,0.5035,False,0.04286304812283685
fever,oai-luna,0.25,typed-mmr,known,0.925,0.89,200,0.035,0.0,0.07,0.005,0.065,0.027,0.986,False,0.065
fever,oai-luna,0.25,typed-mmr,hidden,0.7899407808486029,0.7731942937214075,200,0.01674648712719548,-0.007440539298183794,0.04108759091732681,-0.003703485277796983,0.03722087217640638,0.091,0.909,False,0.03722087217640638
fever,oai-luna,0.25,typed-mmr,overlap,0.8960953920723298,0.8846848929934177,197,0.011410499078912168,-0.01889283086839818,0.042106620646830795,-0.014066432298766546,0.0378217002911932,0.2375,0.7625,False,0.0378217002911932
fever,oai-luna,0.25,typed-mmr,disjoint,0.6480664099651444,0.6265535285938415,158,0.021512881371302955,-0.01428160148580853,0.0587641712663702,-0.008859705188600015,0.05336483095521643,0.1325,0.8675,False,0.05336483095521643
fever,oai-luna,0.5,typed-random,known,0.93,0.7216666666666666,200,0.20833333333333337,0.16,0.25666666666666665,0.16833333333333336,0.25,0.0,1.0,False,0.25
fever,oai-luna,0.5,typed-random,hidden,0.8556867746775814,0.7516659717292188,200,0.10402080294836236,0.07866267172897842,0.1297226476738542,0.08226539218271083,0.12555992790116322,0.0,1.0,False,0.12555992790116322
fever,oai-luna,0.5,typed-random,overlap,0.9227803183570359,0.7695036222172704,197,0.1532766961397654,0.12372292038048786,0.18340831041175226,0.12845864759335449,0.17894427988840345,0.0,1.0,False,0.17894427988840345
fever,oai-luna,0.5,typed-random,disjoint,0.7496842456488555,0.7721950290335526,158,-0.022510783384697128,-0.05590553440428834,0.01222752708958085,-0.051739884180081325,0.006379620109301472,0.904,0.096,False,0.051739884180081325
fever,oai-luna,0.5,agnostic-random,known,0.76,0.7216666666666666,200,0.03833333333333336,-0.021666666666666654,0.09500000000000001,-0.011666666666666652,0.08666666666666668,0.102,0.898,False,0.08666666666666668
fever,oai-luna,0.5,agnostic-random,hidden,0.7666056931408892,0.7516659717292188,200,0.01493972141167027,-0.015350691057172301,0.04761143264173509,-0.010860215679391851,0.04134611571358259,0.171,0.829,False,0.04134611571358259
fever,oai-luna,0.5,agnostic-random,overlap,0.7910883677568535,0.7695036222172704,197,0.021584745539583155,-0.020546477459583275,0.060572284718950355,-0.012869348514155268,0.054042716509843394,0.1475,0.8525,False,0.054042716509843394
fever,oai-luna,0.5,agnostic-random,disjoint,0.7579740804709966,0.7721950290335526,158,-0.014220948562556098,-0.05338962470996179,0.02206629420366414,-0.04499690639319051,0.01651276092808556,0.767,0.233,False,0.04499690639319051
fever,oai-luna,0.5,tfidf-random,known,0.9,0.7216666666666666,200,0.17833333333333334,0.13,0.22833333333333336,0.13833333333333336,0.22,0.0,1.0,False,0.22
fever,oai-luna,0.5,tfidf-random,hidden,0.8666766735830359,0.7516659717292188,200,0.11501070185381686,0.09001857065908199,0.14142216087038487,0.09409931357098539,0.13668800504578202,0.0,1.0,False,0.13668800504578202
fever,oai-luna,0.5,tfidf-random,overlap,0.9292492953836753,0.7695036222172704,197,0.15974567316640487,0.13135039086926148,0.1892251146590476,0.13624562491524622,0.18435487211228024,0.0,1.0,False,0.18435487211228024
fever,oai-luna,0.5,tfidf-random,disjoint,0.7725892414771686,0.7721950290335526,158,0.00039421244361582687,-0.038458536569207794,0.038013543578449265,-0.03136994202100333,0.03202167402456074,0.492,0.508,False,0.03202167402456074
fever,oai-luna,0.5,lingua-random,known,0.87,0.7216666666666666,200,0.14833333333333334,0.09495833333333334,0.2,0.10333333333333336,0.19166666666666668,0.0,1.0,False,0.19166666666666668
fever,oai-luna,0.5,lingua-random,hidden,0.9145307993402428,0.7516659717292188,200,0.16286482761102378,0.1427324859578534,0.18382461578612583,0.14521840992760265,0.180277227585136,0.0,1.0,False,0.180277227585136
fever,oai-luna,0.5,lingua-random,overlap,0.9287930953925364,0.7695036222172704,197,0.15928947317526593,0.13257778750341295,0.18567644207670858,0.13684860551422215,0.18078588596908418,0.0,1.0,False,0.18078588596908418
fever,oai-luna,0.5,lingua-random,disjoint,0.9090742892031852,0.7721950290335526,158,0.13687926016963267,0.10790752153451556,0.16674192382758118,0.11250487706716446,0.16186830918975972,0.0,1.0,False,0.16186830918975972
fever,oai-luna,0.5,longlingua-random,known,0.855,0.7216666666666666,200,0.13333333333333336,0.07666666666666667,0.19004166666666647,0.08500000000000002,0.18,0.0,1.0,False,0.18
fever,oai-luna,0.5,longlingua-random,hidden,0.8312747132564412,0.7516659717292188,200,0.07960874152722237,0.048263918888783605,0.10880324387403739,0.05306523462327585,0.10468801743912698,0.0,1.0,False,0.10468801743912698
fever,oai-luna,0.5,longlingua-random,overlap,0.8732944697758257,0.7695036222172704,197,0.10379084755855532,0.06864763676505029,0.13819528409304688,0.07518829667049942,0.1311136389162504,0.0,1.0,False,0.1311136389162504
fever,oai-luna,0.5,longlingua-random,disjoint,0.7871392444879525,0.7721950290335526,158,0.014944215454399805,-0.020639671600440942,0.04920165966413369,-0.014625205059784669,0.04341392542163365,0.1975,0.8025,False,0.04341392542163365
fever,oai-luna,0.5,mmr-random,known,0.915,0.7216666666666666,200,0.19333333333333336,0.14829166666666668,0.24166666666666672,0.15658333333333335,0.23341666666666663,0.0,1.0,False,0.23341666666666663
fever,oai-luna,0.5,mmr-random,hidden,0.8720124975891517,0.7516659717292188,200,0.12034652585993268,0.09556571693141754,0.14434780382084925,0.0999912485330012,0.14136092202490344,0.0,1.0,False,0.14136092202490344
fever,oai-luna,0.5,mmr-random,overlap,0.9366741084763086,0.7695036222172704,197,0.16717048625903833,0.14039136876369807,0.194896623430381,0.14463889307225772,0.19043415879952685,0.0,1.0,False,0.19043415879952685
fever,oai-luna,0.5,mmr-random,disjoint,0.7863424506042314,0.7721950290335526,158,0.01414742157067863,-0.021709074751455677,0.04834433774309843,-0.015679186490618675,0.04247400198330104,0.2235,0.7765,False,0.04247400198330104
fever,oai-luna,0.5,typed-agnostic,known,0.93,0.76,200,0.17,0.115,0.23,0.125,0.22,0.0,1.0,False,0.22
fever,oai-luna,0.5,typed-agnostic,hidden,0.8556867746775814,0.7666056931408892,200,0.08908108153669209,0.05751081933607387,0.12329364571943778,0.06253914963223964,0.11768842158026865,0.0,1.0,False,0.11768842158026865
fever,oai-luna,0.5,typed-agnostic,overlap,0.9227803183570359,0.7910883677568535,197,0.13169195060018227,0.0959126992389685,0.16930691178976967,0.10245600374687142,0.1627238480132535,0.0,1.0,False,0.1627238480132535
fever,oai-luna,0.5,typed-agnostic,disjoint,0.7496842456488555,0.7579740804709967,158,-0.008289834822141032,-0.05272466019262779,0.036018380039002304,-0.04593842713548033,0.02833610170282606,0.6505,0.3495,False,0.04593842713548033
fever,oai-luna,0.5,typed-tfidf,known,0.93,0.9,200,0.03,0.005,0.06,0.01,0.055,0.0185,0.9955,False,0.055
fever,oai-luna,0.5,typed-tfidf,hidden,0.8556867746775814,0.8666766735830358,200,-0.010989898905454477,-0.03166567338853477,0.009331372531899489,-0.028887239769192923,0.005562444772060144,0.8675,0.1325,False,0.028887239769192923
fever,oai-luna,0.5,typed-tfidf,overlap,0.9227803183570359,0.9292492953836753,197,-0.006468977026639461,-0.030231650561450503,0.015917412811863263,-0.026443271203897684,0.011874746362157684,0.7225,0.2775,False,0.026443271203897684
fever,oai-luna,0.5,typed-tfidf,disjoint,0.7496842456488555,0.7725892414771686,158,-0.022904995828312957,-0.06334837307518323,0.0203580684173911,-0.05692326104019012,0.013883449532853753,0.8475,0.1525,False,0.05692326104019012
fever,oai-luna,0.5,typed-lingua,known,0.93,0.87,200,0.06,0.025,0.1,0.03,0.09024999999999977,0.0,1.0,False,0.09024999999999977
fever,oai-luna,0.5,typed-lingua,hidden,0.8556867746775814,0.9145307993402428,200,-0.05884402466266142,-0.0806086721085477,-0.03955360363584821,-0.07613067689459664,-0.0422917618261844,1.0,0.0,False,0.07613067689459664
fever,oai-luna,0.5,typed-lingua,overlap,0.9227803183570359,0.9287930953925364,197,-0.006012777035500512,-0.026302155800079708,0.013823567802226914,-0.023241049861654026,0.010752019725495226,0.7045,0.2955,False,0.023241049861654026
fever,oai-luna,0.5,typed-lingua,disjoint,0.7496842456488555,0.9090742892031852,158,-0.1593900435543298,-0.1963930266658241,-0.12445394442578038,-0.19073611051229988,-0.12974650816067243,1.0,0.0,False,0.19073611051229988
fever,oai-luna,0.5,typed-longlingua,known,0.93,0.855,200,0.075,0.035,0.12,0.04,0.11,0.0005,0.9995,False,0.11
fever,oai-luna,0.5,typed-longlingua,hidden,0.8556867746775814,0.8312747132564412,200,0.02441206142114,0.0008906277506684187,0.04750720316159995,0.004084379654482038,0.04368580270380083,0.02,0.98,False,0.04368580270380083
fever,oai-luna,0.5,typed-longlingua,overlap,0.9227803183570359,0.8732944697758257,197,0.04948584858121012,0.01912912197772414,0.07932447143709487,0.02454640583835485,0.07408495281017671,0.0005,0.9995,False,0.07408495281017671
fever,oai-luna,0.5,typed-longlingua,disjoint,0.7496842456488555,0.7871392444879525,158,-0.03745499883909692,-0.07883185915282608,0.00212712547445724,-0.07044739338640728,-0.0035473695244146834,0.968,0.032,False,0.07044739338640728
fever,oai-luna,0.5,typed-mmr,known,0.93,0.915,200,0.015,-0.005,0.04,0.0,0.035,0.119,0.9555,False,0.035
fever,oai-luna,0.5,typed-mmr,hidden,0.8556867746775814,0.8720124975891517,200,-0.016325722911570296,-0.03493758106605931,0.0013947198385684011,-0.03205810382845182,-0.0011209717638518003,0.9645,0.0355,False,0.03205810382845182
fever,oai-luna,0.5,typed-mmr,overlap,0.9227803183570359,0.9366741084763086,197,-0.013893790119272895,-0.0361108143975258,0.00713659295275462,-0.03257313831779096,0.004128311690537081,0.891,0.109,False,0.03257313831779096
fever,oai-luna,0.5,typed-mmr,disjoint,0.7496842456488555,0.7863424506042314,158,-0.03665820495537576,-0.07279983719278584,-0.0010183321787830444,-0.06756460560385048,-0.007242332244280717,0.9795,0.0205,False,0.06756460560385048


==> anc/results/p4fu_ab_levels.csv <==
corpus,system,budget,method,questions,acc,n_docs
mrc,oai-luna,0.25,typed,known,0.7871340788840789,300
mrc,oai-luna,0.25,typed,hidden,0.6792370368437967,300
mrc,oai-luna,0.25,typed,overlap,0.7291743224288998,256
mrc,oai-luna,0.25,typed,disjoint,0.6567288090951591,285
mrc,oai-luna,0.25,agnostic,known,0.6847263847263847,299
mrc,oai-luna,0.25,agnostic,hidden,0.674711628039986,300
mrc,oai-luna,0.25,agnostic,overlap,0.675297911580742,256
mrc,oai-luna,0.25,agnostic,disjoint,0.6725871227174178,285
mrc,oai-luna,0.25,tfidf,known,0.7685830928330928,300
mrc,oai-luna,0.25,tfidf,hidden,0.669887100918499,300
mrc,oai-luna,0.25,tfidf,overlap,0.730522745840241,256
mrc,oai-luna,0.25,tfidf,disjoint,0.6371031917049093,285
mrc,oai-luna,0.25,random,known,0.6725233285233285,300
mrc,oai-luna,0.25,random,hidden,0.6834706072492571,300
mrc,oai-luna,0.25,random,overlap,0.6820545734963377,256
mrc,oai-luna,0.25,random,disjoint,0.68003043310292,285
mrc,oai-luna,0.25,lingua,known,0.8093814398162222,299
mrc,oai-luna,0.25,lingua,hidden,0.8069000474279164,300
mrc,oai-luna,0.25,lingua,overlap,0.8160777198651719,256
mrc,oai-luna,0.25,lingua,disjoint,0.801469039115718,285
mrc,oai-luna,0.25,longlingua,known,0.7462271524771524,300
mrc,oai-luna,0.25,longlingua,hidden,0.6755102064221415,300
mrc,oai-luna,0.25,longlingua,overlap,0.7141089963591919,256
mrc,oai-luna,0.25,longlingua,disjoint,0.6594580967875983,285
mrc,oai-luna,0.25,mmr,known,0.7835443722943722,300
mrc,oai-luna,0.25,mmr,hidden,0.6832281845074911,300
mrc,oai-luna,0.25,mmr,overlap,0.7328786196793472,256
mrc,oai-luna,0.25,mmr,disjoint,0.6544019594049514,285
mrc,oai-luna,0.5,typed,known,0.8322893217893217,300
mrc,oai-luna,0.5,typed,hidden,0.7611558025550058,300
mrc,oai-luna,0.5,typed,overlap,0.7937820409225472,256
mrc,oai-luna,0.5,typed,disjoint,0.7409878018367103,285
mrc,oai-luna,0.5,agnostic,known,0.7603279220779221,300
mrc,oai-luna,0.5,agnostic,hidden,0.7549253968458446,300
mrc,oai-luna,0.5,agnostic,overlap,0.7644707357581255,256
mrc,oai-luna,0.5,agnostic,disjoint,0.7487445278676129,285
mrc,oai-luna,0.5,tfidf,known,0.8278989898989899,300
mrc,oai-luna,0.5,tfidf,hidden,0.7478710859979139,300
mrc,oai-luna,0.5,tfidf,overlap,0.7966210358621411,256
mrc,oai-luna,0.5,tfidf,disjoint,0.7140365984333464,285
mrc,oai-luna,0.5,random,known,0.762376102292769,300
mrc,oai-luna,0.5,random,hidden,0.7600028434897699,300
mrc,oai-luna,0.5,random,overlap,0.7686323257557979,256
mrc,oai-luna,0.5,random,disjoint,0.7540138816356852,285
mrc,oai-luna,0.5,lingua,known,0.8521583694083694,300
mrc,oai-luna,0.5,lingua,hidden,0.8580877305309658,300
mrc,oai-luna,0.5,lingua,overlap,0.8571536565160294,256
mrc,oai-luna,0.5,lingua,disjoint,0.8575375976612126,285
mrc,oai-luna,0.5,longlingua,known,0.8121531986531987,300
mrc,oai-luna,0.5,longlingua,hidden,0.752157275494751,300
mrc,oai-luna,0.5,longlingua,overlap,0.7921290994049381,256
mrc,oai-luna,0.5,longlingua,disjoint,0.7308706024344944,285
mrc,oai-luna,0.5,mmr,known,0.8405725108225107,300
mrc,oai-luna,0.5,mmr,hidden,0.7610052627762517,300
mrc,oai-luna,0.5,mmr,overlap,0.8113514476263638,256
mrc,oai-luna,0.5,mmr,disjoint,0.7338838429515687,285
mrc,open-decider,0.25,typed,known,0.689983645983646,300
mrc,open-decider,0.25,typed,hidden,0.6103794231644893,300
mrc,open-decider,0.25,typed,overlap,0.6753196005268407,256
mrc,open-decider,0.25,typed,disjoint,0.5830961767337993,285
mrc,open-decider,0.25,agnostic,known,0.6334583934583934,300
mrc,open-decider,0.25,agnostic,hidden,0.622352700432989,300
mrc,open-decider,0.25,agnostic,overlap,0.6199064987189826,256
mrc,open-decider,0.25,agnostic,disjoint,0.6220849016209483,285
mrc,open-decider,0.25,tfidf,known,0.6543204665704665,300
mrc,open-decider,0.25,tfidf,hidden,0.6166024466945735,300
mrc,open-decider,0.25,tfidf,overlap,0.6669731441790289,256
mrc,open-decider,0.25,tfidf,disjoint,0.5968778153316231,285
mrc,open-decider,0.25,random,known,0.6112129228795895,300
mrc,open-decider,0.25,random,hidden,0.6216634268911324,300
mrc,open-decider,0.25,random,overlap,0.6239452289543634,256
mrc,open-decider,0.25,random,disjoint,0.6206543657791312,285
mrc,open-decider,0.25,lingua,known,0.699754329004329,300
mrc,open-decider,0.25,lingua,hidden,0.6803637254549864,300
mrc,open-decider,0.25,lingua,overlap,0.6854877604047656,256
mrc,open-decider,0.25,lingua,disjoint,0.679115084534586,285
mrc,open-decider,0.25,longlingua,known,0.6566477873977874,300
mrc,open-decider,0.25,longlingua,hidden,0.6005591127008891,300
mrc,open-decider,0.25,longlingua,overlap,0.6304959424704729,256
mrc,open-decider,0.25,longlingua,disjoint,0.5892283961315231,285
mrc,open-decider,0.25,mmr,known,0.6662047859547859,300
mrc,open-decider,0.25,mmr,hidden,0.6229163166673752,300
mrc,open-decider,0.25,mmr,overlap,0.6560288131211149,256
mrc,open-decider,0.25,mmr,disjoint,0.6028560764099967,285
mrc,open-decider,0.5,typed,known,0.7361055796055797,300
mrc,open-decider,0.5,typed,hidden,0.6612295908630197,300
mrc,open-decider,0.5,typed,overlap,0.7143527273140038,256
mrc,open-decider,0.5,typed,disjoint,0.6327203827013459,285
mrc,open-decider,0.5,agnostic,known,0.6637882395382395,300
mrc,open-decider,0.5,agnostic,hidden,0.6637208076385637,300
mrc,open-decider,0.5,agnostic,overlap,0.6695193626036479,256
mrc,open-decider,0.5,agnostic,disjoint,0.6564278153313836,285
mrc,open-decider,0.5,tfidf,known,0.6817353294853294,300
mrc,open-decider,0.5,tfidf,hidden,0.6605784192178923,300
mrc,open-decider,0.5,tfidf,overlap,0.7001868795465709,256
mrc,open-decider,0.5,tfidf,disjoint,0.6370687477903306,285
mrc,open-decider,0.5,random,known,0.6669640852974186,300
mrc,open-decider,0.5,random,hidden,0.6688421190189741,300
mrc,open-decider,0.5,random,overlap,0.6771129941716381,256
mrc,open-decider,0.5,random,disjoint,0.6645588682319229,285
mrc,open-decider,0.5,lingua,known,0.7006584896584896,300
mrc,open-decider,0.5,lingua,hidden,0.7176251884684253,300
mrc,open-decider,0.5,lingua,overlap,0.7321751191430602,256
mrc,open-decider,0.5,lingua,disjoint,0.7160197083825832,285
mrc,open-decider,0.5,longlingua,known,0.6816397306397306,300
mrc,open-decider,0.5,longlingua,hidden,0.6414714646017482,300
mrc,open-decider,0.5,longlingua,overlap,0.6720479175951575,256
mrc,open-decider,0.5,longlingua,disjoint,0.6253797144998763,285
mrc,open-decider,0.5,mmr,known,0.7098228715728716,300
mrc,open-decider,0.5,mmr,hidden,0.6708210420750792,300
mrc,open-decider,0.5,mmr,overlap,0.7075595508756649,256
mrc,open-decider,0.5,mmr,disjoint,0.6463325796693561,285
fever,oai-luna,0.25,typed,known,0.925,200
fever,oai-luna,0.25,typed,hidden,0.7899407808486029,200
fever,oai-luna,0.25,typed,overlap,0.8960953920723298,197
fever,oai-luna,0.25,typed,disjoint,0.6480664099651444,158
fever,oai-luna,0.25,agnostic,known,0.6231155778894473,199
fever,oai-luna,0.25,agnostic,hidden,0.6156866667300094,200
fever,oai-luna,0.25,agnostic,overlap,0.6369763677675101,197
fever,oai-luna,0.25,agnostic,disjoint,0.6505305405240023,158
fever,oai-luna,0.25,tfidf,known,0.88,200
fever,oai-luna,0.25,tfidf,hidden,0.7715717027204667,200
fever,oai-luna,0.25,tfidf,overlap,0.8766899934209091,197
fever,oai-luna,0.25,tfidf,disjoint,0.6174787192924808,158
fever,oai-luna,0.25,random,known,0.5683333333333332,200
fever,oai-luna,0.25,random,hidden,0.6116581238082262,200
fever,oai-luna,0.25,random,overlap,0.6309381374673709,197
fever,oai-luna,0.25,random,disjoint,0.6377751095867581,158
fever,oai-luna,0.25,lingua,known,0.795,200
fever,oai-luna,0.25,lingua,hidden,0.8217478923677342,200
fever,oai-luna,0.25,lingua,overlap,0.8368624648083657,197
fever,oai-luna,0.25,lingua,disjoint,0.8344699155592731,158
fever,oai-luna,0.25,longlingua,known,0.695,200
fever,oai-luna,0.25,longlingua,hidden,0.7060189978998127,200
fever,oai-luna,0.25,longlingua,overlap,0.7525690297472466,197
fever,oai-luna,0.25,longlingua,disjoint,0.6485312315104467,158
fever,oai-luna,0.25,mmr,known,0.89,200
fever,oai-luna,0.25,mmr,hidden,0.7731942937214075,200
fever,oai-luna,0.25,mmr,overlap,0.8846848929934177,197
fever,oai-luna,0.25,mmr,disjoint,0.6265535285938415,158
fever,oai-luna,0.5,typed,known,0.93,200
fever,oai-luna,0.5,typed,hidden,0.8556867746775814,200
fever,oai-luna,0.5,typed,overlap,0.9227803183570359,197
fever,oai-luna,0.5,typed,disjoint,0.7496842456488555,158
fever,oai-luna,0.5,agnostic,known,0.76,200
fever,oai-luna,0.5,agnostic,hidden,0.7666056931408892,200
fever,oai-luna,0.5,agnostic,overlap,0.7910883677568535,197
fever,oai-luna,0.5,agnostic,disjoint,0.7579740804709967,158
fever,oai-luna,0.5,tfidf,known,0.9,200
fever,oai-luna,0.5,tfidf,hidden,0.8666766735830358,200
fever,oai-luna,0.5,tfidf,overlap,0.9292492953836753,197
fever,oai-luna,0.5,tfidf,disjoint,0.7725892414771686,158
fever,oai-luna,0.5,random,known,0.7216666666666666,200
fever,oai-luna,0.5,random,hidden,0.7516659717292188,200
fever,oai-luna,0.5,random,overlap,0.7695036222172704,197
fever,oai-luna,0.5,random,disjoint,0.7721950290335526,158
fever,oai-luna,0.5,lingua,known,0.87,200
fever,oai-luna,0.5,lingua,hidden,0.9145307993402428,200
fever,oai-luna,0.5,lingua,overlap,0.9287930953925364,197
fever,oai-luna,0.5,lingua,disjoint,0.9090742892031852,158
fever,oai-luna,0.5,longlingua,known,0.855,200
fever,oai-luna,0.5,longlingua,hidden,0.8312747132564412,200
fever,oai-luna,0.5,longlingua,overlap,0.8732944697758257,197
fever,oai-luna,0.5,longlingua,disjoint,0.7871392444879525,158
fever,oai-luna,0.5,mmr,known,0.915,200
fever,oai-luna,0.5,mmr,hidden,0.8720124975891517,200
fever,oai-luna,0.5,mmr,overlap,0.9366741084763086,197
fever,oai-luna,0.5,mmr,disjoint,0.7863424506042314,158


==> anc/results/p4fu_c.csv <==
corpus,budget,scoring,n_claims,n_docs,typed,random,delta,lo95,hi95
ei,0.25,recovery,2915.0,792,0.6663426626036555,0.4349901895768541,0.2313524730268014,0.202212152362454,0.259447236822364
ei,0.25,support,2130.0,764,0.7775452051377978,0.743782804051639,0.0337624010861588,0.004699091032485528,0.06360038883088695
ei,0.25,support within documents,,792,,,-0.002843482670074615,-0.031135090655730516,0.0269658420178901
ei,0.5,recovery,2915.0,792,0.7507958687177987,0.6830671754988192,0.06772869321897945,0.044698841506604414,0.0911249897071109
ei,0.5,support,2047.0,740,0.7857235239316869,0.6844622346500425,0.10126128928164435,0.0765596748324352,0.12745698586996512
ei,0.5,support within documents,,792,,,0.060707164563056436,0.034093905715504906,0.0856522607538905
fever,0.25,recovery,5433.0,200,0.6221237198901335,0.37051619439820177,0.2516075254919317,0.1991211727151614,0.3076897965332603
fever,0.25,support,4528.0,200,0.8331585385305224,0.8429662274713117,-0.009807688940789316,-0.03947112224014008,0.021825627393694855
fever,0.25,support within documents,,200,,,-0.015964193693033948,-0.04523814494665263,0.015610895358896638
fever,0.5,recovery,5433.0,200,0.7340079579680887,0.5847252599630299,0.14928269800505878,0.10343246181961761,0.1962189711499516
fever,0.5,support,4464.0,200,0.812841651420408,0.8072129854300024,0.005628665990405568,-0.02072274504127903,0.03208998981799662
fever,0.5,support within documents,,200,,,-0.02091398037343603,-0.04631274512254215,0.00558658940111912


==> anc/results/p4fu_c_levels.csv <==
corpus,variant,claims,n,rec_supported,nei_supported,n_supported,rec_refuted,nei_refuted,n_refuted,rec_balanced,n_support_scored,n_partial,sup_supported,n_sup_supported,sup_refuted,n_sup_refuted,sup_not_enough_info,n_sup_not_enough_info,sup_balanced,nei_when_evidence_deleted
ei,known@0.25,hidden,2915,0.6415275282020564,0.2596367425376859,1535,0.6911577970052546,0.283644462881751,1380,0.6663426626036555,2405,510,0.8345348837209303,765,0.94657441324108,649,0.5553431919642857,991,0.7788174963087654,0.5553431919642857
ei,known@0.5,hidden,2915,0.7103318109214336,0.1807433612858141,1535,0.7912599265141639,0.18484176840109043,1380,0.7507958687177987,2490,425,0.8262038774233896,1061,0.9526173979984603,883,0.5765968063872255,546,0.7851393606030251,0.5765968063872255
ei,original,hidden,2915,0.7996331236897275,0.08257337526205451,1535,0.9361103867883529,0.03881573229030856,1380,0.8678717552390403,2915,0,0.7996331236897275,1535,0.9361103867883529,1380,,0,0.8678717552390403,
ei,random@0.25,hidden,2915,0.38765224118997704,0.4984064590196665,1535,0.4823281379637312,0.4951859863300542,1380,0.4349901895768541,2391,524,0.7581615120274915,266,0.8663617886178863,235,0.6164250687072264,1890,0.7469827897842013,0.6164250687072264
ei,random@0.5,hidden,2915,0.616286063691724,0.2556216931216931,1535,0.7498482873059144,0.22743984828730593,1380,0.6830671754988191,2197,718,0.7531219980787703,531,0.9036373507057547,527,0.4050921395955643,1139,0.6872838294600297,0.4050921395955643
ei,known@0.25,known,792,0.8275862068965517,0.07910750507099391,493,0.919732441471572,0.056856187290969896,299,0.8736593241840618,727,65,0.8493150684931506,438,0.9347826086956522,276,0.15384615384615385,13,0.6459812770116522,0.15384615384615385
ei,known@0.5,known,792,0.8316430020283976,0.08113590263691683,493,0.9364548494983278,0.05016722408026756,299,0.8840489257633627,754,38,0.8448275862068966,464,0.9440559440559441,286,0.25,4,0.6796278434209468,0.25
ei,original,known,792,0.8194726166328601,0.06693711967545639,493,0.9498327759197325,0.043478260869565216,299,0.8846526962762963,792,0,0.8194726166328601,493,0.9498327759197325,299,,0,0.8846526962762963,
ei,random@0.25,known,792,0.46247464503042596,0.4340770791075051,493,0.6086956521739131,0.36789297658862874,299,0.5355851486021695,644,148,0.7662337662337663,77,0.9375,48,0.5260115606936416,519,0.743248442309136,0.5260115606936416
ei,random@0.5,known,792,0.6592292089249493,0.23123732251521298,493,0.8461538461538461,0.13043478260869565,299,0.7526915275393977,604,188,0.7923497267759563,183,0.9416666666666667,120,0.3023255813953488,301,0.678780658279324,0.3023255813953488
fever,known@0.25,hidden,5433,0.6715052682053536,0.3094875654138905,3851,0.5727421715749134,0.40718582687662375,1582,0.6221237198901335,4701,732,0.9444791816393163,1604,0.8022680652680652,698,0.7458782847433174,2399,0.8308751772168996,0.7458782847433174
fever,known@0.5,hidden,5433,0.7851704222273269,0.1869215241845335,3851,0.6828454937088504,0.29305925852756015,1582,0.7340079579680887,4626,807,0.9344319867032599,2183,0.7852319158264655,941,0.7171074715954948,1502,0.8122571247084066,0.7171074715954948
fever,original,hidden,5433,0.9376626272707491,0.02601373034815441,3851,0.834791500492387,0.14070592016173813,1582,0.8862270638815681,5433,0,0.9376626272707491,3851,0.834791500492387,1582,,0,0.8862270638815681,
fever,random@0.25,hidden,5433,0.36967763358857886,0.6139388632927121,3851,0.3713547552078247,0.615899501574996,1582,0.37051619439820177,4780,653,0.9056810901764781,783,0.8047799422799422,324,0.8114882040481483,3673,0.8406497455015228,0.8114882040481483
fever,random@0.5,hidden,5433,0.5999165599411481,0.3725785929685768,3851,0.5695339599849115,0.4187517446324514,1582,0.5847252599630298,4654,779,0.9180959751486086,1725,0.7611688948197041,719,0.7528122260219561,2210,0.8106923653300896,0.7528122260219561
fever,known@0.25,known,200,0.9103448275862069,0.06896551724137931,145,0.5636363636363636,0.34545454545454546,55,0.7369905956112852,173,27,0.9411764705882353,119,0.7419354838709677,31,0.7391304347826086,23,0.8074141297472707,0.7391304347826086
fever,known@0.5,known,200,0.9172413793103448,0.05517241379310345,145,0.7090909090909091,0.23636363636363636,55,0.8131661442006269,179,21,0.9354838709677419,124,0.825,40,0.8,15,0.853494623655914,0.8
fever,original,known,200,0.9241379310344827,0.041379310344827586,145,0.8,0.12727272727272726,55,0.8620689655172413,200,0,0.9241379310344827,145,0.8,55,,0,0.8620689655172413,
fever,random@0.25,known,200,0.3586206896551724,0.6206896551724138,145,0.4727272727272727,0.4909090909090909,55,0.41567398119122256,179,21,0.8666666666666667,30,0.8,15,0.8134328358208955,134,0.8266998341625208,0.8134328358208955
fever,random@0.5,known,200,0.5655172413793104,0.4,145,0.6,0.34545454545454546,55,0.5827586206896551,175,25,0.90625,64,0.7692307692307693,26,0.788235294117647,85,0.8212386877828054,0.788235294117647


==> anc/results/p4fu_d.csv <==
reader,contrast,split,rule,delta,lo95,hi95,lo90,hi90,p_pos,p_neg,item_lo95,item_hi95,n_conv,n_conv_pos,n_conv_neg,n_q,verdict
gpt-6-luna,typed@0.25 - random@0.25,all,refusal=wrong,0.012636265221503257,-0.017028670852558103,0.04294905950545929,-0.012322046085829536,0.0376912314239756,0.2125,0.7875,-0.00267379679144385,0.04077540106951872,10,7,3,1496,unresolved
gpt-6-luna,typed@0.25 - random@0.25,all,answered only,0.006269386185331609,-0.02001932099917324,0.03197281663000793,-0.015629013942439502,0.027818652090772646,0.3195,0.6805,-0.009688581314878892,0.03183391003460208,10,6,4,1445,unresolved
gpt-6-luna,typed@0.25 - random@0.25,disjoint,refusal=wrong,0.010996907419239404,-0.020494522084196,0.04302271990714149,-0.016316671596174705,0.037171345862535385,0.257,0.743,-0.005681818181818182,0.04190340909090909,10,6,3,1408,unresolved
gpt-6-luna,typed@0.25 - random@0.25,disjoint,answered only,0.0038650272486139394,-0.025113868296422148,0.0319013822418671,-0.020415372925168446,0.027018842694416033,0.3975,0.6025,-0.01177336276674025,0.03164091243561442,10,6,4,1359,unresolved
gpt-6-luna,typed@0.25 - random@0.25,overlap,refusal=wrong,0.02825757575757576,-0.013960227272727273,0.07469696969696969,-0.00909090909090909,0.06803787878787877,0.1235,0.894,-0.03409090909090909,0.125,10,3,1,88,unresolved
gpt-6-luna,typed@0.25 - random@0.25,overlap,answered only,0.026237373737373736,-0.02002083333333333,0.07469696969696969,-0.012929292929292926,0.06803787878787877,0.149,0.8575,-0.03488372093023256,0.12790697674418605,10,3,1,86,unresolved
gpt-6-luna,agnostic@0.25 - random@0.25,all,refusal=wrong,0.042639812334415654,0.016143137184945647,0.07024258776266652,0.019458502433729513,0.06564065337714466,0.0005,0.9995,0.024732620320855617,0.0661764705882353,10,8,2,1496,positive
gpt-6-luna,agnostic@0.25 - random@0.25,all,answered only,0.043200898728995143,0.019417959475596002,0.06920115111808951,0.022908827458993686,0.06510794440609563,0.0,1.0,0.023076923076923078,0.06365384615384605,10,8,1,1430,positive
gpt-6-luna,agnostic@0.25 - random@0.25,disjoint,refusal=wrong,0.04666344088344966,0.019844007269237945,0.0757220932089584,0.0231792413689141,0.07050847504368604,0.0,1.0,0.026260653409090912,0.06890980113636354,10,8,2,1408,positive
gpt-6-luna,agnostic@0.25 - random@0.25,disjoint,answered only,0.04691409115319113,0.022316121185940115,0.07373979804703563,0.025692624087609344,0.06951332854944257,0.0,1.0,0.02526022304832714,0.06691449814126393,10,8,0,1345,positive
gpt-6-luna,agnostic@0.25 - random@0.25,overlap,refusal=wrong,-0.0546590909090909,-0.17004545454545453,0.02727272727272727,-0.15,0.01875,0.853,0.1565,-0.06818181818181818,0.07954545454545454,10,2,2,88,unresolved
gpt-6-luna,agnostic@0.25 - random@0.25,overlap,answered only,-0.0546590909090909,-0.17004545454545453,0.02727272727272727,-0.15,0.01875,0.853,0.1565,-0.07058823529411765,0.07058823529411765,10,2,2,85,unresolved
gpt-6-luna,typed@0.25 - agnostic@0.25,all,refusal=wrong,-0.030003547112912404,-0.05913943563767743,-0.001265158790696026,-0.05485058033476848,-0.0054172334740642545,0.98,0.02,-0.04547125668449198,-0.004679144385026738,10,3,7,1496,negative
gpt-6-luna,typed@0.25 - agnostic@0.25,all,answered only,-0.03359090343607084,-0.06005752778840701,-0.007154815504354773,-0.05705032509739428,-0.010883793092554118,0.993,0.007,-0.04945054945054945,-0.010302197802197802,10,3,7,1456,negative
gpt-6-luna,typed@0.25 - agnostic@0.25,disjoint,refusal=wrong,-0.03566653346421026,-0.06768296293469564,-0.004900168534072362,-0.06340171720592072,-0.009492949042044872,0.989,0.011,-0.04971590909090909,-0.009215198863636462,10,3,7,1408,negative
gpt-6-luna,typed@0.25 - agnostic@0.25,disjoint,answered only,-0.03953428237973676,-0.0687664538989255,-0.01138521952705942,-0.06528864009910208,-0.015200392340560932,0.9965,0.0035,-0.05547445255474453,-0.013868613138686132,10,3,7,1370,negative
gpt-6-luna,typed@0.25 - agnostic@0.25,overlap,refusal=wrong,0.08291666666666667,0.0018077651515151511,0.19091382575757573,0.01090909090909091,0.17429734848484846,0.0225,0.9785,-0.022727272727272728,0.11363636363636363,10,5,1,88,positive
gpt-6-luna,typed@0.25 - agnostic@0.25,overlap,answered only,0.08089646464646465,-0.0020202020202020193,0.190017361111111,0.00824747474747475,0.17248989898989892,0.028,0.972,-0.023255813953488372,0.11627906976744186,10,5,1,86,unresolved
gpt-6-luna,KEEP - DROP,all,refusal=wrong,0.18535178226451582,0.15594026241653314,0.2130909558203708,0.16075546503912921,0.20938376929226105,0.0,1.0,0.16042780748663102,0.20120320855614973,10,10,0,1496,supported
gpt-6-luna,KEEP - DROP,all,answered only,0.17499145101004748,0.1460914503633188,0.20286183531659635,0.15079851067868116,0.19856418929409902,0.0,1.0,0.1505449591280654,0.19005449591280654,10,10,0,1468,supported
gpt-6-luna,KEEP - DROP,disjoint,refusal=wrong,0.1872304491068589,0.1577587692986236,0.21499157267114147,0.16202687135857693,0.21123745526526133,0.0,1.0,0.1612215909090909,0.203125,10,10,0,1408,supported
gpt-6-luna,KEEP - DROP,disjoint,answered only,0.17668325111753247,0.14726638737591008,0.20526797610353806,0.15161669229869076,0.20130738435527898,0.0,1.0,0.15048842257597686,0.19247467438494936,10,10,0,1382,supported
gpt-6-luna,KEEP - DROP,overlap,refusal=wrong,0.21428030303030302,0.06416666666666666,0.4147073863636363,0.07789583333333333,0.38303030303030305,0.0,1.0,0.09090909090909091,0.23863636363636365,10,6,0,88,supported
gpt-6-luna,KEEP - DROP,overlap,answered only,0.2125,0.059166666666666666,0.41833333333333333,0.07333333333333333,0.3850416666666666,0.0,1.0,0.08139534883720931,0.23255813953488372,10,6,0,86,supported
gpt-6-luna,full - typed@0.25,all,refusal=wrong,0.1291280969219879,0.10876396188566172,0.1472137057423829,0.11212166762091208,0.14457217625025842,0.0,1.0,0.10762032085561497,0.14572192513368984,10,10,0,1496,positive
gpt-6-luna,full - typed@0.25,all,answered only,0.12330504392081647,0.1034833430357189,0.14100480573027413,0.10715067660190683,0.13836456875268782,0.0,1.0,0.10244233378561737,0.13975576662143827,10,10,0,1474,positive
gpt-6-luna,full - typed@0.25,disjoint,refusal=wrong,0.13455327234918962,0.11008608681771585,0.1583028729714247,0.11358522102841057,0.15424408166184342,0.0,1.0,0.11079545454545454,0.14914772727272727,10,10,0,1408,positive
gpt-6-luna,full - typed@0.25,disjoint,answered only,0.12843598455436522,0.10407385896274877,0.15105096394466258,0.10826316909570491,0.1473702212740588,0.0,1.0,0.10454217736121124,0.14419610670511895,10,10,0,1387,positive
gpt-6-luna,full - typed@0.25,overlap,refusal=wrong,0.03170454545454546,-0.08988636363636364,0.1434090909090909,-0.06806818181818182,0.12523863636363636,0.2865,0.7165,-0.011363636363636364,0.14772727272727273,10,4,2,88,unresolved
gpt-6-luna,full - typed@0.25,overlap,answered only,0.035340909090909096,-0.08931818181818181,0.15352272727272726,-0.0675,0.13376704545454546,0.277,0.7285,-0.00028735632183906414,0.14942528735632185,10,4,2,87,unresolved
gpt-6-luna,typed@0.25 - none,all,refusal=wrong,0.1778105289953464,0.12808759723443405,0.22593042552458503,0.1354765546983661,0.21805842686113502,0.0,1.0,0.1570855614973262,0.20788770053475936,10,10,0,1496,positive
gpt-6-luna,typed@0.25 - none,all,answered only,0.04396047422117124,0.004679189766418572,0.08362007748217098,0.009766345955652221,0.0776774749584244,0.0115,0.9885,0.02414113277623027,0.07428040854224698,10,7,2,1077,positive
gpt-6-luna,typed@0.25 - none,disjoint,refusal=wrong,0.16921779018136507,0.11690705983652544,0.21770599523952386,0.1247115787215746,0.21134172857718803,0.0,1.0,0.1512784090909091,0.20241477272727273,10,10,0,1408,positive
gpt-6-luna,typed@0.25 - none,disjoint,answered only,0.04146845212915364,0.0007472914233827422,0.08269690903385332,0.005824031857283141,0.0767724395897284,0.0215,0.9785,0.024413489736070382,0.07526881720430108,10,7,3,1023,positive
gpt-6-luna,typed@0.25 - none,overlap,refusal=wrong,0.3128030303030303,0.13954545454545456,0.5100416666666665,0.1549772727272727,0.4764696969696969,0.0,1.0,0.17045454545454544,0.38636363636363635,10,7,0,88,positive
gpt-6-luna,typed@0.25 - none,overlap,answered only,0.175,0.0,0.4,0.02142857142857143,0.36428571428571427,0.0265,0.98,-0.037037037037037035,0.18518518518518517,10,4,1,54,unresolved
qwen3.8-flash,typed@0.25 - random@0.25,all,refusal=wrong,0.0022392049915920522,-0.02902536871746122,0.03197908169728164,-0.02362648231828745,0.027550619124041772,0.444,0.556,-0.0200701871657754,0.02540106951871658,10,6,3,1496,unresolved
qwen3.8-flash,typed@0.25 - random@0.25,all,answered only,0.0022392049915920522,-0.02902536871746122,0.03197908169728164,-0.02362648231828745,0.027550619124041772,0.444,0.556,-0.0200701871657754,0.02540106951871658,10,6,3,1496,unresolved
qwen3.8-flash,typed@0.25 - random@0.25,disjoint,refusal=wrong,0.0004785788697002285,-0.033153755950912404,0.03145538168919426,-0.027904418777740303,0.026653640179476048,0.476,0.524,-0.0234375,0.024857954545454544,10,6,3,1408,unresolved
qwen3.8-flash,typed@0.25 - random@0.25,disjoint,answered only,0.0004785788697002285,-0.033153755950912404,0.03145538168919426,-0.027904418777740303,0.026653640179476048,0.476,0.524,-0.0234375,0.024857954545454544,10,6,3,1408,unresolved
qwen3.8-flash,typed@0.25 - random@0.25,overlap,refusal=wrong,0.012348484848484848,-0.03666666666666667,0.05878787878787879,-0.030833333333333334,0.05227272727272727,0.314,0.6905,-0.05710227272727271,0.13636363636363635,10,4,2,88,unresolved
qwen3.8-flash,typed@0.25 - random@0.25,overlap,answered only,0.012348484848484848,-0.03666666666666667,0.05878787878787879,-0.030833333333333334,0.05227272727272727,0.314,0.6905,-0.05710227272727271,0.13636363636363635,10,4,2,88,unresolved
qwen3.8-flash,agnostic@0.25 - random@0.25,all,refusal=wrong,0.062198230467050905,0.0165841963695916,0.10459771043045955,0.02478639135296195,0.09767114965200199,0.004,0.996,0.043432486631016044,0.08689839572192513,10,8,2,1496,positive
qwen3.8-flash,agnostic@0.25 - random@0.25,all,answered only,0.062198230467050905,0.0165841963695916,0.10459771043045955,0.02478639135296195,0.09767114965200199,0.004,0.996,0.043432486631016044,0.08689839572192513,10,8,2,1496,positive
qwen3.8-flash,agnostic@0.25 - random@0.25,disjoint,refusal=wrong,0.06808772845575538,0.022213864130912142,0.10983480153756021,0.03034190663648757,0.10305190780771875,0.0015,0.9985,0.046875,0.09161931818181818,10,8,1,1408,positive
qwen3.8-flash,agnostic@0.25 - random@0.25,disjoint,answered only,0.06808772845575538,0.022213864130912142,0.10983480153756021,0.03034190663648757,0.10305190780771875,0.0015,0.9985,0.046875,0.09161931818181818,10,8,1,1408,positive
qwen3.8-flash,agnostic@0.25 - random@0.25,overlap,refusal=wrong,-0.07526515151515152,-0.1945681818181818,0.023565340909090883,-0.1724280303030303,0.010492424242424242,0.923,0.0775,-0.10227272727272728,0.07954545454545454,10,2,5,88,unresolved
qwen3.8-flash,agnostic@0.25 - random@0.25,overlap,answered only,-0.07526515151515152,-0.1945681818181818,0.023565340909090883,-0.1724280303030303,0.010492424242424242,0.923,0.0775,-0.10227272727272728,0.07954545454545454,10,2,5,88,unresolved
qwen3.8-flash,typed@0.25 - agnostic@0.25,all,refusal=wrong,-0.05995902547545886,-0.10361235508538669,-0.008474498179144781,-0.09729680154485303,-0.01630483214684729,0.988,0.012,-0.08422459893048129,-0.03943850267379679,10,1,8,1496,negative
qwen3.8-flash,typed@0.25 - agnostic@0.25,all,answered only,-0.05995902547545886,-0.10361235508538669,-0.008474498179144781,-0.09729680154485303,-0.01630483214684729,0.988,0.012,-0.08422459893048129,-0.03943850267379679,10,1,8,1496,negative
qwen3.8-flash,typed@0.25 - agnostic@0.25,disjoint,refusal=wrong,-0.06760914958605516,-0.11283280836206588,-0.013764499370575533,-0.10514682714312086,-0.023344398567782598,0.996,0.004,-0.09232954545454546,-0.046875,10,1,9,1408,negative
qwen3.8-flash,typed@0.25 - agnostic@0.25,disjoint,answered only,-0.06760914958605516,-0.11283280836206588,-0.013764499370575533,-0.10514682714312086,-0.023344398567782598,0.996,0.004,-0.09232954545454546,-0.046875,10,1,9,1408,negative
qwen3.8-flash,typed@0.25 - agnostic@0.25,overlap,refusal=wrong,0.08761363636363637,-0.006826704545454545,0.20636363636363636,0.0051136363636363645,0.18037499999999998,0.038,0.962,-0.045454545454545456,0.13636363636363635,10,5,2,88,unresolved
qwen3.8-flash,typed@0.25 - agnostic@0.25,overlap,answered only,0.08761363636363637,-0.006826704545454545,0.20636363636363636,0.0051136363636363645,0.18037499999999998,0.038,0.962,-0.045454545454545456,0.13636363636363635,10,5,2,88,unresolved
qwen3.8-flash,KEEP - DROP,all,refusal=wrong,0.147371791518201,0.10689147955246239,0.18788757181810326,0.11272171206843609,0.18078341520495025,0.0,1.0,0.11564171122994653,0.1677807486631016,10,10,0,1496,supported
qwen3.8-flash,KEEP - DROP,all,answered only,0.147371791518201,0.10689147955246239,0.18788757181810326,0.11272171206843609,0.18078341520495025,0.0,1.0,0.11564171122994653,0.1677807486631016,10,10,0,1496,supported
qwen3.8-flash,KEEP - DROP,disjoint,refusal=wrong,0.15084794260161366,0.11166011134093631,0.19068145062398484,0.11751816336892548,0.18348052401435364,0.0,1.0,0.12002840909090909,0.17045454545454544,10,10,0,1408,supported
qwen3.8-flash,KEEP - DROP,disjoint,answered only,0.15084794260161366,0.11166011134093631,0.19068145062398484,0.11751816336892548,0.18348052401435364,0.0,1.0,0.12002840909090909,0.17045454545454544,10,10,0,1408,supported
qwen3.8-flash,KEEP - DROP,overlap,refusal=wrong,0.14102272727272727,-0.00625,0.35352272727272727,0.0075000000000000015,0.3210624999999999,0.033,0.97,-0.022727272727272728,0.18181818181818182,10,4,1,88,supported
qwen3.8-flash,KEEP - DROP,overlap,answered only,0.14102272727272727,-0.00625,0.35352272727272727,0.0075000000000000015,0.3210624999999999,0.033,0.97,-0.022727272727272728,0.18181818181818182,10,4,1,88,supported
qwen3.8-flash,typed@0.25 - none,all,refusal=wrong,0.04210067391465655,-0.011463373127474802,0.08978587797187502,-0.0023965991172487716,0.08281081197192991,0.0605,0.9395,0.01871657754010695,0.07152406417112299,10,7,3,1496,unresolved
qwen3.8-flash,typed@0.25 - none,all,answered only,0.04210067391465655,-0.011463373127474802,0.08978587797187502,-0.0023965991172487716,0.08281081197192991,0.0605,0.9395,0.01871657754010695,0.07152406417112299,10,7,3,1496,unresolved
qwen3.8-flash,typed@0.25 - none,disjoint,refusal=wrong,0.03953558546599687,-0.01929968681528693,0.08887535699712917,-0.008586078470892343,0.0825230761559862,0.0755,0.9245,0.017027698863636365,0.06889204545454546,10,7,2,1408,unresolved
qwen3.8-flash,typed@0.25 - none,disjoint,answered only,0.03953558546599687,-0.01929968681528693,0.08887535699712917,-0.008586078470892343,0.0825230761559862,0.0755,0.9245,0.017027698863636365,0.06889204545454546,10,7,2,1408,unresolved
qwen3.8-flash,typed@0.25 - none,overlap,refusal=wrong,0.047878787878787875,-0.036003787878787885,0.1300965909090908,-0.021238636363636366,0.11750378787878789,0.129,0.871,-0.056818181818181816,0.20454545454545456,10,5,2,88,unresolved
qwen3.8-flash,typed@0.25 - none,overlap,answered only,0.047878787878787875,-0.036003787878787885,0.1300965909090908,-0.021238636363636366,0.11750378787878789,0.129,0.871,-0.056818181818181816,0.20454545454545456,10,5,2,88,unresolved


==> anc/results/p4fu_d_levels.csv <==
reader,variant,acc,answered,acc_answered,refused,wrong_answered
gpt-6-luna,DROP,0.733295348367132,0.9822743918959868,0.746574351639933,0.017725608104013246,0.2489790435288548
gpt-6-luna,KEEP,0.9186471306316479,0.9973413842826243,0.9210887564814424,0.0026586157173756897,0.07869425365097638
gpt-6-luna,agnostic@0.25,0.8098033748459281,0.9772903893170539,0.8284927866682557,0.02270961068294608,0.1674870144711258
gpt-6-luna,full,0.9089279246550035,0.9945564724907937,0.9137828036924474,0.005443527509206292,0.08562854783579021
gpt-6-luna,none,0.6019892987376692,0.7157883899848257,0.8393075871368751,0.28421161001517425,0.11379909124715659
gpt-6-luna,random@0.25,0.7671635625115124,0.9721014320034671,0.7884280496733187,0.027898567996532897,0.2049378694919547
gpt-6-luna,typed@0.25,0.7797998277330157,0.9885437973571518,0.7889981173061396,0.01145620264284819,0.2087439696241361
qwen3.8-flash,DROP,0.7014344562348265,1.0,0.7014344562348265,0.0,0.2985655437651735
qwen3.8-flash,KEEP,0.8488062477530276,1.0,0.8488062477530276,0.0,0.1511937522469724
qwen3.8-flash,agnostic@0.25,0.8166926827868805,1.0,0.8166926827868805,0.0,0.18330731721311955
qwen3.8-flash,none,0.7146329833967651,1.0,0.7146329833967651,0.0,0.28536701660323494
qwen3.8-flash,random@0.25,0.7544944523198296,1.0,0.7544944523198296,0.0,0.2455055476801704
qwen3.8-flash,typed@0.25,0.7567336573114216,1.0,0.7567336573114216,0.0,0.24326634268857839
gpt-6-luna,none-original,0.8142913774434298,0.9000588174929165,0.9056384996605835,0.0999411825070835,0.08576744004948667
qwen3.8-flash,none-original,0.8507922226267487,1.0,0.8507922226267487,0.0,0.1492077773732513


==> anc/results/p4new_drift.csv <==
system,n_paras,n_answers,same_side,known_random_hidden_paper_0.25,known_random_hidden_reread_0.25,known_random_hidden_paper_0.5,known_random_hidden_reread_0.5
oai-luna,60,6551,0.9998473515493818,-0.02017693736470756,-0.02017693736470756,,
open-decider,300,107370,0.9915991431498556,-0.006337525440570286,-0.008784332858746486,-0.0059554847530751435,-0.005934717874460924


==> anc/results/p4new_e1_per_mask.csv <==
corpus,system,budget,contrast,questions,mask,n_docs,delta
mrc,oai-luna,0.25,known-random,known,random@0.25,299,0.10173208434078
mrc,oai-luna,0.25,known-random,known,random@0.25~d1,299,0.0895418591070765
mrc,oai-luna,0.25,known-random,known,random@0.25~d10,300,0.09864694564694565
mrc,oai-luna,0.25,known-random,known,random@0.25~d2,300,0.09045250120250121
mrc,oai-luna,0.25,known-random,known,random@0.25~d3,300,0.09897270322270323
mrc,oai-luna,0.25,known-random,known,random@0.25~d4,300,0.10000697450697452
mrc,oai-luna,0.25,known-random,hidden,random@0.25,300,-0.008190291929369762
mrc,oai-luna,0.25,known-random,hidden,random@0.25~d1,300,0.002726856039769415
mrc,oai-luna,0.25,known-random,hidden,random@0.25~d10,300,0.0009533409777699048
mrc,oai-luna,0.25,known-random,hidden,random@0.25~d2,300,-0.0073200833768406175
mrc,oai-luna,0.25,known-random,hidden,random@0.25~d3,300,0.002511446371522875
mrc,oai-luna,0.25,known-random,hidden,random@0.25~d4,300,-0.003632112050149751
mrc,oai-luna,0.25,agnostic-random,known,random@0.25,299,0.0030289758550628137
mrc,oai-luna,0.25,agnostic-random,known,random@0.25~d1,299,-0.008767078332295723
mrc,oai-luna,0.25,agnostic-random,known,random@0.25~d10,300,-0.001175565175565172
mrc,oai-luna,0.25,agnostic-random,known,random@0.25~d2,300,-0.0055954785954785945
mrc,oai-luna,0.25,agnostic-random,known,random@0.25~d3,300,-0.0034371091871091886
mrc,oai-luna,0.25,agnostic-random,known,random@0.25~d4,300,0.0001646224146224181
mrc,oai-luna,0.25,agnostic-random,hidden,random@0.25,300,-0.008491839315032067
mrc,oai-luna,0.25,agnostic-random,hidden,random@0.25~d1,300,0.0015512025875924092
mrc,oai-luna,0.25,agnostic-random,hidden,random@0.25~d10,300,-0.00034529559654908007
mrc,oai-luna,0.25,agnostic-random,hidden,random@0.25~d2,300,-0.0073137784873115366
mrc,oai-luna,0.25,agnostic-random,hidden,random@0.25~d3,300,0.0029571126655013706
mrc,oai-luna,0.25,agnostic-random,hidden,random@0.25~d4,300,-0.003742806277577489
mrc,oai-luna,0.25,tfidf-random,known,random@0.25,299,0.10177720829894743
mrc,oai-luna,0.25,tfidf-random,known,random@0.25~d1,299,0.08815761533152837
mrc,oai-luna,0.25,tfidf-random,known,random@0.25~d10,300,0.09827525252525253
mrc,oai-luna,0.25,tfidf-random,known,random@0.25~d2,300,0.0915515873015873
mrc,oai-luna,0.25,tfidf-random,known,random@0.25~d3,300,0.09998989898989898
mrc,oai-luna,0.25,tfidf-random,known,random@0.25~d4,300,0.10218686868686869
mrc,oai-luna,0.25,tfidf-random,hidden,random@0.25,300,-0.011785186058898995
mrc,oai-luna,0.25,tfidf-random,hidden,random@0.25~d1,300,-0.0015145437965510273
mrc,oai-luna,0.25,tfidf-random,hidden,random@0.25~d10,300,-0.0030199143755875054
mrc,oai-luna,0.25,tfidf-random,hidden,random@0.25~d2,300,-0.011447546851380325
mrc,oai-luna,0.25,tfidf-random,hidden,random@0.25~d3,300,-0.000946062219175281
mrc,oai-luna,0.25,tfidf-random,hidden,random@0.25~d4,300,-0.007143167301311731
mrc,oai-luna,0.25,central-random,known,random@0.25,299,0.009324733237776715
mrc,oai-luna,0.25,central-random,known,random@0.25~d1,299,-0.005568947960252307
mrc,oai-luna,0.25,central-random,known,random@0.25~d10,300,0.0016560846560846562
mrc,oai-luna,0.25,central-random,known,random@0.25~d2,300,-0.00300805675805676
mrc,oai-luna,0.25,central-random,known,random@0.25~d3,300,0.006163059163059163
mrc,oai-luna,0.25,central-random,known,random@0.25~d4,300,0.007988335738335737
mrc,oai-luna,0.25,central-random,hidden,random@0.25,300,-0.0027704655745842102
mrc,oai-luna,0.25,central-random,hidden,random@0.25~d1,300,0.006610939000262617
mrc,oai-luna,0.25,central-random,hidden,random@0.25~d10,300,0.005983500416139173
mrc,oai-luna,0.25,central-random,hidden,random@0.25~d2,300,-0.0021460521131131836
mrc,oai-luna,0.25,central-random,hidden,random@0.25~d3,300,0.008079199344335222
mrc,oai-luna,0.25,central-random,hidden,random@0.25~d4,300,0.0021200768677215234
mrc,oai-luna,0.25,lead-random,known,random@0.25,299,0.01300269778530648
mrc,oai-luna,0.25,lead-random,known,random@0.25~d1,299,-0.0015764428807907085
mrc,oai-luna,0.25,lead-random,known,random@0.25~d10,300,0.005571789321789323
mrc,oai-luna,0.25,lead-random,known,random@0.25~d2,300,-0.00029918229918229975
mrc,oai-luna,0.25,lead-random,known,random@0.25~d3,300,0.008249398749398748
mrc,oai-luna,0.25,lead-random,known,random@0.25~d4,300,0.01038023088023088
mrc,oai-luna,0.25,lead-random,hidden,random@0.25,300,-0.012420629770492207
mrc,oai-luna,0.25,lead-random,hidden,random@0.25~d1,300,-0.0012951545619166675
mrc,oai-luna,0.25,lead-random,hidden,random@0.25~d10,300,-0.0029078215420906993
mrc,oai-luna,0.25,lead-random,hidden,random@0.25~d2,300,-0.010736226377880211
mrc,oai-luna,0.25,lead-random,hidden,random@0.25~d3,300,0.00019561529853909872
mrc,oai-luna,0.25,lead-random,hidden,random@0.25~d4,300,-0.006483163686260682
mrc,oai-luna,0.5,known-random,known,random@0.5,300,0.08134547859547861
mrc,oai-luna,0.5,known-random,known,random@0.5~d1,300,0.07582527657527657
mrc,oai-luna,0.5,known-random,known,random@0.5~d10,300,0.0795503848003848
mrc,oai-luna,0.5,known-random,known,random@0.5~d2,300,0.07791137566137567
mrc,oai-luna,0.5,known-random,known,random@0.5~d3,300,0.07206337181337183
mrc,oai-luna,0.5,known-random,known,random@0.5~d4,300,0.07530711880711881
mrc,oai-luna,0.5,known-random,hidden,random@0.5,300,-0.004118547303955389
mrc,oai-luna,0.5,known-random,hidden,random@0.5~d1,300,0.0004766787682994267
mrc,oai-luna,0.5,known-random,hidden,random@0.5~d10,300,-0.001480570728786023
mrc,oai-luna,0.5,known-random,hidden,random@0.5~d2,300,-0.0010246546134968309
mrc,oai-luna,0.5,known-random,hidden,random@0.5~d3,300,-0.005258633968025617
mrc,oai-luna,0.5,known-random,hidden,random@0.5~d4,300,-0.003071704283289909
mrc,oai-luna,0.5,agnostic-random,known,random@0.5,300,0.006778258778258775
mrc,oai-luna,0.5,agnostic-random,known,random@0.5~d1,300,0.0009009139009138993
mrc,oai-luna,0.5,agnostic-random,known,random@0.5~d10,300,0.004579725829725825
mrc,oai-luna,0.5,agnostic-random,known,random@0.5~d2,300,0.002940716690716688
mrc,oai-luna,0.5,agnostic-random,known,random@0.5~d3,300,-0.002907287157287158
mrc,oai-luna,0.5,agnostic-random,known,random@0.5~d4,300,0.00033645983645983255
mrc,oai-luna,0.5,agnostic-random,hidden,random@0.5,300,-0.0028658975299397627
mrc,oai-luna,0.5,agnostic-random,hidden,random@0.5~d1,300,0.0020465728342604714
mrc,oai-luna,0.5,agnostic-random,hidden,random@0.5~d10,300,-0.0004678287001353173
mrc,oai-luna,0.5,agnostic-random,hidden,random@0.5~d2,300,0.00015563415283766555
mrc,oai-luna,0.5,agnostic-random,hidden,random@0.5~d3,300,-0.004569487732232292
mrc,oai-luna,0.5,agnostic-random,hidden,random@0.5~d4,300,-0.001630451696025665
mrc,oai-luna,0.5,tfidf-random,known,random@0.5,300,0.08396596921596922
mrc,oai-luna,0.5,tfidf-random,known,random@0.5~d1,300,0.07808862433862435
mrc,oai-luna,0.5,tfidf-random,known,random@0.5~d10,300,0.08186002886002887
mrc,oai-luna,0.5,tfidf-random,known,random@0.5~d2,300,0.08022101972101972
mrc,oai-luna,0.5,tfidf-random,known,random@0.5~d3,300,0.0739563492063492
mrc,oai-luna,0.5,tfidf-random,known,random@0.5~d4,300,0.07815247715247714
mrc,oai-luna,0.5,tfidf-random,hidden,random@0.5,300,-0.005341123361824743
mrc,oai-luna,0.5,tfidf-random,hidden,random@0.5~d1,300,-0.001127335863479401
mrc,oai-luna,0.5,tfidf-random,hidden,random@0.5~d10,300,-0.0027345399862134232
mrc,oai-luna,0.5,tfidf-random,hidden,random@0.5~d2,300,-0.0023022296836456
mrc,oai-luna,0.5,tfidf-random,hidden,random@0.5~d3,300,-0.0066169470851327235
mrc,oai-luna,0.5,tfidf-random,hidden,random@0.5~d4,300,-0.0043178045462589605
mrc,oai-luna,0.5,central-random,known,random@0.5,300,0.010892857142857145
mrc,oai-luna,0.5,central-random,known,random@0.5~d1,300,0.005432178932178933
mrc,oai-luna,0.5,central-random,known,random@0.5~d10,300,0.008694324194324197
mrc,oai-luna,0.5,central-random,known,random@0.5~d2,300,0.006777537277537277
mrc,oai-luna,0.5,central-random,known,random@0.5~d3,300,0.0007906445406445383
mrc,oai-luna,0.5,central-random,known,random@0.5~d4,300,0.004708994708994706
mrc,oai-luna,0.5,central-random,hidden,random@0.5,300,-0.004207831117530794
mrc,oai-luna,0.5,central-random,hidden,random@0.5~d1,300,4.4539653140773794e-05
mrc,oai-luna,0.5,central-random,hidden,random@0.5~d10,300,-0.0018629513085859143
mrc,oai-luna,0.5,central-random,hidden,random@0.5~d2,300,-0.0012662050254660688
mrc,oai-luna,0.5,central-random,hidden,random@0.5~d3,300,-0.0056592007306842515
mrc,oai-luna,0.5,central-random,hidden,random@0.5~d4,300,-0.003412708668402494
mrc,oai-luna,0.5,lead-random,known,random@0.5,300,0.011315055315055316
mrc,oai-luna,0.5,lead-random,known,random@0.5~d1,300,0.006122895622895625
mrc,oai-luna,0.5,lead-random,known,random@0.5~d10,300,0.010514670514670511
mrc,oai-luna,0.5,lead-random,known,random@0.5~d2,300,0.007125661375661374
mrc,oai-luna,0.5,lead-random,known,random@0.5~d3,300,0.0016480278980278954
mrc,oai-luna,0.5,lead-random,known,random@0.5~d4,300,0.006178811928811926
mrc,oai-luna,0.5,lead-random,hidden,random@0.5,300,-0.015955037539592154
mrc,oai-luna,0.5,lead-random,hidden,random@0.5~d1,300,-0.01150816701424205
mrc,oai-luna,0.5,lead-random,hidden,random@0.5~d10,300,-0.013471651579646153
mrc,oai-luna,0.5,lead-random,hidden,random@0.5~d2,300,-0.013111242205646337
mrc,oai-luna,0.5,lead-random,hidden,random@0.5~d3,300,-0.017603526122248008
mrc,oai-luna,0.5,lead-random,hidden,random@0.5~d4,300,-0.014903192812685196
mrc,open-decider,0.25,known-random,known,random@0.25,300,0.09587518037518038
mrc,open-decider,0.25,known-random,known,random@0.25~d1,300,0.08414081289081288
mrc,open-decider,0.25,known-random,known,random@0.25~d10,300,0.09262974987974988
mrc,open-decider,0.25,known-random,known,random@0.25~d2,300,0.08509547859547859
mrc,open-decider,0.25,known-random,known,random@0.25~d3,300,0.0827979797979798
mrc,open-decider,0.25,known-random,known,random@0.25~d4,300,0.09571957671957672
mrc,open-decider,0.25,known-random,known,random@0.25~d5,300,0.08222258297258297
mrc,open-decider,0.25,known-random,known,random@0.25~d6,300,0.06805675805675807
mrc,open-decider,0.25,known-random,known,random@0.25~d7,300,0.09550348725348726
mrc,open-decider,0.25,known-random,known,random@0.25~d8,300,0.07948184223184224
mrc,open-decider,0.25,known-random,known,random@0.25~d9,300,0.0846972101972102
mrc,open-decider,0.25,known-random,hidden,random@0.25,300,-0.006337525440570286
mrc,open-decider,0.25,known-random,hidden,random@0.25~d1,300,3.427530495480909e-05
mrc,open-decider,0.25,known-random,hidden,random@0.25~d10,300,0.0016621072159418147
mrc,open-decider,0.25,known-random,hidden,random@0.25~d2,300,-0.005348827388959674
mrc,open-decider,0.25,known-random,hidden,random@0.25~d3,300,0.0007461600443254196
mrc,open-decider,0.25,known-random,hidden,random@0.25~d4,300,0.001013278092804241
mrc,open-decider,0.25,known-random,hidden,random@0.25~d5,300,0.004671540316877849
mrc,open-decider,0.25,known-random,hidden,random@0.25~d6,300,-0.0011755232889072583
mrc,open-decider,0.25,known-random,hidden,random@0.25~d7,300,-0.003289371300788432
mrc,open-decider,0.25,known-random,hidden,random@0.25~d8,300,0.002257189377217388
mrc,open-decider,0.25,known-random,hidden,random@0.25~d9,300,-0.007939416603597892
mrc,open-decider,0.25,agnostic-random,known,random@0.25,300,0.017940235690235687
mrc,open-decider,0.25,agnostic-random,known,random@0.25~d1,300,0.00620586820586821
mrc,open-decider,0.25,agnostic-random,known,random@0.25~d10,300,0.014694805194805193
mrc,open-decider,0.25,agnostic-random,known,random@0.25~d2,300,0.007160533910533911
mrc,open-decider,0.25,agnostic-random,known,random@0.25~d3,300,0.004863035113035112
mrc,open-decider,0.25,agnostic-random,known,random@0.25~d4,300,0.01778463203463204
mrc,open-decider,0.25,agnostic-random,known,random@0.25~d5,300,0.004287638287638288
mrc,open-decider,0.25,agnostic-random,known,random@0.25~d6,300,-0.009878186628186627
mrc,open-decider,0.25,agnostic-random,known,random@0.25~d7,300,0.017568542568542574
mrc,open-decider,0.25,agnostic-random,known,random@0.25~d8,300,0.0015468975468975485
mrc,open-decider,0.25,agnostic-random,known,random@0.25~d9,300,0.006762265512265511
mrc,open-decider,0.25,agnostic-random,hidden,random@0.25,300,0.00254927995490204
mrc,open-decider,0.25,agnostic-random,hidden,random@0.25~d1,300,0.008921080700427136
mrc,open-decider,0.25,agnostic-random,hidden,random@0.25~d10,300,0.010548912611414142
mrc,open-decider,0.25,agnostic-random,hidden,random@0.25~d2,300,0.0035379780065126504
mrc,open-decider,0.25,agnostic-random,hidden,random@0.25~d3,300,0.009632965439797747
mrc,open-decider,0.25,agnostic-random,hidden,random@0.25~d4,300,0.009900083488276567
mrc,open-decider,0.25,agnostic-random,hidden,random@0.25~d5,300,0.013558345712350173
mrc,open-decider,0.25,agnostic-random,hidden,random@0.25~d6,300,0.007711282106565068
mrc,open-decider,0.25,agnostic-random,hidden,random@0.25~d7,300,0.005597434094683894
mrc,open-decider,0.25,agnostic-random,hidden,random@0.25~d8,300,0.011143994772689713
mrc,open-decider,0.25,agnostic-random,hidden,random@0.25~d9,300,0.0009473887918744347
mrc,open-decider,0.25,tfidf-random,known,random@0.25,300,0.05630928330928331
mrc,open-decider,0.25,tfidf-random,known,random@0.25~d1,300,0.04457491582491584
mrc,open-decider,0.25,tfidf-random,known,random@0.25~d10,300,0.053063852813852806
mrc,open-decider,0.25,tfidf-random,known,random@0.25~d2,300,0.045529581529581524
mrc,open-decider,0.25,tfidf-random,known,random@0.25~d3,300,0.04323208273208273
mrc,open-decider,0.25,tfidf-random,known,random@0.25~d4,300,0.05615367965367966
mrc,open-decider,0.25,tfidf-random,known,random@0.25~d5,300,0.04265668590668591
mrc,open-decider,0.25,tfidf-random,known,random@0.25~d6,300,0.028490860990860997
mrc,open-decider,0.25,tfidf-random,known,random@0.25~d7,300,0.05593759018759018
mrc,open-decider,0.25,tfidf-random,known,random@0.25~d8,300,0.039915945165945176
mrc,open-decider,0.25,tfidf-random,known,random@0.25~d9,300,0.04513131313131313
mrc,open-decider,0.25,tfidf-random,hidden,random@0.25,300,-0.0030944139004058214
mrc,open-decider,0.25,tfidf-random,hidden,random@0.25~d1,300,0.003277386845119276
mrc,open-decider,0.25,tfidf-random,hidden,random@0.25~d10,300,0.00490521875610628
mrc,open-decider,0.25,tfidf-random,hidden,random@0.25~d2,300,-0.002105715848795209
mrc,open-decider,0.25,tfidf-random,hidden,random@0.25~d3,300,0.003989271584489886
mrc,open-decider,0.25,tfidf-random,hidden,random@0.25~d4,300,0.004256389632968706
mrc,open-decider,0.25,tfidf-random,hidden,random@0.25~d5,300,0.007914651857042314
mrc,open-decider,0.25,tfidf-random,hidden,random@0.25~d6,300,0.0020675882512572073
mrc,open-decider,0.25,tfidf-random,hidden,random@0.25~d7,300,-4.625976062396638e-05
mrc,open-decider,0.25,tfidf-random,hidden,random@0.25~d8,300,0.005500300917381852
mrc,open-decider,0.25,tfidf-random,hidden,random@0.25~d9,300,-0.004696305063433426
mrc,open-decider,0.25,central-random,known,random@0.25,300,0.011040283790283793
mrc,open-decider,0.25,central-random,known,random@0.25~d1,300,-0.0006940836940836892
mrc,open-decider,0.25,central-random,known,random@0.25~d10,300,0.007794853294853296
mrc,open-decider,0.25,central-random,known,random@0.25~d2,300,0.0002605820105820126
mrc,open-decider,0.25,central-random,known,random@0.25~d3,300,-0.0020369167869167867
mrc,open-decider,0.25,central-random,known,random@0.25~d4,300,0.010884680134680141
mrc,open-decider,0.25,central-random,known,random@0.25~d5,300,-0.002612313612313611
mrc,open-decider,0.25,central-random,known,random@0.25~d6,300,-0.016778138528138527
mrc,open-decider,0.25,central-random,known,random@0.25~d7,300,0.010668590668590671
mrc,open-decider,0.25,central-random,known,random@0.25~d8,300,-0.005353054353054349
mrc,open-decider,0.25,central-random,known,random@0.25~d9,300,-0.00013768638768638653
mrc,open-decider,0.25,central-random,hidden,random@0.25,300,-0.005752242789660736
mrc,open-decider,0.25,central-random,hidden,random@0.25~d1,300,0.0006195579558643603
mrc,open-decider,0.25,central-random,hidden,random@0.25~d10,300,0.0022473898668513652
mrc,open-decider,0.25,central-random,hidden,random@0.25~d2,300,-0.004763544738050124
mrc,open-decider,0.25,central-random,hidden,random@0.25~d3,300,0.0013314426952349713
mrc,open-decider,0.25,central-random,hidden,random@0.25~d4,300,0.0015985607437137928
mrc,open-decider,0.25,central-random,hidden,random@0.25~d5,300,0.005256822967787398
mrc,open-decider,0.25,central-random,hidden,random@0.25~d6,300,-0.0005902406379977065
mrc,open-decider,0.25,central-random,hidden,random@0.25~d7,300,-0.002704088649878881
mrc,open-decider,0.25,central-random,hidden,random@0.25~d8,300,0.0028424720281269365
mrc,open-decider,0.25,central-random,hidden,random@0.25~d9,300,-0.00735413395268834
mrc,open-decider,0.25,lead-random,known,random@0.25,300,0.013439153439153442
mrc,open-decider,0.25,lead-random,known,random@0.25~d1,300,0.0017047859547859546
mrc,open-decider,0.25,lead-random,known,random@0.25~d10,300,0.010193722943722942
mrc,open-decider,0.25,lead-random,known,random@0.25~d2,300,0.0026594516594516636
mrc,open-decider,0.25,lead-random,known,random@0.25~d3,300,0.00036195286195286484
mrc,open-decider,0.25,lead-random,known,random@0.25~d4,300,0.013283549783549786
mrc,open-decider,0.25,lead-random,known,random@0.25~d5,300,-0.0002134439634439611
mrc,open-decider,0.25,lead-random,known,random@0.25~d6,300,-0.014379268879268879
mrc,open-decider,0.25,lead-random,known,random@0.25~d7,300,0.013067460317460321
mrc,open-decider,0.25,lead-random,known,random@0.25~d8,300,-0.0029541847041847
mrc,open-decider,0.25,lead-random,known,random@0.25~d9,300,0.002261183261183263
mrc,open-decider,0.25,lead-random,hidden,random@0.25,300,-0.007719150307489411
mrc,open-decider,0.25,lead-random,hidden,random@0.25~d1,300,-0.0013473495619643154
mrc,open-decider,0.25,lead-random,hidden,random@0.25~d10,300,0.00028048234902269006
mrc,open-decider,0.25,lead-random,hidden,random@0.25~d2,300,-0.0067304522558788
mrc,open-decider,0.25,lead-random,hidden,random@0.25~d3,300,-0.0006354648225937035
mrc,open-decider,0.25,lead-random,hidden,random@0.25~d4,300,-0.00036834677411488344
mrc,open-decider,0.25,lead-random,hidden,random@0.25~d5,300,0.0032899154499587227
mrc,open-decider,0.25,lead-random,hidden,random@0.25~d6,300,-0.002557148155826382
mrc,open-decider,0.25,lead-random,hidden,random@0.25~d7,300,-0.004670996167707556
mrc,open-decider,0.25,lead-random,hidden,random@0.25~d8,300,0.0008755645102982621
mrc,open-decider,0.25,lead-random,hidden,random@0.25~d9,300,-0.009321041470517016
mrc,open-decider,0.5,known-random,known,random@0.5,300,0.06652224627224627
mrc,open-decider,0.5,known-random,known,random@0.5~d1,300,0.05705796055796056
mrc,open-decider,0.5,known-random,known,random@0.5~d10,300,0.07223112073112073
mrc,open-decider,0.5,known-random,known,random@0.5~d2,300,0.06042316017316017
mrc,open-decider,0.5,known-random,known,random@0.5~d3,300,0.06672089947089947
mrc,open-decider,0.5,known-random,known,random@0.5~d4,300,0.06666774891774892
mrc,open-decider,0.5,known-random,known,random@0.5~d5,300,0.06371837421837422
mrc,open-decider,0.5,known-random,known,random@0.5~d6,300,0.05151298701298702
mrc,open-decider,0.5,known-random,known,random@0.5~d7,300,0.05686483886483887
mrc,open-decider,0.5,known-random,known,random@0.5~d8,300,0.06506625781625781
mrc,open-decider,0.5,known-random,known,random@0.5~d9,300,0.05773761423761423
mrc,open-decider,0.5,known-random,hidden,random@0.5,300,-0.0059554847530751435
mrc,open-decider,0.5,known-random,hidden,random@0.5~d1,300,-0.012228804061118351
mrc,open-decider,0.5,known-random,hidden,random@0.5~d10,300,-0.012201907802071893
mrc,open-decider,0.5,known-random,hidden,random@0.5~d2,300,-0.001696138321726426
mrc,open-decider,0.5,known-random,hidden,random@0.5~d3,300,-0.007309683167691289
mrc,open-decider,0.5,known-random,hidden,random@0.5~d4,300,-0.009016826505811074
mrc,open-decider,0.5,known-random,hidden,random@0.5~d5,300,-0.0016734912539095876
mrc,open-decider,0.5,known-random,hidden,random@0.5~d6,300,-0.0005344287667836075
mrc,open-decider,0.5,known-random,hidden,random@0.5~d7,300,-0.00863561013532674
mrc,open-decider,0.5,known-random,hidden,random@0.5~d8,300,-0.005459426805765439
mrc,open-decider,0.5,known-random,hidden,random@0.5~d9,300,-0.006271276839366266
mrc,open-decider,0.5,agnostic-random,known,random@0.5,300,0.01324975949975951
mrc,open-decider,0.5,agnostic-random,known,random@0.5~d1,300,0.003785473785473787
mrc,open-decider,0.5,agnostic-random,known,random@0.5~d10,300,0.018958633958633963
mrc,open-decider,0.5,agnostic-random,known,random@0.5~d2,300,0.007150673400673402
mrc,open-decider,0.5,agnostic-random,known,random@0.5~d3,300,0.013448412698412699
mrc,open-decider,0.5,agnostic-random,known,random@0.5~d4,300,0.013395262145262142
mrc,open-decider,0.5,agnostic-random,known,random@0.5~d5,300,0.010445887445887446
mrc,open-decider,0.5,agnostic-random,known,random@0.5~d6,300,-0.0017594997594997564
mrc,open-decider,0.5,agnostic-random,known,random@0.5~d7,300,0.0035923520923520926
mrc,open-decider,0.5,agnostic-random,known,random@0.5~d8,300,0.011793771043771046
mrc,open-decider,0.5,agnostic-random,known,random@0.5~d9,300,0.004465127465127467
mrc,open-decider,0.5,agnostic-random,hidden,random@0.5,300,0.004096731931899075
mrc,open-decider,0.5,agnostic-random,hidden,random@0.5~d1,300,-0.0021765873761441313
mrc,open-decider,0.5,agnostic-random,hidden,random@0.5~d10,300,-0.0021496911170976727
mrc,open-decider,0.5,agnostic-random,hidden,random@0.5~d2,300,0.008356078363247794
mrc,open-decider,0.5,agnostic-random,hidden,random@0.5~d3,300,0.0027425335172829284
mrc,open-decider,0.5,agnostic-random,hidden,random@0.5~d4,300,0.0010353901791631448
mrc,open-decider,0.5,agnostic-random,hidden,random@0.5~d5,300,0.008378725431064634
mrc,open-decider,0.5,agnostic-random,hidden,random@0.5~d6,300,0.00951778791819061
mrc,open-decider,0.5,agnostic-random,hidden,random@0.5~d7,300,0.0014166065496474792
mrc,open-decider,0.5,agnostic-random,hidden,random@0.5~d8,300,0.004592789879208783
mrc,open-decider,0.5,agnostic-random,hidden,random@0.5~d9,300,0.003780939845607952
mrc,open-decider,0.5,tfidf-random,known,random@0.5,300,0.041256493506493505
mrc,open-decider,0.5,tfidf-random,known,random@0.5~d1,300,0.031792207792207795
mrc,open-decider,0.5,tfidf-random,known,random@0.5~d10,300,0.04696536796536796
mrc,open-decider,0.5,tfidf-random,known,random@0.5~d2,300,0.035157407407407415
mrc,open-decider,0.5,tfidf-random,known,random@0.5~d3,300,0.0414551467051467
mrc,open-decider,0.5,tfidf-random,known,random@0.5~d4,300,0.041401996151996155
mrc,open-decider,0.5,tfidf-random,known,random@0.5~d5,300,0.038452621452621454
mrc,open-decider,0.5,tfidf-random,known,random@0.5~d6,300,0.026247234247234255
mrc,open-decider,0.5,tfidf-random,known,random@0.5~d7,300,0.0315990860990861
mrc,open-decider,0.5,tfidf-random,known,random@0.5~d8,300,0.03980050505050505
mrc,open-decider,0.5,tfidf-random,known,random@0.5~d9,300,0.03247186147186148
mrc,open-decider,0.5,tfidf-random,hidden,random@0.5,300,-0.0020722761712027877
mrc,open-decider,0.5,tfidf-random,hidden,random@0.5~d1,300,-0.008345595479245994
mrc,open-decider,0.5,tfidf-random,hidden,random@0.5~d10,300,-0.008318699220199538
mrc,open-decider,0.5,tfidf-random,hidden,random@0.5~d2,300,0.0021870702601459297
mrc,open-decider,0.5,tfidf-random,hidden,random@0.5~d3,300,-0.003426474585818935
mrc,open-decider,0.5,tfidf-random,hidden,random@0.5~d4,300,-0.005133617923938716
mrc,open-decider,0.5,tfidf-random,hidden,random@0.5~d5,300,0.0022097173279627693
mrc,open-decider,0.5,tfidf-random,hidden,random@0.5~d6,300,0.0033487798150887457
mrc,open-decider,0.5,tfidf-random,hidden,random@0.5~d7,300,-0.0047524015534543855
mrc,open-decider,0.5,tfidf-random,hidden,random@0.5~d8,300,-0.0015762182238930815
mrc,open-decider,0.5,tfidf-random,hidden,random@0.5~d9,300,-0.0023880682574939104
mrc,open-decider,0.5,central-random,known,random@0.5,300,-0.0010584415584415563
mrc,open-decider,0.5,central-random,known,random@0.5~d1,300,-0.010522727272727269
mrc,open-decider,0.5,central-random,known,random@0.5~d10,300,0.004650432900432902
mrc,open-decider,0.5,central-random,known,random@0.5~d2,300,-0.0071575276575276525
mrc,open-decider,0.5,central-random,known,random@0.5~d3,300,-0.0008597883597883626
mrc,open-decider,0.5,central-random,known,random@0.5~d4,300,-0.000912938912938912
mrc,open-decider,0.5,central-random,known,random@0.5~d5,300,-0.003862313612313614
mrc,open-decider,0.5,central-random,known,random@0.5~d6,300,-0.016067700817700818
mrc,open-decider,0.5,central-random,known,random@0.5~d7,300,-0.010715848965848967
mrc,open-decider,0.5,central-random,known,random@0.5~d8,300,-0.0025144300144300164
mrc,open-decider,0.5,central-random,known,random@0.5~d9,300,-0.009843073593073596
mrc,open-decider,0.5,central-random,hidden,random@0.5,300,-0.0014664887679760386
mrc,open-decider,0.5,central-random,hidden,random@0.5~d1,300,-0.007739808076019245
mrc,open-decider,0.5,central-random,hidden,random@0.5~d10,300,-0.007712911816972787
mrc,open-decider,0.5,central-random,hidden,random@0.5~d2,300,0.0027928576633726807
mrc,open-decider,0.5,central-random,hidden,random@0.5~d3,300,-0.0028206871825921854
mrc,open-decider,0.5,central-random,hidden,random@0.5~d4,300,-0.004527830520711971
mrc,open-decider,0.5,central-random,hidden,random@0.5~d5,300,0.002815504731189518
mrc,open-decider,0.5,central-random,hidden,random@0.5~d6,300,0.003954567218315497
mrc,open-decider,0.5,central-random,hidden,random@0.5~d7,300,-0.004146614150227634
mrc,open-decider,0.5,central-random,hidden,random@0.5~d8,300,-0.0009704308206663311
mrc,open-decider,0.5,central-random,hidden,random@0.5~d9,300,-0.0017822808542671605
mrc,open-decider,0.5,lead-random,known,random@0.5,300,0.0002515632515632523
mrc,open-decider,0.5,lead-random,known,random@0.5~d1,300,-0.009212722462722462
mrc,open-decider,0.5,lead-random,known,random@0.5~d10,300,0.005960437710437708
mrc,open-decider,0.5,lead-random,known,random@0.5~d2,300,-0.005847522847522846
mrc,open-decider,0.5,lead-random,known,random@0.5~d3,300,0.0004502164502164489
mrc,open-decider,0.5,lead-random,known,random@0.5~d4,300,0.00039706589706589395
mrc,open-decider,0.5,lead-random,known,random@0.5~d5,300,-0.0025523088023088033
mrc,open-decider,0.5,lead-random,known,random@0.5~d6,300,-0.014757696007696008
mrc,open-decider,0.5,lead-random,known,random@0.5~d7,300,-0.009405844155844157
mrc,open-decider,0.5,lead-random,known,random@0.5~d8,300,-0.0012044252044252073
mrc,open-decider,0.5,lead-random,known,random@0.5~d9,300,-0.008533068783068786
mrc,open-decider,0.5,lead-random,hidden,random@0.5,300,-0.0007282658181347405
mrc,open-decider,0.5,lead-random,hidden,random@0.5~d1,300,-0.0070015851261779494
mrc,open-decider,0.5,lead-random,hidden,random@0.5~d10,300,-0.0069746888671314905
mrc,open-decider,0.5,lead-random,hidden,random@0.5~d2,300,0.0035310806132139755
mrc,open-decider,0.5,lead-random,hidden,random@0.5~d3,300,-0.0020824642327508893
mrc,open-decider,0.5,lead-random,hidden,random@0.5~d4,300,-0.003789607570870673
mrc,open-decider,0.5,lead-random,hidden,random@0.5~d5,300,0.0035537276810308147
mrc,open-decider,0.5,lead-random,hidden,random@0.5~d6,300,0.0046927901681567945
mrc,open-decider,0.5,lead-random,hidden,random@0.5~d7,300,-0.003408391200386339
mrc,open-decider,0.5,lead-random,hidden,random@0.5~d8,300,-0.00023220787082503487
mrc,open-decider,0.5,lead-random,hidden,random@0.5~d9,300,-0.001044057904425865
mrc,open-decider-env2,0.25,known-random,known,random@0.25,300,0.09915295815295816
mrc,open-decider-env2,0.25,known-random,known,random@0.25~d1,300,0.08827970177970178
mrc,open-decider-env2,0.25,known-random,known,random@0.25~d10,300,0.09676863876863878
mrc,open-decider-env2,0.25,known-random,known,random@0.25~d2,300,0.0892343674843675
mrc,open-decider-env2,0.25,known-random,known,random@0.25~d3,300,0.08693686868686867
mrc,open-decider-env2,0.25,known-random,known,random@0.25~d4,300,0.0998584656084656
mrc,open-decider-env2,0.25,known-random,known,random@0.25~d5,300,0.08636147186147186
mrc,open-decider-env2,0.25,known-random,known,random@0.25~d6,300,0.07219564694564694
mrc,open-decider-env2,0.25,known-random,known,random@0.25~d7,300,0.09964237614237616
mrc,open-decider-env2,0.25,known-random,known,random@0.25~d8,300,0.08362073112073114
mrc,open-decider-env2,0.25,known-random,known,random@0.25~d9,300,0.0888360990860991
mrc,open-decider-env2,0.25,known-random,hidden,random@0.25,300,-0.008784332858746486
mrc,open-decider-env2,0.25,known-random,hidden,random@0.25~d1,300,-0.0006706711331895645
mrc,open-decider-env2,0.25,known-random,hidden,random@0.25~d10,300,0.0009571607777974393
mrc,open-decider-env2,0.25,known-random,hidden,random@0.25~d2,300,-0.0060537738271040495
mrc,open-decider-env2,0.25,known-random,hidden,random@0.25~d3,300,4.121360618104623e-05
mrc,open-decider-env2,0.25,known-random,hidden,random@0.25~d4,300,0.0003083316546598654
mrc,open-decider-env2,0.25,known-random,hidden,random@0.25~d5,300,0.003966593878733471
mrc,open-decider-env2,0.25,known-random,hidden,random@0.25~d6,300,-0.0018804697270516312
mrc,open-decider-env2,0.25,known-random,hidden,random@0.25~d7,300,-0.003994317738932806
mrc,open-decider-env2,0.25,known-random,hidden,random@0.25~d8,300,0.0015522429390730117
mrc,open-decider-env2,0.25,known-random,hidden,random@0.25~d9,300,-0.008644363041742266
mrc,open-decider-env2,0.25,agnostic-random,known,random@0.25,300,0.014501082251082249
mrc,open-decider-env2,0.25,agnostic-random,known,random@0.25~d1,300,0.003627825877825878
mrc,open-decider-env2,0.25,agnostic-random,known,random@0.25~d10,300,0.012116762866762866
mrc,open-decider-env2,0.25,agnostic-random,known,random@0.25~d2,300,0.004582491582491585
mrc,open-decider-env2,0.25,agnostic-random,known,random@0.25~d3,300,0.002284992784992787
mrc,open-decider-env2,0.25,agnostic-random,known,random@0.25~d4,300,0.01520658970658971
mrc,open-decider-env2,0.25,agnostic-random,known,random@0.25~d5,300,0.0017095959595959597
mrc,open-decider-env2,0.25,agnostic-random,known,random@0.25~d6,300,-0.012456228956228953
mrc,open-decider-env2,0.25,agnostic-random,known,random@0.25~d7,300,0.01499050024050024
mrc,open-decider-env2,0.25,agnostic-random,known,random@0.25~d8,300,-0.001031144781144781
mrc,open-decider-env2,0.25,agnostic-random,known,random@0.25~d9,300,0.004184223184223183
mrc,open-decider-env2,0.25,agnostic-random,hidden,random@0.25,300,-0.0012881314247347813
mrc,open-decider-env2,0.25,agnostic-random,hidden,random@0.25~d1,300,0.006825530300822139
mrc,open-decider-env2,0.25,agnostic-random,hidden,random@0.25~d10,300,0.008453362211809144
mrc,open-decider-env2,0.25,agnostic-random,hidden,random@0.25~d2,300,0.0014424276069076548
mrc,open-decider-env2,0.25,agnostic-random,hidden,random@0.25~d3,300,0.007537415040192748
mrc,open-decider-env2,0.25,agnostic-random,hidden,random@0.25~d4,300,0.00780453308867157
mrc,open-decider-env2,0.25,agnostic-random,hidden,random@0.25~d5,300,0.011462795312745175
mrc,open-decider-env2,0.25,agnostic-random,hidden,random@0.25~d6,300,0.005615731706960072
mrc,open-decider-env2,0.25,agnostic-random,hidden,random@0.25~d7,300,0.0035018836950788963
mrc,open-decider-env2,0.25,agnostic-random,hidden,random@0.25~d8,300,0.009048444373084719
mrc,open-decider-env2,0.25,agnostic-random,hidden,random@0.25~d9,300,-0.0011481616077305627
mrc,open-decider-env2,0.5,known-random,known,random@0.5,300,0.06470346320346321
mrc,open-decider-env2,0.5,known-random,known,random@0.5~d1,300,0.0563555796055796
mrc,open-decider-env2,0.5,known-random,known,random@0.5~d10,300,0.07152873977873977
mrc,open-decider-env2,0.5,known-random,known,random@0.5~d2,300,0.05972077922077922
mrc,open-decider-env2,0.5,known-random,known,random@0.5~d3,300,0.06601851851851852
mrc,open-decider-env2,0.5,known-random,known,random@0.5~d4,300,0.06596536796536796
mrc,open-decider-env2,0.5,known-random,known,random@0.5~d5,300,0.06301599326599326
mrc,open-decider-env2,0.5,known-random,known,random@0.5~d6,300,0.05081060606060606
mrc,open-decider-env2,0.5,known-random,known,random@0.5~d7,300,0.056162457912457914
mrc,open-decider-env2,0.5,known-random,known,random@0.5~d8,300,0.06436387686387686
mrc,open-decider-env2,0.5,known-random,known,random@0.5~d9,300,0.05703523328523329
mrc,open-decider-env2,0.5,known-random,hidden,random@0.5,300,-0.005934717874460924
mrc,open-decider-env2,0.5,known-random,hidden,random@0.5~d1,300,-0.013723600968516289
mrc,open-decider-env2,0.5,known-random,hidden,random@0.5~d10,300,-0.013696704709469832
mrc,open-decider-env2,0.5,known-random,hidden,random@0.5~d2,300,-0.0031909352291243625
mrc,open-decider-env2,0.5,known-random,hidden,random@0.5~d3,300,-0.008804480075089228
mrc,open-decider-env2,0.5,known-random,hidden,random@0.5~d4,300,-0.010511623413209013
mrc,open-decider-env2,0.5,known-random,hidden,random@0.5~d5,300,-0.003168288161307523
mrc,open-decider-env2,0.5,known-random,hidden,random@0.5~d6,300,-0.0020292256741815473
mrc,open-decider-env2,0.5,known-random,hidden,random@0.5~d7,300,-0.01013040704272468
mrc,open-decider-env2,0.5,known-random,hidden,random@0.5~d8,300,-0.006954223713163377
mrc,open-decider-env2,0.5,known-random,hidden,random@0.5~d9,300,-0.007766073746764205
mrc,open-decider-env2,0.5,agnostic-random,known,random@0.5,300,0.011133357383357387
mrc,open-decider-env2,0.5,agnostic-random,known,random@0.5~d1,300,0.0027854737854737873
mrc,open-decider-env2,0.5,agnostic-random,known,random@0.5~d10,300,0.017958633958633965
mrc,open-decider-env2,0.5,agnostic-random,known,random@0.5~d2,300,0.006150673400673401
mrc,open-decider-env2,0.5,agnostic-random,known,random@0.5~d3,300,0.012448412698412696
mrc,open-decider-env2,0.5,agnostic-random,known,random@0.5~d4,300,0.012395262145262143
mrc,open-decider-env2,0.5,agnostic-random,known,random@0.5~d5,300,0.009445887445887445
mrc,open-decider-env2,0.5,agnostic-random,known,random@0.5~d6,300,-0.002759499759499755
mrc,open-decider-env2,0.5,agnostic-random,known,random@0.5~d7,300,0.002592352092352092
mrc,open-decider-env2,0.5,agnostic-random,known,random@0.5~d8,300,0.010793771043771043
mrc,open-decider-env2,0.5,agnostic-random,known,random@0.5~d9,300,0.0034651274651274658
mrc,open-decider-env2,0.5,agnostic-random,hidden,random@0.5,300,0.005670073570666603
mrc,open-decider-env2,0.5,agnostic-random,hidden,random@0.5~d1,300,-0.0021188095233887617
mrc,open-decider-env2,0.5,agnostic-random,hidden,random@0.5~d10,300,-0.0020919132643423028
mrc,open-decider-env2,0.5,agnostic-random,hidden,random@0.5~d2,300,0.008413856216003162
mrc,open-decider-env2,0.5,agnostic-random,hidden,random@0.5~d3,300,0.0028003113700382975
mrc,open-decider-env2,0.5,agnostic-random,hidden,random@0.5~d4,300,0.0010931680319185158
mrc,open-decider-env2,0.5,agnostic-random,hidden,random@0.5~d5,300,0.00843650328382
mrc,open-decider-env2,0.5,agnostic-random,hidden,random@0.5~d6,300,0.009575565770945978
mrc,open-decider-env2,0.5,agnostic-random,hidden,random@0.5~d7,300,0.0014743844024028485
mrc,open-decider-env2,0.5,agnostic-random,hidden,random@0.5~d8,300,0.004650567731964149
mrc,open-decider-env2,0.5,agnostic-random,hidden,random@0.5~d9,300,0.003838717698363323
fever,oai-luna,0.25,known-random,known,random@0.25,200,0.365
fever,oai-luna,0.25,known-random,known,random@0.25~d1,200,0.32
fever,oai-luna,0.25,known-random,known,random@0.25~d10,200,0.35
fever,oai-luna,0.25,known-random,known,random@0.25~d2,200,0.305
fever,oai-luna,0.25,known-random,known,random@0.25~d3,200,0.38
fever,oai-luna,0.25,known-random,known,random@0.25~d4,200,0.35
fever,oai-luna,0.25,known-random,hidden,random@0.25,200,0.17157855098472652
fever,oai-luna,0.25,known-random,hidden,random@0.25~d1,200,0.16493534834537307
fever,oai-luna,0.25,known-random,hidden,random@0.25~d10,200,0.17298923915368009
fever,oai-luna,0.25,known-random,hidden,random@0.25~d2,200,0.17162269656506002
fever,oai-luna,0.25,known-random,hidden,random@0.25~d3,200,0.17265569161936242
fever,oai-luna,0.25,known-random,hidden,random@0.25~d4,200,0.16985723173331663
fever,oai-luna,0.25,agnostic-random,known,random@0.25,200,0.075
fever,oai-luna,0.25,agnostic-random,known,random@0.25~d1,200,0.03
fever,oai-luna,0.25,agnostic-random,known,random@0.25~d10,200,0.06
fever,oai-luna,0.25,agnostic-random,known,random@0.25~d2,200,0.015
fever,oai-luna,0.25,agnostic-random,known,random@0.25~d3,200,0.09
fever,oai-luna,0.25,agnostic-random,known,random@0.25~d4,200,0.06
fever,oai-luna,0.25,agnostic-random,hidden,random@0.25,200,0.02139464237030302
fever,oai-luna,0.25,agnostic-random,hidden,random@0.25~d1,200,0.01475143973094955
fever,oai-luna,0.25,agnostic-random,hidden,random@0.25~d10,200,0.022805330539256596
fever,oai-luna,0.25,agnostic-random,hidden,random@0.25~d2,200,0.021438787950636508
fever,oai-luna,0.25,agnostic-random,hidden,random@0.25~d3,200,0.022471783004938947
fever,oai-luna,0.25,agnostic-random,hidden,random@0.25~d4,200,0.019673323118893152
fever,oai-luna,0.25,tfidf-random,known,random@0.25,200,0.31
fever,oai-luna,0.25,tfidf-random,known,random@0.25~d1,200,0.265
fever,oai-luna,0.25,tfidf-random,known,random@0.25~d10,200,0.295
fever,oai-luna,0.25,tfidf-random,known,random@0.25~d2,200,0.25
fever,oai-luna,0.25,tfidf-random,known,random@0.25~d3,200,0.325
fever,oai-luna,0.25,tfidf-random,known,random@0.25~d4,200,0.295
fever,oai-luna,0.25,tfidf-random,hidden,random@0.25,200,0.17988673270874045
fever,oai-luna,0.25,tfidf-random,hidden,random@0.25~d1,200,0.173243530069387
fever,oai-luna,0.25,tfidf-random,hidden,random@0.25~d10,200,0.18129742087769407
fever,oai-luna,0.25,tfidf-random,hidden,random@0.25~d2,200,0.17993087828907398
fever,oai-luna,0.25,tfidf-random,hidden,random@0.25~d3,200,0.1809638733433764
fever,oai-luna,0.25,tfidf-random,hidden,random@0.25~d4,200,0.17816541345733064
fever,oai-luna,0.25,central-random,known,random@0.25,49,-0.08163265306122448
fever,oai-luna,0.25,central-random,known,random@0.25~d1,49,-0.16326530612244897
fever,oai-luna,0.25,central-random,known,random@0.25~d10,49,-0.08163265306122448
fever,oai-luna,0.25,central-random,known,random@0.25~d2,49,-0.10204081632653061
fever,oai-luna,0.25,central-random,known,random@0.25~d3,49,-0.02040816326530612
fever,oai-luna,0.25,central-random,known,random@0.25~d4,49,-0.04081632653061224
fever,oai-luna,0.25,central-random,hidden,random@0.25,49,0.006229553044270548
fever,oai-luna,0.25,central-random,hidden,random@0.25~d1,49,-0.031035792140262503
fever,oai-luna,0.25,central-random,hidden,random@0.25~d10,49,0.004690190404103005
fever,oai-luna,0.25,central-random,hidden,random@0.25~d2,49,0.009892583259816824
fever,oai-luna,0.25,central-random,hidden,random@0.25~d3,49,0.04183965330856618
fever,oai-luna,0.25,central-random,hidden,random@0.25~d4,49,0.00891922432243411
fever,oai-luna,0.25,lead-random,known,random@0.25,200,0.065
fever,oai-luna,0.25,lead-random,known,random@0.25~d1,200,0.02
fever,oai-luna,0.25,lead-random,known,random@0.25~d10,200,0.05
fever,oai-luna,0.25,lead-random,known,random@0.25~d2,200,0.005
fever,oai-luna,0.25,lead-random,known,random@0.25~d3,200,0.08
fever,oai-luna,0.25,lead-random,known,random@0.25~d4,200,0.05
fever,oai-luna,0.25,lead-random,hidden,random@0.25,200,0.06215279213368612
fever,oai-luna,0.25,lead-random,hidden,random@0.25~d1,200,0.055509589494332656
fever,oai-luna,0.25,lead-random,hidden,random@0.25~d10,200,0.06356348030263971
fever,oai-luna,0.25,lead-random,hidden,random@0.25~d2,200,0.0621969377140196
fever,oai-luna,0.25,lead-random,hidden,random@0.25~d3,200,0.06322993276832203
fever,oai-luna,0.25,lead-random,hidden,random@0.25~d4,200,0.060431472882276245
fever,oai-luna,0.5,known-random,known,random@0.5,200,0.25
fever,oai-luna,0.5,known-random,known,random@0.5~d1,200,0.23
fever,oai-luna,0.5,known-random,known,random@0.5~d10,200,0.22
fever,oai-luna,0.5,known-random,known,random@0.5~d2,200,0.215
fever,oai-luna,0.5,known-random,known,random@0.5~d3,200,0.245
fever,oai-luna,0.5,known-random,known,random@0.5~d4,200,0.24
fever,oai-luna,0.5,known-random,hidden,random@0.5,200,0.10046555601083544
fever,oai-luna,0.5,known-random,hidden,random@0.5~d1,200,0.08532295471284013
fever,oai-luna,0.5,known-random,hidden,random@0.5~d10,200,0.07007660925200013
fever,oai-luna,0.5,known-random,hidden,random@0.5~d2,200,0.09564786024454397
fever,oai-luna,0.5,known-random,hidden,random@0.5~d3,200,0.09570539720240837
fever,oai-luna,0.5,known-random,hidden,random@0.5~d4,200,0.09648044877313594
fever,oai-luna,0.5,agnostic-random,known,random@0.5,200,0.075
fever,oai-luna,0.5,agnostic-random,known,random@0.5~d1,200,0.055
fever,oai-luna,0.5,agnostic-random,known,random@0.5~d10,200,0.045
fever,oai-luna,0.5,agnostic-random,known,random@0.5~d2,200,0.04
fever,oai-luna,0.5,agnostic-random,known,random@0.5~d3,200,0.07
fever,oai-luna,0.5,agnostic-random,known,random@0.5~d4,200,0.065
fever,oai-luna,0.5,agnostic-random,hidden,random@0.5,200,0.03490971662038108
fever,oai-luna,0.5,agnostic-random,hidden,random@0.5~d1,200,0.019767115322385762
fever,oai-luna,0.5,agnostic-random,hidden,random@0.5~d10,200,0.004520769861545776
fever,oai-luna,0.5,agnostic-random,hidden,random@0.5~d2,200,0.03009202085408962
fever,oai-luna,0.5,agnostic-random,hidden,random@0.5~d3,200,0.030149557811953994
fever,oai-luna,0.5,agnostic-random,hidden,random@0.5~d4,200,0.0309246093826816
fever,oai-luna,0.5,tfidf-random,known,random@0.5,200,0.22
fever,oai-luna,0.5,tfidf-random,known,random@0.5~d1,200,0.2
fever,oai-luna,0.5,tfidf-random,known,random@0.5~d10,200,0.19
fever,oai-luna,0.5,tfidf-random,known,random@0.5~d2,200,0.185
fever,oai-luna,0.5,tfidf-random,known,random@0.5~d3,200,0.215
fever,oai-luna,0.5,tfidf-random,known,random@0.5~d4,200,0.21
fever,oai-luna,0.5,tfidf-random,hidden,random@0.5,200,0.12463613157861037
fever,oai-luna,0.5,tfidf-random,hidden,random@0.5~d1,200,0.10949353028061505
fever,oai-luna,0.5,tfidf-random,hidden,random@0.5~d10,200,0.09424718481977505
fever,oai-luna,0.5,tfidf-random,hidden,random@0.5~d2,200,0.1198184358123189
fever,oai-luna,0.5,tfidf-random,hidden,random@0.5~d3,200,0.11987597277018328
fever,oai-luna,0.5,tfidf-random,hidden,random@0.5~d4,200,0.12065102434091088
fever,oai-luna,0.5,central-random,known,random@0.5,50,0.02
fever,oai-luna,0.5,central-random,known,random@0.5~d1,50,-0.02
fever,oai-luna,0.5,central-random,known,random@0.5~d10,50,-0.08
fever,oai-luna,0.5,central-random,known,random@0.5~d2,50,-0.04
fever,oai-luna,0.5,central-random,known,random@0.5~d3,50,0.04
fever,oai-luna,0.5,central-random,known,random@0.5~d4,50,-0.02
fever,oai-luna,0.5,central-random,hidden,random@0.5,50,0.02337881060571042
fever,oai-luna,0.5,central-random,hidden,random@0.5~d1,50,-0.018380443433275585
fever,oai-luna,0.5,central-random,hidden,random@0.5~d10,50,-0.049021327660714674
fever,oai-luna,0.5,central-random,hidden,random@0.5~d2,50,-0.028288956466506487
fever,oai-luna,0.5,central-random,hidden,random@0.5~d3,50,0.003695403745574608
fever,oai-luna,0.5,central-random,hidden,random@0.5~d4,50,-0.04078007882456833
fever,oai-luna,0.5,lead-random,known,random@0.5,200,0.06
fever,oai-luna,0.5,lead-random,known,random@0.5~d1,200,0.04
fever,oai-luna,0.5,lead-random,known,random@0.5~d10,200,0.03
fever,oai-luna,0.5,lead-random,known,random@0.5~d2,200,0.025
fever,oai-luna,0.5,lead-random,known,random@0.5~d3,200,0.055
fever,oai-luna,0.5,lead-random,known,random@0.5~d4,200,0.05
fever,oai-luna,0.5,lead-random,hidden,random@0.5,200,0.02774407669339018
fever,oai-luna,0.5,lead-random,hidden,random@0.5~d1,200,0.012601475395394867
fever,oai-luna,0.5,lead-random,hidden,random@0.5~d10,200,-0.0026448700654451286
fever,oai-luna,0.5,lead-random,hidden,random@0.5~d2,200,0.02292638092709872
fever,oai-luna,0.5,lead-random,hidden,random@0.5~d3,200,0.022983917884963106
fever,oai-luna,0.5,lead-random,hidden,random@0.5~d4,200,0.0237589694556907
ei,oai-luna,0.25,known-random,known,random@0.25,792,0.20959595959595959
ei,oai-luna,0.25,known-random,known,random@0.25~d1,792,0.20707070707070707
ei,oai-luna,0.25,known-random,known,random@0.25~d10,792,0.19823232323232323
ei,oai-luna,0.25,known-random,known,random@0.25~d2,791,0.21871049304677623
ei,oai-luna,0.25,known-random,known,random@0.25~d3,792,0.20707070707070707
ei,oai-luna,0.25,known-random,known,random@0.25~d4,791,0.21871049304677623
ei,oai-luna,0.25,known-random,known,random@0.25~d5,792,0.22727272727272727
ei,oai-luna,0.25,known-random,hidden,random@0.25,792,0.12514171987856199
ei,oai-luna,0.25,known-random,hidden,random@0.25~d1,792,0.11927264377922274
ei,oai-luna,0.25,known-random,hidden,random@0.25~d10,792,0.11748052142788985
ei,oai-luna,0.25,known-random,hidden,random@0.25~d2,792,0.12636723545814454
ei,oai-luna,0.25,known-random,hidden,random@0.25~d3,792,0.11861033039262704
ei,oai-luna,0.25,known-random,hidden,random@0.25~d4,792,0.13132804916596783
ei,oai-luna,0.25,known-random,hidden,random@0.25~d5,792,0.12994759371852674
ei,oai-luna,0.5,known-random,known,random@0.5,792,0.10101010101010101
ei,oai-luna,0.5,known-random,known,random@0.5~d1,792,0.10101010101010101
ei,oai-luna,0.5,known-random,known,random@0.5~d10,792,0.07828282828282829
ei,oai-luna,0.5,known-random,known,random@0.5~d2,791,0.10240202275600506
ei,oai-luna,0.5,known-random,hidden,random@0.5,792,0.03928946573982459
ei,oai-luna,0.5,known-random,hidden,random@0.5~d1,792,0.04992178901419332
ei,oai-luna,0.5,known-random,hidden,random@0.5~d10,792,0.047699818124459274
ei,oai-luna,0.5,known-random,hidden,random@0.5~d2,792,0.03910955831559898


==> anc/results/p4new_e1_random_masks.csv <==
corpus,system,budget,contrast,questions,draws_min,draws_max,n_docs,delta,lo95,hi95,lo90,hi90,p_pos,p_neg,equiv_2pt,max_margin_not_equiv,orig_delta,orig_lo95,orig_hi95,orig_lo90,orig_hi90,orig_equiv_2pt
mrc,oai-luna,0.25,known-random,known,6,6,300,0.0966192480359147,0.0724930535513869,0.11949117163700497,0.07705996172037838,0.11472646003687671,0.0,1.0,False,0.11472646003687671,0.10173208434078,0.07307828644785168,0.12943954596128507,0.07760018966540705,0.12636381130946348,False
mrc,oai-luna,0.25,known-random,hidden,6,6,300,-0.002158473994549655,-0.011313967807097897,0.006778280619983848,-0.009805925604887597,0.005428330204963115,0.6845,0.3155,True,0.009805925604887597,-0.008190291929369762,-0.01950367574124157,0.003107132098875673,-0.017936135528191594,0.0012117000445261497,True
mrc,oai-luna,0.25,known-random,overlap,6,6,256,0.04351963394063295,0.026340952163016837,0.06093141874088173,0.02893110239112149,0.058104425275888015,0.0,1.0,False,0.058104425275888015,0.042779942698947734,0.021338407415826995,0.06449060866634711,0.024356615279404577,0.06113795377006176,False
mrc,oai-luna,0.25,known-random,disjoint,6,6,285,-0.02174522765299879,-0.033607232313278924,-0.010289835351744164,-0.03193934432574575,-0.011899194860635297,0.9995,0.0005,False,0.03193934432574575,-0.028547952958005215,-0.04414383788558217,-0.013888429107815929,-0.04101766034312223,-0.016124263927608705,False
mrc,oai-luna,0.25,agnostic-random,known,6,6,300,-0.002460417668751002,-0.022466152597402596,0.0158753522326439,-0.018873280423280424,0.013726560245310248,0.5945,0.4055,True,0.018873280423280424,0.0030289758550628124,-0.018913037445646142,0.026626519615650036,-0.015377569290612767,0.022794795783926222,False
mrc,oai-luna,0.25,agnostic-random,hidden,6,6,300,-0.002564234070562732,-0.0111924081225243,0.006719127259621452,-0.009932489632442601,0.005167118573636035,0.7215,0.2785,True,0.009932489632442601,-0.008491839315032067,-0.01904818208585056,0.002635742452761303,-0.01759861090917348,0.0008949505371031284,True
mrc,oai-luna,0.25,agnostic-random,overlap,6,6,256,0.0014366144157637465,-0.013323814016677808,0.01597360930395244,-0.010766026125654098,0.013252546988382779,0.431,0.569,True,0.013252546988382779,0.0019499739482282405,-0.015150232675538675,0.018878355148794004,-0.012439898102131135,0.01556308543937791,True
mrc,oai-luna,0.25,agnostic-random,disjoint,6,6,285,-0.005307943820580875,-0.01723802980014951,0.006502826392400082,-0.015369720817624846,0.004479236930372246,0.819,0.181,True,0.015369720817624846,-0.012502775336807314,-0.02652135370912185,0.0008595326514220003,-0.024088156280340237,-0.0011639771394886622,False
mrc,oai-luna,0.25,tfidf-random,known,6,6,300,0.09732866362033028,0.07579926847843514,0.12123634960718294,0.07850014730639733,0.1181441007295174,0.0,1.0,False,0.1181441007295174,0.10177720829894743,0.0750756882006882,0.1286273599588817,0.07927063878150835,0.12353777864647432,False
mrc,oai-luna,0.25,tfidf-random,hidden,6,6,300,-0.005976070100484145,-0.01447406176095236,0.002370400825311363,-0.013039269370949338,0.0012222542136662796,0.914,0.086,True,0.013039269370949338,-0.011785186058898995,-0.02242944171413055,-0.0009613101590341431,-0.020778136676557802,-0.002734553233324455,False
mrc,oai-luna,0.25,tfidf-random,overlap,6,6,256,0.05448744659532549,0.038000726500429474,0.07074879396564816,0.04051176632538619,0.06814894452597338,0.0,1.0,False,0.06814894452597338,0.05449709587037878,0.033143468525886934,0.0761917212367654,0.03656048769237929,0.07215127693822289,False
mrc,oai-luna,0.25,tfidf-random,disjoint,6,6,285,-0.03712495901240994,-0.048082163094158234,-0.026469619717511862,-0.0463236351969916,-0.02821781770535683,1.0,0.0,False,0.0463236351969916,-0.04412033360205881,-0.059005313501813816,-0.030134591252407104,-0.056155163240778315,-0.032427977120424396,False
mrc,oai-luna,0.25,central-random,known,6,6,300,0.0026460036876703565,-0.01703008607904441,0.022052286756453418,-0.01333248757415424,0.018829721821388486,0.407,0.593,True,0.018829721821388486,0.009324733237776718,-0.01731582728865337,0.036045488328097015,-0.012690733179863615,0.031268327083544475,False
mrc,oai-luna,0.25,central-random,hidden,6,6,300,0.002979532990126857,-0.005955264726800723,0.011815279959230011,-0.004778733997300335,0.010260509490295451,0.257,0.743,True,0.010260509490295451,-0.0027704655745842102,-0.01378644101419806,0.008315752837134002,-0.01197312295871332,0.006520325574711489,True
mrc,oai-luna,0.25,central-random,overlap,6,6,256,0.00015775826779768076,-0.014204707135224374,0.014236024585297853,-0.011620463457238555,0.011943116963175458,0.481,0.519,True,0.011943116963175458,-0.00020010233406504664,-0.019193437885131857,0.017858579065941935,-0.016237423930573532,0.014876689074383697,True
mrc,oai-luna,0.25,central-random,disjoint,6,6,285,0.0004243346824383231,-0.010731125399802442,0.012135041279399614,-0.009056194909331964,0.010501175787973329,0.4665,0.5335,True,0.010501175787973329,-0.0064666831305339,-0.020204571506730388,0.007441859308072746,-0.01776066426296155,0.0051989981674947965,True
mrc,oai-luna,0.25,lead-random,known,6,6,300,0.005770622895622898,-0.015276705046496709,0.02722071659050822,-0.012088275613275617,0.023955103615520286,0.2995,0.7005,False,0.023955103615520286,0.013002697785306478,-0.013094553393466435,0.03910378872335393,-0.008859214457040543,0.03496922763227111,False
mrc,oai-luna,0.25,lead-random,hidden,6,6,300,-0.005607896773350229,-0.01569788659970661,0.0051507948975410165,-0.01417580121485462,0.0034550380706970915,0.847,0.153,True,0.01417580121485462,-0.012420629770492207,-0.0237745160588372,0.00014329056198554137,-0.022106593634150077,-0.001866638943778386,False
mrc,oai-luna,0.25,lead-random,overlap,6,6,256,-0.0029841966680051683,-0.020421773246931375,0.01451651522276292,-0.017739274569107514,0.011413759391327558,0.624,0.376,True,0.017739274569107514,-0.003838410347136296,-0.025707379386571926,0.01797001318216168,-0.02216101508633331,0.014916358627315128,False
mrc,oai-luna,0.25,lead-random,disjoint,6,6,285,-0.008132448646796755,-0.020840455112915008,0.005137876240209888,-0.018916042778645257,0.003073072365967372,0.887,0.113,True,0.018916042778645257,-0.01626796965043474,-0.0312747872821142,-0.0015788072497456868,-0.028559212682105675,-0.004084855982100384,False
mrc,oai-luna,0.5,known-random,known,6,6,300,0.07700050104216771,0.057927295775212446,0.0953824555074555,0.06141131653839986,0.0926674232403399,0.0,1.0,False,0.0926674232403399,0.08134547859547861,0.056390815897065905,0.10809445346320345,0.059625709475709485,0.10322852934102934,False
mrc,oai-luna,0.5,known-random,hidden,6,6,300,-0.002412905354875725,-0.01310273434740151,0.007708279159869289,-0.01114529220992377,0.006119298723668477,0.68,0.32,True,0.01114529220992377,-0.004118547303955389,-0.01731302414942408,0.008634698367439648,-0.015280063328993706,0.0065908601365453,True
mrc,oai-luna,0.5,known-random,overlap,6,6,256,0.028159227910752108,0.013226893908427977,0.04431537384341676,0.015542445399759243,0.04144000561567361,0.0,1.0,False,0.04144000561567361,0.02614562277260473,0.0050344028791169185,0.048083952730926346,0.008522902138109587,0.04437397718031277,False
mrc,oai-luna,0.5,known-random,disjoint,6,6,285,-0.015264850816201412,-0.027965814545034835,-0.0027519104415525716,-0.026195460300954487,-0.004640737333795803,0.99,0.01,False,0.026195460300954487,-0.016191778096999628,-0.03377865095048366,0.0005047665031004491,-0.03087104589669936,-0.0018634596040146409,False
mrc,oai-luna,0.5,agnostic-random,known,6,6,300,0.0021047979797979774,-0.01802706479477313,0.020978611010902655,-0.014647319424402758,0.01855677809844476,0.4175,0.5825,True,0.01855677809844476,0.006778258778258775,-0.02001916185666186,0.03299911315536311,-0.015993428330928334,0.02950333092833093,False
mrc,oai-luna,0.5,agnostic-random,hidden,6,6,300,-0.00122190977853915,-0.010904374136906462,0.008128054053889574,-0.009064875236136697,0.00686643888865916,0.566,0.434,True,0.009064875236136697,-0.0028658975299397627,-0.014830611501436839,0.009344181948277675,-0.013187967975605052,0.007551219465262422,True
mrc,oai-luna,0.5,agnostic-random,overlap,6,6,256,0.005131922519033148,-0.010517739735557623,0.020906790747464207,-0.008809172258309322,0.018834382107532494,0.2745,0.7255,True,0.018834382107532494,0.003131571670074426,-0.01900603720723715,0.024394795851252923,-0.015091556752421024,0.02132527694304916,False
mrc,oai-luna,0.5,agnostic-random,disjoint,6,6,285,-0.006258311684333652,-0.019253553841132483,0.0068930604336602894,-0.01703799582669244,0.00473779507204762,0.814,0.186,True,0.01703799582669244,-0.0070491545635076,-0.023939724122429396,0.011088212491884845,-0.021438316413136503,0.007971475729586385,False
mrc,oai-luna,0.5,tfidf-random,known,6,6,300,0.07937407808241143,0.059631309624017956,0.09949413530142696,0.06297153078403078,0.09565872314413981,0.0,1.0,False,0.09565872314413981,0.08396596921596922,0.058119727032227037,0.11086947450697451,0.062362385762385765,0.10697751924001922,False
mrc,oai-luna,0.5,tfidf-random,hidden,6,6,300,-0.003739996754425808,-0.01303197582478164,0.005748464979895217,-0.011393338516805808,0.0041433602388976035,0.7915,0.2085,True,0.011393338516805808,-0.005341123361824743,-0.017450063874788195,0.006936777688087715,-0.01559245101720188,0.004876528349225398,True
mrc,oai-luna,0.5,tfidf-random,overlap,6,6,256,0.04064334709988696,0.024280886240403327,0.0553124292196178,0.027472119125607715,0.05295549161563029,0.0,1.0,False,0.05295549161563029,0.038658376868192415,0.01719932592409107,0.05977970185041644,0.020394100566793527,0.055915457013437996,False
mrc,oai-luna,0.5,tfidf-random,disjoint,6,6,285,-0.028311553060780932,-0.040131421955896904,-0.015385950897693425,-0.03885021166251459,-0.017523676181055752,1.0,0.0,False,0.03885021166251459,-0.029119714729093093,-0.045421288420838424,-0.012446715751532514,-0.04285425576839102,-0.015065826435569196,False
mrc,oai-luna,0.5,central-random,known,6,6,300,0.006216089466089469,-0.013373545474587144,0.025534276294692952,-0.01063060064935065,0.021948791486291485,0.268,0.732,False,0.021948791486291485,0.010892857142857145,-0.015185341510341512,0.0369748106060606,-0.01105967412217412,0.032239255651755644,False
mrc,oai-luna,0.5,central-random,hidden,6,6,300,-0.0027273928662547918,-0.011391198434638875,0.006172436940782793,-0.010139136004823109,0.004646280544744011,0.722,0.278,True,0.010139136004823109,-0.004207831117530794,-0.015236941043177145,0.006502948228247429,-0.013506362038673373,0.004721755587108446,True
mrc,oai-luna,0.5,central-random,overlap,6,6,256,0.003704196467849491,-0.012786431228875468,0.019963970400091006,-0.010456817058200424,0.017329226345187503,0.351,0.649,True,0.017329226345187503,0.00204825813872468,-0.020414801832853737,0.023333568387075943,-0.016575865236982436,0.020421668068946946,False
mrc,oai-luna,0.5,central-random,disjoint,6,6,285,-0.00436531018348518,-0.01572394576466603,0.006994402006767386,-0.013825902323531177,0.005148922958405441,0.7725,0.2275,True,0.013825902323531177,-0.0051400993484396005,-0.019462801134648,0.009570133919907705,-0.01670632379147933,0.00736486830522453,True
mrc,oai-luna,0.5,lead-random,known,6,6,300,0.007150853775853774,-0.014948068482443485,0.028239612894821218,-0.010940507255090593,0.02554718815135482,0.252,0.748,False,0.02554718815135482,0.011315055315055316,-0.01660141293891294,0.03873275012025011,-0.011560407647907644,0.03499629028379028,False
mrc,oai-luna,0.5,lead-random,hidden,6,6,300,-0.01442546954567665,-0.02552599554702535,-0.003957413916015834,-0.02382229418977497,-0.0053115812287517624,0.994,0.006,False,0.02382229418977497,-0.015955037539592154,-0.0301829730573869,-0.0024277254191179677,-0.02770242541744611,-0.004638164854731002,False
mrc,oai-luna,0.5,lead-random,overlap,6,6,256,-0.010547587305246502,-0.029066285898888093,0.00780874112213378,-0.025932480885478264,0.004927327833580809,0.884,0.116,False,0.025932480885478264,-0.01206586221200832,-0.03517636692964081,0.012027956553447258,-0.031778231791828315,0.007835454394512708,False
mrc,oai-luna,0.5,lead-random,disjoint,6,6,285,-0.021884024054138994,-0.03667252431476443,-0.007635766273251396,-0.03353221547305137,-0.009779848799326401,0.9975,0.0025,False,0.03353221547305137,-0.0227888826153525,-0.039953334617544224,-0.005756573658935938,-0.037361550295893144,-0.008679020033808825,False
mrc,open-decider,0.25,known-random,known,11,11,300,0.08602005990642354,0.06042018644234553,0.1137443400454764,0.0641809829900739,0.10811109034063579,0.0,1.0,False,0.10811109034063579,0.09587518037518038,0.06172432058682058,0.12827185846560848,0.06786920394420394,0.12401277657527658,False
mrc,open-decider,0.25,known-random,hidden,11,11,300,-0.001246010333700184,-0.011264381842656006,0.0082656326541923,-0.009223265944077158,0.006766734425040579,0.595,0.405,True,0.009223265944077158,-0.006337525440570286,-0.019587182895247437,0.006998466221544197,-0.017296172843782084,0.004336582208648577,True
mrc,open-decider,0.25,known-random,overlap,11,11,256,0.06020477955417879,0.04333439075737809,0.0768952283289612,0.04627468542114576,0.07404869290127998,0.0,1.0,False,0.07404869290127998,0.05251965558247815,0.029718333488233672,0.07514149697856465,0.032566921588526386,0.07093199121011372,False
mrc,open-decider,0.25,known-random,disjoint,11,11,285,-0.029183667881119778,-0.04030886155042261,-0.018757901692505397,-0.038658889398910615,-0.020355501559186962,1.0,0.0,False,0.038658889398910615,-0.029736232021151984,-0.04655839101248496,-0.014237166375989608,-0.043387745656388026,-0.016752439250472016,False
mrc,open-decider,0.25,agnostic-random,known,11,11,300,0.008085115221478858,-0.012219484618916438,0.02915039327255236,-0.00908390998731908,0.025673897525033892,0.223,0.777,False,0.025673897525033892,0.017940235690235687,-0.0113048550986051,0.046429984367484356,-0.00625289802789803,0.04206061207311207,False
mrc,open-decider,0.25,agnostic-random,hidden,11,11,300,0.007640795061772141,-0.0007709863157061359,0.016651128495734534,0.00044561613848645486,0.015133196509613825,0.0385,0.9615,True,0.015133196509613825,0.00254927995490204,-0.009015784455560795,0.01473181584470421,-0.007174921855312949,0.012607224478867904,True
mrc,open-decider,0.25,agnostic-random,overlap,11,11,256,-0.0008448051463273514,-0.018482422623299816,0.01580438963549123,-0.015912931633876626,0.012797227949053218,0.5315,0.4685,True,0.015912931633876626,-0.008529929118027992,-0.03156807197229159,0.013969127833024966,-0.027534358832929345,0.009804053361739404,False
mrc,open-decider,0.25,agnostic-random,disjoint,11,11,285,0.00974262441756787,-0.0007520622116281304,0.020699353406391677,0.0006044377088098377,0.01887095186065844,0.037,0.963,True,0.01887095186065844,0.009190060277535671,-0.005728630604485516,0.024033504448217405,-0.0031788734374728583,0.02227615276912461,False
mrc,open-decider,0.25,tfidf-random,known,11,11,300,0.046454162840526475,0.021327000251432065,0.07177920711443438,0.02557364554637282,0.0679500502864139,0.0005,0.9995,False,0.0679500502864139,0.05630928330928331,0.025769853294853297,0.08791465548340546,0.030860738335738335,0.08274094516594516,False
mrc,open-decider,0.25,tfidf-random,hidden,11,11,300,0.001997101206464283,-0.006435730459566562,0.010660488213967968,-0.004997319915006891,0.009153922103677744,0.306,0.694,True,0.009153922103677744,-0.0030944139004058214,-0.014286385595163651,0.008223620266010838,-0.01246815608834083,0.006445535968939209,True
mrc,open-decider,0.25,tfidf-random,overlap,11,11,256,0.04780686779007247,0.031204920788388234,0.06455022746455619,0.03393392169650771,0.06106354459071211,0.0,1.0,False,0.06106354459071211,0.04012174381837183,0.018708979056788328,0.06154285641116788,0.02207636925489118,0.05782819161918577,False
mrc,open-decider,0.25,tfidf-random,disjoint,11,11,285,-0.021054903536770395,-0.03286755191826353,-0.008847753868384645,-0.03079288431269632,-0.011369175027622462,1.0,0.0,False,0.03079288431269632,-0.021607467676802595,-0.037846711226937044,-0.0062365612915469045,-0.03536457083564081,-0.008398159457156572,False
mrc,open-decider,0.25,central-random,known,11,11,300,0.0011851633215269593,-0.017800893950325768,0.020423494687131043,-0.014971602934102938,0.01796533025055752,0.448,0.552,True,0.01796533025055752,0.011040283790283793,-0.014728625541125537,0.03889070165945165,-0.01139898388648389,0.034292827080327076,False
mrc,open-decider,0.25,central-random,hidden,11,11,300,-0.0006607276827906329,-0.00943908654195051,0.008727654016685356,-0.00807060185862195,0.00686182736713231,0.5655,0.4345,True,0.00807060185862195,-0.005752242789660736,-0.01663762673625685,0.005336391970937835,-0.014710666083182682,0.0032287768957479967,True
mrc,open-decider,0.25,central-random,overlap,11,11,256,-0.0030484727739614036,-0.018209075564371936,0.012716609269614324,-0.016030034133645687,0.010212084535186728,0.6595,0.3405,True,0.016030034133645687,-0.010733596745662046,-0.031091415425908545,0.0091229594836451,-0.027046808847082143,0.006493404018757629,False
mrc,open-decider,0.25,central-random,disjoint,11,11,285,-0.0031286395867009638,-0.015071473536489433,0.008833140790610811,-0.013061420867499883,0.007274984219766559,0.7065,0.2935,True,0.013061420867499883,-0.0036812037267331616,-0.018688582241738215,0.01301507144548366,-0.01601084984261901,0.009614806830930947,True
mrc,open-decider,0.25,lead-random,known,11,11,300,0.003584032970396605,-0.016755615953911406,0.023446149809786168,-0.01307181227863046,0.01991444750535659,0.3635,0.6365,True,0.01991444750535659,0.013439153439153442,-0.01273487554112554,0.040201908970658916,-0.008805411255411254,0.036241095478595484,False
mrc,open-decider,0.25,lead-random,hidden,11,11,300,-0.0026276352006193078,-0.011879627692857135,0.006513215876261804,-0.010393172402230342,0.005204396581034859,0.71,0.29,True,0.010393172402230342,-0.007719150307489411,-0.019842984773024347,0.004178449015581611,-0.018001175711129042,0.0023766592813697033,True
mrc,open-decider,0.25,lead-random,overlap,11,11,256,-0.008098982905811809,-0.024859713044637997,0.007966876483398054,-0.02172915680569091,0.00546547533947378,0.828,0.172,False,0.02172915680569091,-0.01578410687751245,-0.03737624934822466,0.006186955445386669,-0.034299969164855365,0.003179653660731389,False
mrc,open-decider,0.25,lead-random,disjoint,11,11,285,-0.00031015646053349964,-0.01175584297488655,0.011340311660642012,-0.01017982034107515,0.009587101811508134,0.5205,0.4795,True,0.01017982034107515,-0.0008627206005656984,-0.016175750720923428,0.013909343758631423,-0.01393357921891715,0.01183971714988185,True
mrc,open-decider,0.5,known-random,known,11,11,300,0.062229382570291654,0.0416173285889195,0.08361423624775896,0.0449719560321833,0.08067581223490314,0.0,1.0,False,0.08067581223490314,0.06652224627224627,0.037071846440596454,0.09772035533910531,0.04254294131794132,0.09334529822029822,False
mrc,open-decider,0.5,known-random,hidden,11,11,300,-0.006453007128422346,-0.01620193744904341,0.003232588118752986,-0.014394762596298282,0.0016088711781169582,0.9045,0.0955,True,0.014394762596298282,-0.0059554847530751435,-0.017167279399951604,0.005289770355995893,-0.015228472635296633,0.003391151277342467,True
mrc,open-decider,0.5,known-random,overlap,11,11,256,0.039067125334821415,0.024445012951446892,0.05365817656800693,0.026932264000472994,0.05104963062378645,0.0,1.0,False,0.05104963062378645,0.04170952240820453,0.021371295730654254,0.0628934363949941,0.024864192977866115,0.059274021014398263,False
mrc,open-decider,0.5,known-random,disjoint,11,11,285,-0.032250506089518766,-0.04443590613451173,-0.019042849794561924,-0.04285761103449471,-0.021210200030051814,1.0,0.0,False,0.04285761103449471,-0.03403842751906097,-0.049134570967189185,-0.017916743845467584,-0.04711606285820263,-0.02098311158121389,False
mrc,open-decider,0.5,agnostic-random,known,11,11,300,0.00895689579780489,-0.011465743746993749,0.03027266496130132,-0.008623055227600679,0.02687281090121999,0.2,0.8,False,0.02687281090121999,0.01324975949975951,-0.017358886483886487,0.04440786435786435,-0.012364766714766716,0.039751406926406926,False
mrc,open-decider,0.5,agnostic-random,hidden,11,11,300,0.003599209556551872,-0.004990757897178022,0.01264821258530867,-0.003654988154895952,0.011109260489932243,0.2025,0.7975,True,0.011109260489932243,0.004096731931899075,-0.007896661574402719,0.016533168313171562,-0.005716941644451193,0.014628654684499578,True
mrc,open-decider,0.5,agnostic-random,overlap,11,11,256,0.0005845527315945637,-0.015331185875607218,0.01694334424455785,-0.013126089601538618,0.01435631580059117,0.476,0.524,True,0.01435631580059117,0.0032269498049776885,-0.019979017974642917,0.02591548439540598,-0.015803746549119965,0.022039719900107422,False
mrc,open-decider,0.5,agnostic-random,disjoint,11,11,285,-0.0015532682295402963,-0.013347159129490426,0.009651171031814718,-0.011606359383172804,0.007863488363302902,0.61,0.39,True,0.011606359383172804,-0.0033411896590824952,-0.018661178683011325,0.012198986296036652,-0.015852998192053283,0.009411422465793977,True
mrc,open-decider,0.5,tfidf-random,known,11,11,300,0.0369636298045389,0.01446235487996852,0.05946790524290523,0.01830422624513534,0.05518671892080982,0.0,1.0,False,0.05518671892080982,0.041256493506493505,0.01282092652717653,0.06997782287157286,0.016757792207792204,0.0654889911014911,False
mrc,open-decider,0.5,tfidf-random,hidden,11,11,300,-0.0025697985465499905,-0.010690319408612065,0.005142105508945947,-0.00947115224273652,0.003887967944746712,0.746,0.254,True,0.00947115224273652,-0.0020722761712027877,-0.014080206601563531,0.009252425142971607,-0.011936191930180305,0.007210611838182381,True
mrc,open-decider,0.5,tfidf-random,overlap,11,11,256,0.02517802454392582,0.008558928524096707,0.04090095171202356,0.011578777781351628,0.03863359118583989,0.001,0.999,False,0.03863359118583989,0.027820421617308945,0.005175332906654948,0.05000028791600714,0.008427141775932961,0.046391780838041186,False
mrc,open-decider,0.5,tfidf-random,disjoint,11,11,285,-0.01928216324681462,-0.02980553695533708,-0.008619144210467066,-0.027797066256232877,-0.010223277285469949,1.0,0.0,False,0.027797066256232877,-0.021070084676356814,-0.035891504984904794,-0.005466393671302448,-0.0332979354338939,-0.007657166849897455,False
mrc,open-decider,0.5,central-random,known,11,11,300,-0.005351305260396169,-0.023891964559010017,0.014404259313918399,-0.021360619178800996,0.011476524443569896,0.687,0.313,False,0.021360619178800996,-0.0010584415584415563,-0.02883458092833092,0.026984247234247197,-0.023975667388167386,0.022655303030303015,False
mrc,open-decider,0.5,central-random,hidden,11,11,300,-0.0019640111433232403,-0.010777369408621871,0.007260579886795105,-0.009421769502200177,0.005625904853003963,0.657,0.343,True,0.009421769502200177,-0.0014664887679760386,-0.012826769353317273,0.009684224819303842,-0.011187496416504144,0.008089109644066094,True
mrc,open-decider,0.5,central-random,overlap,11,11,256,-0.0012871952963856449,-0.017144599753815958,0.015046924089680816,-0.014566046743475837,0.012421900409316879,0.554,0.446,True,0.014566046743475837,0.0013552017769974814,-0.02075399023426886,0.023368609242923662,-0.01783735497927203,0.019685130825020162,True
mrc,open-decider,0.5,central-random,disjoint,11,11,285,-0.0005791642977180622,-0.011885872460887664,0.010058033136924174,-0.010237523791197878,0.0087193495428867,0.5495,0.4505,True,0.010237523791197878,-0.0023670857272602578,-0.017607357325784653,0.013113700676261296,-0.01524399170947618,0.010249711415888438,True
mrc,open-decider,0.5,lead-random,known,11,11,300,-0.004041300450391362,-0.025919003618435438,0.018265485482530933,-0.022410991954173773,0.015444204490795397,0.6215,0.3785,False,0.022410991954173773,0.0002515632515632523,-0.029848325517075513,0.03098051948051945,-0.025339718614718617,0.025930850168350162,False
mrc,open-decider,0.5,lead-random,hidden,11,11,300,-0.0012257881934819444,-0.01054649877411902,0.008427346721066271,-0.00922790435702999,0.006921774613908641,0.588,0.412,True,0.00922790435702999,-0.0007282658181347405,-0.013135204232381176,0.012024873137123523,-0.010971315332919776,0.009856670971707093,True
mrc,open-decider,0.5,lead-random,overlap,11,11,256,0.004159516875355122,-0.013295580948558462,0.021685321027040894,-0.010805060189280126,0.0195789195547257,0.313,0.687,True,0.0195789195547257,0.006801913948738244,-0.01683850304599973,0.030530199554175384,-0.012036210749988884,0.026592273303435988,False
mrc,open-decider,0.5,lead-random,disjoint,11,11,285,-0.011364742209742477,-0.023954108833746414,0.0005284445631933816,-0.02182020136535443,-0.001483811161016127,0.969,0.031,False,0.02182020136535443,-0.013152663639284676,-0.028474466928376043,0.0012946499605236705,-0.026401177767874803,-0.0008575336924795677,False
mrc,open-decider-env2,0.25,known-random,known,11,11,300,0.0900806659670296,0.06444062568323933,0.1154762847632166,0.06897711913507369,0.11121971008789194,0.0,1.0,False,0.11121971008789194,0.09915295815295816,0.06668411495911496,0.13084968434343433,0.0714354316979317,0.1256710076960077,False
mrc,open-decider-env2,0.25,known-random,hidden,11,11,300,-0.0021093077700292716,-0.012289715572365616,0.007382081275404802,-0.010601673919978792,0.006096584185233134,0.658,0.342,True,0.010601673919978792,-0.008784332858746486,-0.022195710891779546,0.004170776951941353,-0.019673447083936035,0.002460096182833177,True
mrc,open-decider-env2,0.25,known-random,overlap,11,11,256,0.05968287483731819,0.043026236555764714,0.07626594867055998,0.04541110104927118,0.07360182462308826,0.0,1.0,False,0.07360182462308826,0.05164981146340454,0.027815801816936145,0.07536578446245835,0.031365535434876385,0.07195810764945092,False
mrc,open-decider-env2,0.25,known-random,disjoint,11,11,285,-0.029097241579707986,-0.04000220489627673,-0.017658784949034393,-0.03847617603141148,-0.019646069643253394,1.0,0.0,False,0.03847617603141148,-0.03193954173793605,-0.04893786706702859,-0.015251960305909161,-0.04581661816632896,-0.018026068436797563,False
mrc,open-decider-env2,0.25,agnostic-random,known,11,11,300,0.005428790065153703,-0.01464360706633434,0.02544907626043988,-0.0115022459442914,0.022045756810529536,0.2935,0.7065,False,0.022045756810529536,0.014501082251082249,-0.01574869829244829,0.04354959114959111,-0.010238065175565175,0.038571224146224145,False
mrc,open-decider-env2,0.25,agnostic-random,hidden,11,11,300,0.005386893663982434,-0.0028801251738227764,0.013686364766358181,-0.0016801715874425248,0.012396088187269097,0.103,0.897,True,0.012396088187269097,-0.0012881314247347813,-0.012892169622965494,0.010061295049868411,-0.011175996086052669,0.00849338270161256,True
mrc,open-decider-env2,0.25,agnostic-random,overlap,11,11,256,-0.0019874866562621784,-0.018133640878444306,0.014899109199719778,-0.015800167915214918,0.012448255592667205,0.5665,0.4335,True,0.015800167915214918,-0.01002055003017583,-0.031422621647905276,0.012565247706284529,-0.02829279405230972,0.00825746347648394,False
mrc,open-decider-env2,0.25,agnostic-random,disjoint,11,11,285,0.006771107777131584,-0.003869336975161219,0.017709210017641183,-0.0023541691575547207,0.015638816576234154,0.1215,0.8785,True,0.015638816576234154,0.00392880761890352,-0.012599013021523886,0.01987658845696154,-0.009973426331739714,0.017067618000267546,True
mrc,open-decider-env2,0.5,known-random,known,11,11,300,0.06142551051641962,0.0399254083038174,0.08205843089990816,0.04275114784205693,0.07891664043027678,0.0,1.0,False,0.07891664043027678,0.06470346320346321,0.03359460678210679,0.09471893638768637,0.03865583213083214,0.09061901154401153,False
mrc,open-decider-env2,0.5,known-random,hidden,11,11,300,-0.00781002550981918,-0.01777549102361664,0.0015314988139024262,-0.016067883545109886,-9.179120089865248e-05,0.9515,0.0485,True,0.016067883545109886,-0.005934717874460924,-0.017924763707049873,0.005367630862561959,-0.01590972384193703,0.003757462738085774,True
mrc,open-decider-env2,0.5,known-random,overlap,11,11,256,0.03571341436400496,0.02120964566551171,0.0509460256957833,0.023442330917776106,0.0486469114016134,0.0,1.0,False,0.0486469114016134,0.037416931584961156,0.01745317607274361,0.05833471614465243,0.020603684560414406,0.05491663848723556,False
mrc,open-decider-env2,0.5,known-random,disjoint,11,11,285,-0.03346564611733314,-0.04640217031276621,-0.02066877849796831,-0.04436545705407091,-0.022763498009943126,1.0,0.0,False,0.04436545705407091,-0.03288285018438433,-0.04795682737207505,-0.017053448301099148,-0.045618256801468374,-0.01933979607032731,False
mrc,open-decider-env2,0.5,agnostic-random,known,11,11,300,0.007855404696313784,-0.01299007963837509,0.0282466458415322,-0.009586509029690849,0.025562181883772794,0.2275,0.7725,False,0.025562181883772794,0.011133357383357387,-0.018042367123617124,0.04040073953823952,-0.01403262987012987,0.03557166907166906,False
mrc,open-decider-env2,0.5,agnostic-random,hidden,11,11,300,0.0037947659353083476,-0.004954000611575922,0.012373089673137279,-0.0035799270494152238,0.011117822989670493,0.188,0.812,True,0.011117822989670493,0.005670073570666603,-0.005642742394248561,0.017849144275320937,-0.003958015272493716,0.015764528056195947,True
mrc,open-decider-env2,0.5,agnostic-random,overlap,11,11,256,-0.0013105327550236206,-0.017967024245899656,0.014505178586180494,-0.014670363809738227,0.012242200580315924,0.5525,0.4475,True,0.014670363809738227,0.00039298446593257885,-0.024161160972643907,0.022421011587455093,-0.020136084279758628,0.018754489979386852,False
mrc,open-decider-env2,0.5,agnostic-random,disjoint,11,11,285,-0.0007532566415351634,-0.011876997864151195,0.010252924296069508,-0.009764749695469206,0.008535179938801828,0.5425,0.4575,True,0.009764749695469206,-0.0001704607085863605,-0.013626202141913889,0.015704373771828418,-0.011696358699623318,0.012967192422778986,True
fever,oai-luna,0.25,known-random,known,6,6,200,0.345,0.28833333333333333,0.3991874999999999,0.2975,0.3891666666666667,0.0,1.0,False,0.3891666666666667,0.365,0.289875,0.44,0.3,0.425,False
fever,oai-luna,0.25,known-random,hidden,6,6,200,0.17060645973358646,0.13727272414072858,0.2023677638587281,0.14295535224138936,0.197677409777909,0.0,1.0,False,0.197677409777909,0.17157855098472652,0.13422033192736904,0.20900659022831075,0.1406352589802332,0.2017168508399034,False
fever,oai-luna,0.25,known-random,overlap,6,6,197,0.2639639261667065,0.22769332929542638,0.2961836107868858,0.2333891951125048,0.29223011550908456,0.0,1.0,False,0.29223011550908456,0.25824585422474866,0.209893610888152,0.303498873252863,0.21718308919165114,0.29657519361654433,False
fever,oai-luna,0.25,known-random,disjoint,6,6,158,-0.006274917008023422,-0.044101615966721526,0.02936248463945398,-0.03791709615564717,0.02357351735587935,0.641,0.359,False,0.03791709615564717,0.0017745263713661802,-0.04650322514630243,0.05236084473425249,-0.03867553546112716,0.04242365992256095,False
fever,oai-luna,0.25,agnostic-random,known,6,6,200,0.05499999999999999,0.004166666666666674,0.1125,0.010000000000000002,0.10254166666666663,0.019,0.981,False,0.10254166666666663,0.075,0.01,0.145,0.02,0.135,False
fever,oai-luna,0.25,agnostic-random,hidden,6,6,200,0.02042255111916296,-0.00876140002718867,0.05047770860953576,-0.003575027590161161,0.04573630893599043,0.0865,0.9135,False,0.04573630893599043,0.02139464237030302,-0.019455818022959752,0.05866461538679418,-0.012132301512412789,0.052201399318452336,False
fever,oai-luna,0.25,agnostic-random,overlap,6,6,197,0.027896357828934487,-0.00909433512020768,0.06714482383124834,-0.0030816235335455197,0.06166097059988365,0.067,0.933,False,0.06166097059988365,0.022178285886976658,-0.02767133543953514,0.07124526598269355,-0.020289385914753207,0.06484678487080764,False
fever,oai-luna,0.25,agnostic-random,disjoint,6,6,158,0.010978990749945232,-0.026337370591131868,0.0479910619197347,-0.020110321900509587,0.04308386365635807,0.2745,0.7255,False,0.04308386365635807,0.01902843412933483,-0.027984684581433175,0.06854832471318045,-0.02002826074443526,0.06087911463684807,False
fever,oai-luna,0.25,tfidf-random,known,6,6,200,0.29,0.2341666666666667,0.35,0.24333333333333332,0.3391666666666666,0.0,1.0,False,0.3391666666666666,0.31,0.23,0.385,0.24,0.375,False
fever,oai-luna,0.25,tfidf-random,hidden,6,6,200,0.17891464145760044,0.14785298781773956,0.20958956206940307,0.15272018593735695,0.2039570483959604,0.0,1.0,False,0.2039570483959604,0.17988673270874045,0.13998054838135734,0.2175757777812443,0.14672184470629449,0.21207559004708404,False
fever,oai-luna,0.25,tfidf-random,overlap,6,6,197,0.2671866194422724,0.23418417715150652,0.3001281537089094,0.2404014661802125,0.2950382333353423,0.0,1.0,False,0.2950382333353423,0.2614685475003145,0.21655599685181917,0.30661883861950523,0.224448762109895,0.29897735991646074,False
fever,oai-luna,0.25,tfidf-random,disjoint,6,6,158,-0.0009246178538264999,-0.041716433175896135,0.03892190653338957,-0.03510044791035839,0.03241880812762268,0.511,0.489,False,0.03510044791035839,0.0071248255255630995,-0.04151240672596618,0.057904897580553415,-0.033778026690813284,0.048048183431114146,False
fever,oai-luna,0.25,central-random,known,6,6,49,-0.08163265306122448,-0.1836734693877551,0.023809523809523815,-0.16666666666666666,0.006802721088435377,0.9335,0.068,False,0.16666666666666666,-0.08163265306122448,-0.24489795918367346,0.061224489795918366,-0.20408163265306123,0.04081632653061224,False
fever,oai-luna,0.25,central-random,hidden,6,6,49,0.006755902033154695,-0.0442681695738048,0.06843790650891973,-0.03825444899806819,0.05574519946018385,0.398,0.602,False,0.05574519946018385,0.006229553044270546,-0.06566475484723172,0.07722550879608955,-0.05497614305909275,0.06715456485122552,False
fever,oai-luna,0.25,central-random,overlap,6,6,48,0.0107832555613265,-0.0515133776704954,0.07779478533617466,-0.04246648144373327,0.06667487127960073,0.374,0.626,False,0.06667487127960073,-0.0020195315042577495,-0.09337031833241473,0.08091649873307322,-0.07934210776997702,0.06950172734385889,False
fever,oai-luna,0.25,central-random,disjoint,6,6,39,-0.0017494382995716427,-0.07691874756819289,0.07432715077451157,-0.06457659710690647,0.06388124482043171,0.5135,0.4865,False,0.06457659710690647,-0.007654105511755638,-0.11360522942123588,0.09677435941580186,-0.09675592989094134,0.08551612305735241,False
fever,oai-luna,0.25,lead-random,known,6,6,200,0.04500000000000001,-0.00833333333333333,0.09752083333333324,0.0008333333333333346,0.08916666666666666,0.0475,0.953,False,0.08916666666666666,0.065,-0.0001249999999999929,0.13512499999999933,0.005,0.125,False
fever,oai-luna,0.25,lead-random,hidden,6,6,200,0.061180700882546055,0.029922197863274068,0.08934162893698096,0.03517861856949152,0.08444881274540732,0.0,1.0,False,0.08444881274540732,0.06215279213368612,0.0278961754781395,0.09473897289749726,0.03324082456534917,0.08904867250930193,False
fever,oai-luna,0.25,lead-random,overlap,6,6,197,0.07517999727958517,0.041068918455189396,0.11230039384325842,0.04703677627924577,0.10525834078111927,0.0,1.0,False,0.10525834078111927,0.06946192533762735,0.03005365869222927,0.10605859983672425,0.036317892196153945,0.10036254981525987,False
fever,oai-luna,0.25,lead-random,disjoint,6,6,158,0.01960652624555469,-0.019022357494692315,0.05999756319569767,-0.01391315851409903,0.05366318069415276,0.1805,0.8195,False,0.05366318069415276,0.02765596962494429,-0.021589990607166494,0.07553957942586524,-0.01279637831354948,0.06761328322643692,False
fever,oai-luna,0.5,known-random,known,6,6,200,0.2333333333333333,0.18916666666666665,0.2791666666666666,0.19583333333333333,0.2700416666666666,0.0,1.0,False,0.2700416666666666,0.25,0.19,0.315,0.2,0.3,False
fever,oai-luna,0.5,known-random,hidden,6,6,200,0.09061647103262732,0.06642054797947083,0.11490122743965707,0.070617947181481,0.11003572018676398,0.0,1.0,False,0.11003572018676398,0.10046555601083544,0.0655358429701548,0.1341402944417073,0.07124556622800704,0.12790115224288315,False
fever,oai-luna,0.5,known-random,overlap,6,6,197,0.14939294333423517,0.12251144586396855,0.17651888582350578,0.12675538028802227,0.17231880266346086,0.0,1.0,False,0.17231880266346086,0.15283159990141154,0.11237823402042947,0.19503002465033875,0.11915564015206287,0.18878209254177036,False
fever,oai-luna,0.5,known-random,disjoint,6,6,158,-0.03301372972196509,-0.06555601638660287,-0.0005513526806783024,-0.05990015855324987,-0.006240836016571234,0.977,0.023,False,0.05990015855324987,-0.011466303131175097,-0.05605087238105718,0.032534871836516446,-0.050428689403938264,0.025742765284030935,False
fever,oai-luna,0.5,agnostic-random,known,6,6,200,0.05833333333333334,0.009166666666666667,0.1066874999999999,0.019166666666666665,0.09833333333333333,0.0085,0.9915,False,0.09833333333333333,0.075,0.015,0.13512499999999933,0.02,0.125,False
fever,oai-luna,0.5,agnostic-random,hidden,6,6,200,0.02506063164217297,-0.002858924213853512,0.05122912732735841,0.0019423383688971874,0.04685646273528053,0.0405,0.9595,False,0.04685646273528053,0.03490971662038108,-0.0023557321561570688,0.06928993215710455,0.004127590052478739,0.06518279704927779,False
fever,oai-luna,0.5,agnostic-random,overlap,6,6,197,0.03471174253205282,0.0017411325094719365,0.06619477404415391,0.007487464267225376,0.061401093604451,0.0175,0.9825,False,0.061401093604451,0.03815039909922923,-0.009492706841126814,0.08259025054287973,-0.003117707178645295,0.07493829451603702,False
fever,oai-luna,0.5,agnostic-random,disjoint,6,6,158,-0.0040180227888140475,-0.037188555734537936,0.02903731162853459,-0.032409333920802724,0.02411701847934168,0.607,0.393,False,0.032409333920802724,0.017529403801975946,-0.022713879765641026,0.05951000907655179,-0.016697106344231147,0.0533375682853956,False
fever,oai-luna,0.5,tfidf-random,known,6,6,200,0.2033333333333333,0.15666666666666665,0.24833333333333335,0.16583333333333333,0.24087499999999998,0.0,1.0,False,0.24087499999999998,0.22,0.16,0.27512499999999934,0.17,0.27,False
fever,oai-luna,0.5,tfidf-random,hidden,6,6,200,0.11478704660040226,0.09258547509232216,0.13633510724171782,0.09595524494476695,0.13322476280626702,0.0,1.0,False,0.13322476280626702,0.12463613157861037,0.09103023413049345,0.15767045182607475,0.09651332433567054,0.15266981917571407,False
fever,oai-luna,0.5,tfidf-random,overlap,6,6,197,0.16372665171510165,0.13923293397476905,0.18767528739820277,0.14324918300713377,0.1841975189575318,0.0,1.0,False,0.1841975189575318,0.16716530828227807,0.12861036352982266,0.2079179990165045,0.13550531957118642,0.1998559749263491,False
fever,oai-luna,0.5,tfidf-random,disjoint,6,6,158,0.001823442582919501,-0.037552794020610666,0.038238933184631986,-0.03108612965352558,0.03241593541818176,0.4805,0.5195,False,0.03241593541818176,0.023370869173709494,-0.0196546977275208,0.0667133810291793,-0.012753819094032705,0.05941937125416817,False
fever,oai-luna,0.5,central-random,known,6,6,50,-0.016666666666666673,-0.11333333333333334,0.07333333333333333,-0.1,0.06,0.6555,0.3485,False,0.1,0.02,-0.1,0.14,-0.08,0.12,False
fever,oai-luna,0.5,central-random,hidden,6,6,50,-0.018232765338963345,-0.07045155476984637,0.03235048960678376,-0.0629250461245714,0.023588030365522816,0.745,0.255,False,0.0629250461245714,0.023378810605710423,-0.032570100226938105,0.07826573798981554,-0.0233858318713465,0.07027040258379591,False
fever,oai-luna,0.5,central-random,overlap,6,6,49,0.00043083725255391566,-0.06748162050111127,0.061359331443269514,-0.054103481408239854,0.052578408735359496,0.4955,0.5045,False,0.054103481408239854,0.027098979785054208,-0.052669377566211296,0.1083444361760688,-0.0419478224190109,0.09614172675397163,False
fever,oai-luna,0.5,central-random,disjoint,6,6,40,-0.023027242326683888,-0.07945822810585618,0.034153790957918984,-0.06754858551020235,0.025335773091799886,0.7615,0.2385,False,0.06754858551020235,-0.002150703615752342,-0.06262119844858553,0.0586262651896905,-0.051165339593703535,0.050408956907035986,False
fever,oai-luna,0.5,lead-random,known,6,6,200,0.04333333333333334,-0.009999999999999993,0.09835416666666656,-0.0024999999999999957,0.08916666666666666,0.058,0.943,False,0.08916666666666666,0.06,-0.01,0.13,0.0,0.12,False
fever,oai-luna,0.5,lead-random,hidden,6,6,200,0.017894991715182072,-0.011496488068870108,0.04744997411613292,-0.006540046652607776,0.04158623775773031,0.1125,0.8875,False,0.04158623775773031,0.02774407669339018,-0.011357452079319557,0.06634017355587185,-0.006335978965240987,0.06104181831841995,False
fever,oai-luna,0.5,lead-random,overlap,6,6,197,0.027262695253203025,-0.012541519313419026,0.06523619016653129,-0.005590031727254857,0.059426579134291606,0.085,0.915,False,0.059426579134291606,0.030701351820379436,-0.020047760998758924,0.07793795416980273,-0.011326672636819284,0.07115579063568046,False
fever,oai-luna,0.5,lead-random,disjoint,6,6,158,-0.03357487893545452,-0.07235244092526415,0.0019419837148026329,-0.06530617840018936,-0.0032793228454831903,0.9675,0.0325,False,0.06530617840018936,-0.012027452344664532,-0.0573672770118429,0.03502569753298221,-0.04898998449406375,0.026148482048824417,False
ei,oai-luna,0.25,known-random,known,7,7,792,0.21233164983164984,0.1910759379509379,0.23361592111592108,0.19446699134199133,0.22908549783549784,0.0,1.0,False,0.22908549783549784,0.20959595959595959,0.17803030303030304,0.23993055555555537,0.18434343434343434,0.23484848484848486,False
ei,oai-luna,0.25,known-random,hidden,7,7,792,0.12402115626013438,0.10988151615218215,0.13856750677773402,0.11174142813956126,0.13661081478045764,0.0,1.0,False,0.13661081478045764,0.12514171987856199,0.10406980279101989,0.14512984333969683,0.10759209095109214,0.1418995974176895,False
ei,oai-luna,0.25,known-random,overlap,7,7,406,0.21861951677222613,0.19153750293220737,0.2460874091015716,0.19574507389162563,0.24196106028618347,0.0,1.0,False,0.24196106028618347,0.2144088669950739,0.17170771756978653,0.25591235632183906,0.18000410509031198,0.25,False
ei,oai-luna,0.25,known-random,disjoint,7,7,729,0.0962171453074637,0.07980878952811098,0.11351809106299499,0.08183797112809459,0.11096620865580299,0.0,1.0,False,0.11096620865580299,0.09798166541181488,0.07570403378598635,0.12140096644685663,0.07901700410147453,0.11753736661144068,False
ei,oai-luna,0.5,known-random,known,4,4,792,0.09564393939393939,0.08049242424242424,0.11079545454545454,0.08301767676767677,0.10858585858585859,0.0,1.0,False,0.10858585858585859,0.10101010101010101,0.07828282828282829,0.125,0.08207070707070707,0.12121212121212122,False
ei,oai-luna,0.5,known-random,hidden,4,4,792,0.04400515779851904,0.03204691956822638,0.055796934927280314,0.033795876048791716,0.05405165738617443,0.0,1.0,False,0.05405165738617443,0.03928946573982459,0.023009672300940243,0.05530762508745464,0.025550737031000186,0.05328713216497308,False
ei,oai-luna,0.5,known-random,overlap,4,4,406,0.07966954022988505,0.05942015599343185,0.09879233374384236,0.06205870279146141,0.09628951149425288,0.0,1.0,False,0.09628951149425288,0.06974548440065682,0.043553981937602626,0.09700533661740558,0.04704228243021347,0.0926949917898194,False
ei,oai-luna,0.5,known-random,disjoint,4,4,729,0.035664009600007,0.021988428279749752,0.0499369909196704,0.02416675085737789,0.04711877000457248,0.0,1.0,False,0.04711877000457248,0.0385032993382571,0.01871745706703471,0.058531341486588395,0.021890243206844892,0.05553757781096962,False


==> anc/results/p4new_e2_lingua.csv <==
corpus,system,budget,questions,contrast,acc_lingua,acc_known,acc_random,acc_original,n_docs,delta,lo95,hi95,lo90,hi90,p_pos,p_neg,equiv_2pt,max_margin_not_equiv
mrc,oai-luna,0.25,known,lingua-random,0.8041664261664262,0.7699368686868686,0.6663762565936479,0.8857825877825879,300,0.12770959595959597,0.10265130270963606,0.15087456760060924,0.1075048270402437,0.1471753276815777,0.0,1.0,False,0.1471753276815777
mrc,oai-luna,0.25,known,known-lingua,0.8041664261664262,0.7699368686868686,0.6663762565936479,0.8857825877825879,300,-0.030466329966329968,-0.05888241041366042,-0.0014485299422799481,-0.05403642977392977,-0.00669210557960558,0.9815,0.0185,False,0.05403642977392977
mrc,oai-luna,0.25,hidden,lingua-random,0.802605503986447,0.669666418958621,0.6780968281999578,0.8817736462715057,300,0.12942411064766848,0.11790164787825363,0.140684116721918,0.1199125707102656,0.13924131691445663,0.0,1.0,False,0.13924131691445663
mrc,oai-luna,0.25,hidden,known-lingua,0.802605503986447,0.669666418958621,0.6780968281999578,0.8817736462715057,300,-0.1313331815151019,-0.14479619153724058,-0.11834628145666688,-0.14281006458281298,-0.11978539591460442,1.0,0.0,False,0.14281006458281298
mrc,oai-luna,0.5,known,lingua-random,0.8538621933621933,0.831316859066859,0.750011063011063,0.8857825877825879,300,0.09941245791245791,0.08002538730559564,0.11965331940436105,0.08250431297097964,0.11633460097001762,0.0,1.0,False,0.11633460097001762
mrc,oai-luna,0.5,known,known-lingua,0.8538621933621933,0.831316859066859,0.750011063011063,0.8857825877825879,300,-0.022842953342953342,-0.04327066197691198,-0.0019337451899951986,-0.040334469696969695,-0.005677260702260704,0.9825,0.0175,False,0.040334469696969695
mrc,oai-luna,0.5,hidden,lingua-random,0.8565884548209939,0.7518245826833477,0.7557785049546387,0.8817736462715057,300,0.10226359795222856,0.09308395726792593,0.11073747349651897,0.09450659672909359,0.10971604757859964,0.0,1.0,False,0.10971604757859964
mrc,oai-luna,0.5,hidden,known-lingua,0.8565884548209939,0.7518245826833477,0.7557785049546387,0.8817736462715057,300,-0.10447818983092062,-0.1165593054259849,-0.09235146968717858,-0.11470901280540129,-0.0942566686719523,1.0,0.0,False,0.11470901280540129
mrc,open-decider,0.25,known,lingua-random,0.686962481962482,0.70376443001443,0.6078892496392495,0.738453823953824,300,0.06921811185447549,0.046118326118326114,0.09270807670864485,0.049849467619922164,0.08871107066334338,0.0,1.0,False,0.08871107066334338
mrc,open-decider,0.25,known,known-lingua,0.686962481962482,0.70376443001443,0.6078892496392495,0.738453823953824,300,0.016801948051948054,-0.013064520202020206,0.04840722402597396,-0.008994666907166908,0.04439868927368928,0.1355,0.8645,False,0.04439868927368928
mrc,open-decider,0.25,hidden,lingua-random,0.6835249823288294,0.6173041431106195,0.6236416685511899,0.754103127080396,300,0.06497482888450969,0.053681503006882944,0.07588933779165251,0.05504177011638266,0.07466320140058108,0.0,1.0,False,0.07466320140058108
mrc,open-decider,0.25,hidden,known-lingua,0.6835249823288294,0.6173041431106195,0.6236416685511899,0.754103127080396,300,-0.06622083921820986,-0.07995675097519378,-0.051846974971974435,-0.07770902181076798,-0.05426992707783927,1.0,0.0,False,0.07770902181076798
mrc,open-decider,0.5,known,lingua-random,0.6933529341029341,0.7215446127946128,0.6550223665223666,0.738453823953824,300,0.03403770387861297,0.012947321975162887,0.05513061349424986,0.0160145251213433,0.05226417147667148,0.001,0.999,False,0.05226417147667148
mrc,open-decider,0.5,known,known-lingua,0.6933529341029341,0.7215446127946128,0.6550223665223666,0.738453823953824,300,0.02819167869167869,0.0030498136123136114,0.05163970658970659,0.006084583934583933,0.048064568302068296,0.015,0.985,False,0.048064568302068296
mrc,open-decider,0.5,hidden,lingua-random,0.7222642470097357,0.6624794201665797,0.6684349049196547,0.754103127080396,300,0.053331819714733684,0.04397569724084013,0.06285837119895087,0.04555396238736762,0.061164060906295656,0.0,1.0,False,0.061164060906295656
mrc,open-decider,0.5,hidden,known-lingua,0.7222642470097357,0.6624794201665797,0.6684349049196547,0.754103127080396,300,-0.05978482684315604,-0.0734268396497829,-0.04617971516308326,-0.07140107528223529,-0.04834323575843469,1.0,0.0,False,0.07140107528223529
mrc,open-decider-env2,0.25,known,lingua-random,0.686962481962482,0.7079033189033189,0.6087503607503607,0.738453823953824,300,0.06913982902619266,0.04520095024924571,0.09293661479513751,0.04902957551707551,0.08889059261445625,0.0,1.0,False,0.08889059261445625
mrc,open-decider-env2,0.25,known,known-lingua,0.686962481962482,0.7079033189033189,0.6087503607503607,0.738453823953824,300,0.020940836940836937,-0.010916372053872051,0.05143749999999999,-0.005915211640211639,0.045968933381433374,0.095,0.905,False,0.045968933381433374
mrc,open-decider-env2,0.25,hidden,lingua-random,0.6835249823288294,0.6165991966724751,0.6253835295312217,0.754103127080396,300,0.06481647788632498,0.05302152598856648,0.07602457491581378,0.05462910140845175,0.07418079399615239,0.0,1.0,False,0.07418079399615239
mrc,open-decider-env2,0.25,hidden,known-lingua,0.6835249823288294,0.6165991966724751,0.6253835295312217,0.754103127080396,300,-0.06692578565635425,-0.08123744262973416,-0.05273682015151055,-0.07899352685735132,-0.05514347863920347,1.0,0.0,False,0.07899352685735132
mrc,open-decider-env2,0.5,known,lingua-random,0.6933529341029341,0.7208422318422318,0.6561387686387686,0.738453823953824,300,0.03393621277712187,0.013490598080370805,0.055726147842056935,0.015853901023219208,0.05139231383095019,0.0,1.0,False,0.05139231383095019
mrc,open-decider-env2,0.5,known,known-lingua,0.6933529341029341,0.7208422318422318,0.6561387686387686,0.738453823953824,300,0.027489297739297733,0.0032442249879749913,0.0525676076238576,0.006932948532948531,0.04721258417508417,0.0125,0.9875,False,0.04721258417508417
mrc,open-decider-env2,0.5,hidden,lingua-random,0.7222642470097357,0.6609846232591817,0.6669193411336427,0.754103127080396,300,0.0534695982407348,0.044356073456434254,0.06252958379642262,0.045772775931322236,0.06140078413601903,0.0,1.0,False,0.06140078413601903
mrc,open-decider-env2,0.5,hidden,known-lingua,0.7222642470097357,0.6609846232591817,0.6669193411336427,0.754103127080396,300,-0.06127962375055398,-0.07568731547312792,-0.04759201551866395,-0.07287480057695478,-0.049870322345848435,1.0,0.0,False,0.07287480057695478
fever,oai-luna,0.25,known,lingua-random,0.8,0.925,0.56,0.915,200,0.22,0.16166666666666668,0.2791666666666667,0.1707916666666667,0.2675,0.0,1.0,False,0.2675
fever,oai-luna,0.25,known,known-lingua,0.8,0.925,0.56,0.915,200,0.125,0.07,0.185,0.08,0.175,0.0,1.0,False,0.175
fever,oai-luna,0.25,hidden,lingua-random,0.812647754700422,0.7756481305090074,0.6040695795242809,0.9490618290305413,200,0.20788678567938718,0.18768826872940397,0.22963089944913576,0.1903772282681969,0.22625462089871745,0.0,1.0,False,0.22625462089871745
fever,oai-luna,0.25,hidden,known-lingua,0.812647754700422,0.7756481305090074,0.6040695795242809,0.9490618290305413,200,-0.03715751892825685,-0.06745747650483619,-0.005505595813590058,-0.06233218227737556,-0.009752358072681351,0.988,0.012,False,0.06233218227737556
fever,oai-luna,0.5,known,lingua-random,0.88,0.935,0.685,0.915,200,0.17833333333333332,0.13333333333333333,0.2266874999999999,0.13995833333333332,0.21833333333333332,0.0,1.0,False,0.21833333333333332
fever,oai-luna,0.5,known,known-lingua,0.88,0.935,0.685,0.915,200,0.055,0.02,0.09,0.03,0.085,0.0005,1.0,False,0.085
fever,oai-luna,0.5,hidden,lingua-random,0.9124010082369074,0.8438558557506854,0.74339029973985,0.9490618290305413,200,0.15916162351884908,0.1426180233319483,0.17555520532631122,0.14485949418714794,0.17348214642056392,0.0,1.0,False,0.17348214642056392
fever,oai-luna,0.5,hidden,known-lingua,0.9124010082369074,0.8438558557506854,0.74339029973985,0.9490618290305413,200,-0.06854515248622177,-0.09190326827600503,-0.04715043194743376,-0.08826840591197879,-0.05031510844277354,1.0,0.0,False,0.08826840591197879
ei,oai-luna,0.25,known,lingua-random,0.7171717171717171,0.9053030303030303,0.6957070707070707,0.9013906447534766,792,0.024200336700336698,-0.0037916366041366046,0.050904882154882106,0.0001728595478595434,0.047107984607984606,0.0485,0.9515,False,0.047107984607984606
ei,oai-luna,0.25,known,known-lingua,0.7171717171717171,0.9053030303030303,0.6957070707070707,0.9013906447534766,792,0.18813131313131312,0.15782828282828282,0.22095959595959597,0.16161616161616163,0.2159090909090909,0.0,1.0,False,0.2159090909090909
ei,oai-luna,0.25,hidden,lingua-random,0.6983140469534012,0.8207123515661195,0.6955706316875574,0.8950547138047138,792,0.0015511700822278412,-0.014950677877214746,0.019080998730263914,-0.012109313779148876,0.015619981457035024,0.4335,0.5665,True,0.015619981457035024
ei,oai-luna,0.25,hidden,known-lingua,0.6983140469534012,0.8207123515661195,0.6955706316875574,0.8950547138047138,792,0.12231795566873319,0.10058027857033539,0.14371398924236095,0.10460009777182325,0.14052767334727562,0.0,1.0,False,0.14052767334727562
ei,oai-luna,0.5,known,lingua-random,0.8598484848484849,0.9027777777777778,0.8017676767676768,0.9013906447534766,792,0.052714646464646464,0.03250473484848485,0.0726010101010101,0.036616161616161616,0.06881313131313131,0.0,1.0,False,0.06881313131313131
ei,oai-luna,0.5,known,known-lingua,0.8598484848484849,0.9027777777777778,0.8017676767676768,0.9013906447534766,792,0.04292929292929293,0.023989898989898988,0.06313131313131314,0.026515151515151516,0.059343434343434344,0.0,1.0,False,0.059343434343434344
ei,oai-luna,0.5,hidden,lingua-random,0.8432493169709079,0.8535763310210082,0.8142868652811834,0.8950547138047138,792,0.03367814374841887,0.019842641668953723,0.04761693248161548,0.022085214371398584,0.04541121533664146,0.0,1.0,False,0.04541121533664146
ei,oai-luna,0.5,hidden,known-lingua,0.8432493169709079,0.8535763310210082,0.8142868652811834,0.8950547138047138,792,0.010327014050100175,-0.004644808869913536,0.02577407382954632,-0.002013072210440633,0.02267232819789638,0.0845,0.9155,False,0.02267232819789638


==> anc/results/p4new_e2_retention.csv <==
corpus,budget,rate,lingua_kept_words,lingua_kept_tokens,lingua_kept_chars,unaligned_words,lingua_sent_cov,lingua_known_ev,lingua_hidden_ev,known_kept_words,known_kept_chars,known_known_ev,known_hidden_ev,random_kept_words,random_kept_chars,random_known_ev,random_hidden_ev
ei,0.25,0.25008205504313735,0.20842150311422727,0.2614057005356208,0.2636914908990006,0.0010821651447084299,0.9391678567658316,0.20287650644692504,0.21368326715450586,0.27083791485144953,0.26832426899957607,0.9564035484773163,0.5785062942039915,0.251949576916765,0.2517091345180837,0.23979155811246938,0.24836025397914108
ei,0.5,0.5000112104573105,0.43624375430227985,0.506522367610639,0.5353815488707765,0.0010821651447084299,0.9805411625835503,0.4399250087509498,0.4493735339161322,0.5216243560215188,0.5237087517587518,0.9802740568939444,0.7419851618895716,0.5037559213354653,0.503641902137943,0.4989896359412605,0.48169947328069573
fever,0.25,0.2442201927084017,0.2021386136677185,0.2474978417122033,0.2594279893872688,0.00015647870732645033,0.9636112936110366,0.2367338031469235,0.23216839926902888,0.22911141097483914,0.22879264801538812,0.8033035130942536,0.5785479549524759,0.24566904148305685,0.24467805961534222,0.2659955928018707,0.23807788420973022
fever,0.5,0.49758762706404513,0.4325201626144553,0.49357725484338716,0.5426239137841946,0.00015647870732645033,0.9973823988015164,0.46588910310411924,0.4610969777571255,0.47591591554451645,0.47529758133612776,0.8767962924255233,0.7277096262151079,0.4971355459438248,0.4973362302580873,0.5171418344405543,0.5065765931922882
mrc,0.25,0.24573913427473798,0.20083024963167284,0.23502075055887825,0.2787155759226584,0.0,0.9219628621579087,0.21640498257130641,0.2178676742159491,0.2390138088859347,0.23858423346372784,0.49394287693380184,0.23479085839495417,0.2489627714189083,0.24810102365180928,0.23990867235040017,0.23846144199268948
mrc,0.5,0.5022137182849257,0.43776945537809514,0.4775081349934728,0.5605282149991984,0.0,0.9891310391105284,0.44764997078937513,0.45231568557503327,0.4882240673755597,0.4886629210233619,0.684494681486704,0.4663120790801084,0.4995141527582308,0.5015944966680725,0.5045825737887145,0.49615361854496864


==> anc/results/p4new_e3_keepdrop.csv <==
reader,split,rule,acc_keep,acc_drop,refused_keep,refused_drop,delta,lo95,hi95,lo90,hi90,p_pos,p_neg,item_lo95,item_hi95,n_conv,n_conv_pos,n_conv_neg,n_q,verdict_one_sided
gpt-6-luna,all,refusal=wrong,0.9772727272727273,0.8509358288770054,0.0,0.0013368983957219305,0.1334922472084924,0.10933404126139928,0.16363522077310172,0.11267783146100185,0.1583937987653602,0.0,1.0,0.1089572192513369,0.14304812834224598,10,10,0,1496,supported
gpt-6-luna,all,answered only,0.9772423025435074,0.8520749665327979,0.0,0.0,0.13222293044944788,0.10766589158558058,0.16309275213611316,0.11090137261276647,0.15753887878418837,0.0,1.0,0.10841700133868809,0.142570281124498,10,10,0,1494,supported
gpt-6-luna,disjoint,refusal=wrong,0.9772727272727273,0.8522727272727273,0.0,0.0,0.13321761989492864,0.10681237805684812,0.1682526523245801,0.10993966438604723,0.16108246894454165,0.0,1.0,0.10653409090909091,0.1434659090909091,10,10,0,1408,supported
gpt-6-luna,disjoint,answered only,0.9772727272727273,0.8522727272727273,0.0,0.0,0.13321761989492864,0.10681237805684812,0.1682526523245801,0.10993966438604723,0.16108246894454165,0.0,1.0,0.10653409090909091,0.1434659090909091,10,10,0,1408,supported
gpt-6-luna,overlap,refusal=wrong,0.9772727272727273,0.8295454545454546,0.0,0.022727272727272707,0.11602272727272729,0.04725568181818182,0.18977840909090904,0.055681818181818186,0.17922159090909093,0.0,1.0,0.06818181818181818,0.22727272727272727,10,6,0,88,supported
gpt-6-luna,overlap,answered only,0.9767441860465116,0.8488372093023255,0.0,0.0,0.09800324675324676,0.03626704545454546,0.16301582792207786,0.04107142857142857,0.15305032467532467,0.001,1.0,0.05813953488372093,0.20930232558139536,10,5,0,86,supported
qwen3.8-flash,all,refusal=wrong,0.9084224598930482,0.8048128342245989,0.0,0.0,0.10738177380996972,0.08341563855807026,0.13305358149921373,0.08648790441617507,0.12835516254095963,0.0,1.0,0.08221925133689839,0.12566844919786097,10,10,0,1496,supported
qwen3.8-flash,all,answered only,0.9084224598930482,0.8048128342245989,0.0,0.0,0.10738177380996972,0.08341563855807026,0.13305358149921373,0.08648790441617507,0.12835516254095963,0.0,1.0,0.08221925133689839,0.12566844919786097,10,10,0,1496,supported
qwen3.8-flash,disjoint,refusal=wrong,0.9076704545454546,0.8039772727272727,0.0,0.0,0.10624085257525044,0.08005845135715267,0.13260287360011846,0.08459883833385064,0.12805294516823085,0.0,1.0,0.08165838068181819,0.12713068181818182,10,10,0,1408,supported
qwen3.8-flash,disjoint,answered only,0.9076704545454546,0.8039772727272727,0.0,0.0,0.10624085257525044,0.08005845135715267,0.13260287360011846,0.08459883833385064,0.12805294516823085,0.0,1.0,0.08165838068181819,0.12713068181818182,10,10,0,1408,supported
qwen3.8-flash,overlap,refusal=wrong,0.9204545454545454,0.8181818181818182,0.0,0.0,0.09128787878787878,0.04060606060606061,0.1525,0.04883333333333334,0.1424242424242424,0.0,1.0,0.022443181818181834,0.19318181818181818,10,6,0,88,supported
qwen3.8-flash,overlap,answered only,0.9204545454545454,0.8181818181818182,0.0,0.0,0.09128787878787878,0.04060606060606061,0.1525,0.04883333333333334,0.1424242424242424,0.0,1.0,0.022443181818181834,0.19318181818181818,10,6,0,88,supported


==> anc/results/restore_conc_oai-luna.csv <==
,value
eligible,297.0
skipped_m0,61.0
paras,236.0
paras_new,166.0
mean_dose,3.2415254237288136
n_answers,11296.0
n_flips,2795.0
rec_restore,0.46440071556350626
rec_placebo,0.1960644007155635
diff_lo,0.22594659377399798
diff_hi,0.31517438851195434
n_flips_all_back,801.0
rec_restore_all_back,0.8589263420724095
rec_placebo_all_back,0.20973782771535582
diff_all_back_lo,0.5932600004430818
diff_all_back_hi,0.7050209594783418
n_flips_partial,1994.0
rec_restore_partial,0.3059177532597793
rec_placebo_partial,0.1905717151454363
acc_compact,0.6813916430594901
acc_restore,0.7751416430594901
acc_placebo,0.7100743626062322
acc_full,0.8939447592067988
refusals,82.0
excluded,166.0
input_tokens,6839611.0
cost_usd,0.6839611000000001
placebo_compared,15811.0
placebo_prob_differs,0.0
placebo_decision_differs,0.0
restore_compared,15852.0
restore_prob_differs,0.0
restore_decision_differs,0.0


==> anc/results/restore_dose_oai-luna.csv <==
,value
eligible,297.0
skipped_m0,61.0
paras,236.0
paras_new,166.0
mean_dose,3.2415254237288136
n_answers,11296.0
n_flips,2795.0
rec_restore,0.46440071556350626
rec_placebo,0.1960644007155635
diff_lo,0.2276956021063561
diff_hi,0.3106885389170293
n_flips_all_back,801.0
rec_restore_all_back,0.8589263420724095
rec_placebo_all_back,0.20973782771535582
diff_all_back_lo,0.5893266845420244
diff_all_back_hi,0.7032197703408442
n_flips_partial,1994.0
rec_restore_partial,0.3059177532597793
rec_placebo_partial,0.1905717151454363
acc_compact,0.6813916430594901
acc_restore,0.7751416430594901
acc_placebo,0.7100743626062322
acc_full,0.8939447592067988
refusals,82.0
excluded,166.0
input_tokens,2870049.0
cost_usd,0.2870049


==> anc/results/restore_oai-luna.csv <==
evidence,n_answers,n_paras,n_flips,recovered_restore,recovered_placebo,acc_compact,acc_restore,acc_placebo,acc_full,diff_lo,diff_hi,n_paras_run,mean_added,placebo_shortfall_paras,placebo_shortfall_sents,refusals,input_tokens,cost_usd
broken,15111,297,3855,0.9561608300907912,0.14215304798962386,0.6737476010853021,0.8897491893322745,0.6951889352127589,0.8927933293627159,0.7839285558360969,0.8422725227966956,297,7.367003367003367,227,1423,79,9070973,0.9070973000000001
intact,689,82,29,0.8275862068965517,0.4827586206896552,0.888243831640058,0.9085631349782293,0.895500725689405,0.9056603773584906,,,297,7.367003367003367,227,1423,79,9070973,0.9070973000000001
broken_count_matched,1582,70,446,0.8430493273542601,0.21076233183856502,0.6504424778761062,0.8628318584070797,0.6890012642225032,0.8919089759797725,0.5440583449367952,0.7170731707317073,297,7.367003367003367,227,1423,79,9070973,0.9070973000000001

